Enumerating Pattern-Avoiding Involutions using Combinatorial Exploration

The enumeration of pattern-avoiding permutations has been a popular area of study over the past several decades, but comparatively little attention has been given to the topic of pattern-avoiding involutions. In this paper, we derive the algebraic generating functions of two Wilf-equivalence classes of involutions avoiding a single pattern of length $4$, $\operatorname{Av^I}(2431)$ and $\operatorname{Av^I}(3421)$. We then adapt the Mosaic method, a fast counting algorithm for permutations, to count involutions and apply it to substantially extend the known initial terms of the counting sequences for the remaining two Wilf-equivalence classes avoiding a pattern of length $4$, $\operatorname{Av^I}(1324)$ and $\operatorname{Av^I}(4231)$. Based on these extended sequences, we empirically analyze the asymptotic behavior of the counting sequences of these two classes.

==> anc/av2431_4132.html <==

        <!DOCTYPE html><html><head>
        <meta http-equiv="Content-Type" content="text/html; charset=UTF-8">
        <title>Specification</title>
        <style>
        /*!
 * Bootstrap v4.0.0 (https://getbootstrap.com)
 * Copyright 2011-2018 The Bootstrap Authors
 * Copyright 2011-2018 Twitter, Inc.
 * Licensed under MIT (https://github.com/twbs/bootstrap/blob/master/LICENSE)
 */:root{--blue:#007bff;--indigo:#6610f2;--purple:#6f42c1;--pink:#e83e8c;--red:#dc3545;--orange:#fd7e14;--yellow:#ffc107;--green:#28a745;--teal:#20c997;--cyan:#17a2b8;--white:#fff;--gray:#6c757d;--gray-dark:#343a40;--primary:#007bff;--secondary:#6c757d;--success:#28a745;--info:#17a2b8;--warning:#ffc107;--danger:#dc3545;--light:#f8f9fa;--dark:#343a40;--breakpoint-xs:0;--breakpoint-sm:576px;--breakpoint-md:768px;--breakpoint-lg:992px;--breakpoint-xl:1200px;--font-family-sans-serif:-apple-system,BlinkMacSystemFont,"Segoe UI",Roboto,"Helvetica Neue",Arial,sans-serif,"Apple Color Emoji","Segoe UI Emoji","Segoe UI Symbol";--font-family-monospace:SFMono-Regular,Menlo,Monaco,Consolas,"Liberation Mono","Courier New",monospace}*,::after,::before{box-sizing:border-box}html{font-family:sans-serif;line-height:1.15;-webkit-text-size-adjust:100%;-ms-text-size-adjust:100%;-ms-overflow-style:scrollbar;-webkit-tap-highlight-color:transparent}@-ms-viewport{width:device-width}article,aside,dialog,figcaption,figure,footer,header,hgroup,main,nav,section{display:block}body{margin:0;font-family:-apple-system,BlinkMacSystemFont,"Segoe UI",Roboto,"Helvetica Neue",Arial,sans-serif,"Apple Color Emoji","Segoe UI Emoji","Segoe UI Symbol";font-size:1rem;font-weight:400;line-height:1.5;color:#212529;text-align:left;background-color:#fff}[tabindex="-1"]:focus{outline:0!important}hr{box-sizing:content-box;height:0;overflow:visible}h1,h2,h3,h4,h5,h6{margin-top:0;margin-bottom:.5rem}p{margin-top:0;margin-bottom:1rem}abbr[data-original-title],abbr[title]{text-decoration:underline;-webkit-text-decoration:underline dotted;text-decoration:underline dotted;cursor:help;border-bottom:0}address{margin-bottom:1rem;font-style:normal;line-height:inherit}dl,ol,ul{margin-top:0;margin-bottom:1rem}ol ol,ol ul,ul ol,ul ul{margin-bottom:0}dt{font-weight:700}dd{margin-bottom:.5rem;margin-left:0}blockquote{margin:0 0 1rem}dfn{font-style:italic}b,strong{font-weight:bolder}small{font-size:80%}sub,sup{position:relative;font-size:75%;line-height:0;vertical-align:baseline}sub{bottom:-.25em}sup{top:-.5em}a{color:#007bff;text-decoration:none;background-color:transparent;-webkit-text-decoration-skip:objects}a:hover{color:#0056b3;text-decoration:underline}a:not([href]):not([tabindex]){color:inherit;text-decoration:none}a:not([href]):not([tabindex]):focus,a:not([href]):not([tabindex]):hover{color:inherit;text-decoration:none}a:not([href]):not([tabindex]):focus{outline:0}code,kbd,pre,samp{font-family:monospace,monospace;font-size:1em}pre{margin-top:0;margin-bottom:1rem;overflow:auto;-ms-overflow-style:scrollbar}figure{margin:0 0 1rem}img{vertical-align:middle;border-style:none}svg:not(:root){overflow:hidden}table{border-collapse:collapse}caption{padding-top:.75rem;padding-bottom:.75rem;color:#6c757d;text-align:left;caption-side:bottom}th{text-align:inherit}label{display:inline-block;margin-bottom:.5rem}button{border-radius:0}button:focus{outline:1px dotted;outline:5px auto -webkit-focus-ring-color}button,input,optgroup,select,textarea{margin:0;font-family:inherit;font-size:inherit;line-height:inherit}button,input{overflow:visible}button,select{text-transform:none}[type=reset],[type=submit],button,html [type=button]{-webkit-appearance:button}[type=button]::-moz-focus-inner,[type=reset]::-moz-focus-inner,[type=submit]::-moz-focus-inner,button::-moz-focus-inner{padding:0;border-style:none}input[type=checkbox],input[type=radio]{box-sizing:border-box;padding:0}input[type=date],input[type=datetime-local],input[type=month],input[type=time]{-webkit-appearance:listbox}textarea{overflow:auto;resize:vertical}fieldset{min-width:0;padding:0;margin:0;border:0}legend{display:block;width:100%;max-width:100%;padding:0;margin-bottom:.5rem;font-size:1.5rem;line-height:inherit;color:inherit;white-space:normal}progress{vertical-align:baseline}[type=number]::-webkit-inner-spin-button,[type=number]::-webkit-outer-spin-button{height:auto}[type=search]{outline-offset:-2px;-webkit-appearance:none}[type=search]::-webkit-search-cancel-button,[type=search]::-webkit-search-decoration{-webkit-appearance:none}::-webkit-file-upload-button{font:inherit;-webkit-appearance:button}output{display:inline-block}summary{display:list-item;cursor:pointer}template{display:none}[hidden]{display:none!important}.h1,.h2,.h3,.h4,.h5,.h6,h1,h2,h3,h4,h5,h6{margin-bottom:.5rem;font-family:inherit;font-weight:500;line-height:1.2;color:inherit}.h1,h1{font-size:2.5rem}.h2,h2{font-size:2rem}.h3,h3{font-size:1.75rem}.h4,h4{font-size:1.5rem}.h5,h5{font-size:1.25rem}.h6,h6{font-size:1rem}.lead{font-size:1.25rem;font-weight:300}.display-1{font-size:6rem;font-weight:300;line-height:1.2}.display-2{font-size:5.5rem;font-weight:300;line-height:1.2}.display-3{font-size:4.5rem;font-weight:300;line-height:1.2}.display-4{font-size:3.5rem;font-weight:300;line-height:1.2}hr{margin-top:1rem;margin-bottom:1rem;border:0;border-top:1px solid rgba(0,0,0,.1)}.small,small{font-size:80%;font-weight:400}.mark,mark{padding:.2em;background-color:#fcf8e3}.list-unstyled{padding-left:0;list-style:none}.list-inline{padding-left:0;list-style:none}.list-inline-item{display:inline-block}.list-inline-item:not(:last-child){margin-right:.5rem}.initialism{font-size:90%;text-transform:uppercase}.blockquote{margin-bottom:1rem;font-size:1.25rem}.blockquote-footer{display:block;font-size:80%;color:#6c757d}.blockquote-footer::before{content:"\2014 \00A0"}.img-fluid{max-width:100%;height:auto}.img-thumbnail{padding:.25rem;background-color:#fff;border:1px solid #dee2e6;border-radius:.25rem;max-width:100%;height:auto}.figure{display:inline-block}.figure-img{margin-bottom:.5rem;line-height:1}.figure-caption{font-size:90%;color:#6c757d}code,kbd,pre,samp{font-family:SFMono-Regular,Menlo,Monaco,Consolas,"Liberation Mono","Courier New",monospace}code{font-size:87.5%;color:#e83e8c;word-break:break-word}a>code{color:inherit}kbd{padding:.2rem .4rem;font-size:87.5%;color:#fff;background-color:#212529;border-radius:.2rem}kbd kbd{padding:0;font-size:100%;font-weight:700}pre{display:block;font-size:87.5%;color:#212529}pre code{font-size:inherit;color:inherit;word-break:normal}.pre-scrollable{max-height:340px;overflow-y:scroll}.container{width:100%;padding-right:15px;padding-left:15px;margin-right:auto;margin-left:auto}@media (min-width:576px){.container{max-width:540px}}@media (min-width:768px){.container{max-width:720px}}@media (min-width:992px){.container{max-width:960px}}@media (min-width:1200px){.container{max-width:1140px}}.container-fluid{width:100%;padding-right:15px;padding-left:15px;margin-right:auto;margin-left:auto}.row{display:-webkit-box;display:-ms-flexbox;display:flex;-ms-flex-wrap:wrap;flex-wrap:wrap;margin-right:-15px;margin-left:-15px}.no-gutters{margin-right:0;margin-left:0}.no-gutters>.col,.no-gutters>[class*=col-]{padding-right:0;padding-left:0}.col,.col-1,.col-10,.col-11,.col-12,.col-2,.col-3,.col-4,.col-5,.col-6,.col-7,.col-8,.col-9,.col-auto,.col-lg,.col-lg-1,.col-lg-10,.col-lg-11,.col-lg-12,.col-lg-2,.col-lg-3,.col-lg-4,.col-lg-5,.col-lg-6,.col-lg-7,.col-lg-8,.col-lg-9,.col-lg-auto,.col-md,.col-md-1,.col-md-10,.col-md-11,.col-md-12,.col-md-2,.col-md-3,.col-md-4,.col-md-5,.col-md-6,.col-md-7,.col-md-8,.col-md-9,.col-md-auto,.col-sm,.col-sm-1,.col-sm-10,.col-sm-11,.col-sm-12,.col-sm-2,.col-sm-3,.col-sm-4,.col-sm-5,.col-sm-6,.col-sm-7,.col-sm-8,.col-sm-9,.col-sm-auto,.col-xl,.col-xl-1,.col-xl-10,.col-xl-11,.col-xl-12,.col-xl-2,.col-xl-3,.col-xl-4,.col-xl-5,.col-xl-6,.col-xl-7,.col-xl-8,.col-xl-9,.col-xl-auto{position:relative;width:100%;min-height:1px;padding-right:15px;padding-left:15px}.col{-ms-flex-preferred-size:0;flex-basis:0;-webkit-box-flex:1;-ms-flex-positive:1;flex-grow:1;max-width:100%}.col-auto{-webkit-box-flex:0;-ms-flex:0 0 auto;flex:0 0 auto;width:auto;max-width:none}.col-1{-webkit-box-flex:0;-ms-flex:0 0 8.333333%;flex:0 0 8.333333%;max-width:8.333333%}.col-2{-webkit-box-flex:0;-ms-flex:0 0 16.666667%;flex:0 0 16.666667%;max-width:16.666667%}.col-3{-webkit-box-flex:0;-ms-flex:0 0 25%;flex:0 0 25%;max-width:25%}.col-4{-webkit-box-flex:0;-ms-flex:0 0 33.333333%;flex:0 0 33.333333%;max-width:33.333333%}.col-5{-webkit-box-flex:0;-ms-flex:0 0 41.666667%;flex:0 0 41.666667%;max-width:41.666667%}.col-6{-webkit-box-flex:0;-ms-flex:0 0 50%;flex:0 0 50%;max-width:50%}.col-7{-webkit-box-flex:0;-ms-flex:0 0 58.333333%;flex:0 0 58.333333%;max-width:58.333333%}.col-8{-webkit-box-flex:0;-ms-flex:0 0 66.666667%;flex:0 0 66.666667%;max-width:66.666667%}.col-9{-webkit-box-flex:0;-ms-flex:0 0 75%;flex:0 0 75%;max-width:75%}.col-10{-webkit-box-flex:0;-ms-flex:0 0 83.333333%;flex:0 0 83.333333%;max-width:83.333333%}.col-11{-webkit-box-flex:0;-ms-flex:0 0 91.666667%;flex:0 0 91.666667%;max-width:91.666667%}.col-12{-webkit-box-flex:0;-ms-flex:0 0 100%;flex:0 0 100%;max-width:100%}.order-first{-webkit-box-ordinal-group:0;-ms-flex-order:-1;order:-1}.order-last{-webkit-box-ordinal-group:14;-ms-flex-order:13;order:13}.order-0{-webkit-box-ordinal-group:1;-ms-flex-order:0;order:0}.order-1{-webkit-box-ordinal-group:2;-ms-flex-order:1;order:1}.order-2{-webkit-box-ordinal-group:3;-ms-flex-order:2;order:2}.order-3{-webkit-box-ordinal-group:4;-ms-flex-order:3;order:3}.order-4{-webkit-box-ordinal-group:5;-ms-flex-order:4;order:4}.order-5{-webkit-box-ordinal-group:6;-ms-flex-order:5;order:5}.order-6{-webkit-box-ordinal-group:7;-ms-flex-order:6;order:6}.order-7{-webkit-box-ordinal-group:8;-ms-flex-order:7;order:7}.order-8{-webkit-box-ordinal-group:9;-ms-flex-order:8;order:8}.order-9{-webkit-box-ordinal-group:10;-ms-flex-order:9;order:9}.order-10{-webkit-box-ordinal-group:11;-ms-flex-order:10;order:10}.order-11{-webkit-box-ordinal-group:12;-ms-flex-order:11;order:11}.order-12{-webkit-box-ordinal-group:13;-ms-flex-order:12;order:12}.offset-1{margin-left:8.333333%}.offset-2{margin-left:16.666667%}.offset-3{margin-left:25%}.offset-4{margin-left:33.333333%}.offset-5{margin-left:41.666667%}.offset-6{margin-left:50%}.offset-7{margin-left:58.333333%}.offset-8{margin-left:66.666667%}.offset-9{margin-left:75%}.offset-10{margin-left:83.333333%}.offset-11{margin-left:91.666667%}@media (min-width:576px){.col-sm{-ms-flex-preferred-size:0;flex-basis:0;-webkit-box-flex:1;-ms-flex-positive:1;flex-grow:1;max-width:100%}.col-sm-auto{-webkit-box-flex:0;-ms-flex:0 0 auto;flex:0 0 auto;width:auto;max-width:none}.col-sm-1{-webkit-box-flex:0;-ms-flex:0 0 8.333333%;flex:0 0 8.333333%;max-width:8.333333%}.col-sm-2{-webkit-box-flex:0;-ms-flex:0 0 16.666667%;flex:0 0 16.666667%;max-width:16.666667%}.col-sm-3{-webkit-box-flex:0;-ms-flex:0 0 25%;flex:0 0 25%;max-width:25%}.col-sm-4{-webkit-box-flex:0;-ms-flex:0 0 33.333333%;flex:0 0 33.333333%;max-width:33.333333%}.col-sm-5{-webkit-box-flex:0;-ms-flex:0 0 41.666667%;flex:0 0 41.666667%;max-width:41.666667%}.col-sm-6{-webkit-box-flex:0;-ms-flex:0 0 50%;flex:0 0 50%;max-width:50%}.col-sm-7{-webkit-box-flex:0;-ms-flex:0 0 58.333333%;flex:0 0 58.333333%;max-width:58.333333%}.col-sm-8{-webkit-box-flex:0;-ms-flex:0 0 66.666667%;flex:0 0 66.666667%;max-width:66.666667%}.col-sm-9{-webkit-box-flex:0;-ms-flex:0 0 75%;flex:0 0 75%;max-width:75%}.col-sm-10{-webkit-box-flex:0;-ms-flex:0 0 83.333333%;flex:0 0 83.333333%;max-width:83.333333%}.col-sm-11{-webkit-box-flex:0;-ms-flex:0 0 91.666667%;flex:0 0 91.666667%;max-width:91.666667%}.col-sm-12{-webkit-box-flex:0;-ms-flex:0 0 100%;flex:0 0 100%;max-width:100%}.order-sm-first{-webkit-box-ordinal-group:0;-ms-flex-order:-1;order:-1}.order-sm-last{-webkit-box-ordinal-group:14;-ms-flex-order:13;order:13}.order-sm-0{-webkit-box-ordinal-group:1;-ms-flex-order:0;order:0}.order-sm-1{-webkit-box-ordinal-group:2;-ms-flex-order:1;order:1}.order-sm-2{-webkit-box-ordinal-group:3;-ms-flex-order:2;order:2}.order-sm-3{-webkit-box-ordinal-group:4;-ms-flex-order:3;order:3}.order-sm-4{-webkit-box-ordinal-group:5;-ms-flex-order:4;order:4}.order-sm-5{-webkit-box-ordinal-group:6;-ms-flex-order:5;order:5}.order-sm-6{-webkit-box-ordinal-group:7;-ms-flex-order:6;order:6}.order-sm-7{-webkit-box-ordinal-group:8;-ms-flex-order:7;order:7}.order-sm-8{-webkit-box-ordinal-group:9;-ms-flex-order:8;order:8}.order-sm-9{-webkit-box-ordinal-group:10;-ms-flex-order:9;order:9}.order-sm-10{-webkit-box-ordinal-group:11;-ms-flex-order:10;order:10}.order-sm-11{-webkit-box-ordinal-group:12;-ms-flex-order:11;order:11}.order-sm-12{-webkit-box-ordinal-group:13;-ms-flex-order:12;order:12}.offset-sm-0{margin-left:0}.offset-sm-1{margin-left:8.333333%}.offset-sm-2{margin-left:16.666667%}.offset-sm-3{margin-left:25%}.offset-sm-4{margin-left:33.333333%}.offset-sm-5{margin-left:41.666667%}.offset-sm-6{margin-left:50%}.offset-sm-7{margin-left:58.333333%}.offset-sm-8{margin-left:66.666667%}.offset-sm-9{margin-left:75%}.offset-sm-10{margin-left:83.333333%}.offset-sm-11{margin-left:91.666667%}}@media (min-width:768px){.col-md{-ms-flex-preferred-size:0;flex-basis:0;-webkit-box-flex:1;-ms-flex-positive:1;flex-grow:1;max-width:100%}.col-md-auto{-webkit-box-flex:0;-ms-flex:0 0 auto;flex:0 0 auto;width:auto;max-width:none}.col-md-1{-webkit-box-flex:0;-ms-flex:0 0 8.333333%;flex:0 0 8.333333%;max-width:8.333333%}.col-md-2{-webkit-box-flex:0;-ms-flex:0 0 16.666667%;flex:0 0 16.666667%;max-width:16.666667%}.col-md-3{-webkit-box-flex:0;-ms-flex:0 0 25%;flex:0 0 25%;max-width:25%}.col-md-4{-webkit-box-flex:0;-ms-flex:0 0 33.333333%;flex:0 0 33.333333%;max-width:33.333333%}.col-md-5{-webkit-box-flex:0;-ms-flex:0 0 41.666667%;flex:0 0 41.666667%;max-width:41.666667%}.col-md-6{-webkit-box-flex:0;-ms-flex:0 0 50%;flex:0 0 50%;max-width:50%}.col-md-7{-webkit-box-flex:0;-ms-flex:0 0 58.333333%;flex:0 0 58.333333%;max-width:58.333333%}.col-md-8{-webkit-box-flex:0;-ms-flex:0 0 66.666667%;flex:0 0 66.666667%;max-width:66.666667%}.col-md-9{-webkit-box-flex:0;-ms-flex:0 0 75%;flex:0 0 75%;max-width:75%}.col-md-10{-webkit-box-flex:0;-ms-flex:0 0 83.333333%;flex:0 0 83.333333%;max-width:83.333333%}.col-md-11{-webkit-box-flex:0;-ms-flex:0 0 91.666667%;flex:0 0 91.666667%;max-width:91.666667%}.col-md-12{-webkit-box-flex:0;-ms-flex:0 0 100%;flex:0 0 100%;max-width:100%}.order-md-first{-webkit-box-ordinal-group:0;-ms-flex-order:-1;order:-1}.order-md-last{-webkit-box-ordinal-group:14;-ms-flex-order:13;order:13}.order-md-0{-webkit-box-ordinal-group:1;-ms-flex-order:0;order:0}.order-md-1{-webkit-box-ordinal-group:2;-ms-flex-order:1;order:1}.order-md-2{-webkit-box-ordinal-group:3;-ms-flex-order:2;order:2}.order-md-3{-webkit-box-ordinal-group:4;-ms-flex-order:3;order:3}.order-md-4{-webkit-box-ordinal-group:5;-ms-flex-order:4;order:4}.order-md-5{-webkit-box-ordinal-group:6;-ms-flex-order:5;order:5}.order-md-6{-webkit-box-ordinal-group:7;-ms-flex-order:6;order:6}.order-md-7{-webkit-box-ordinal-group:8;-ms-flex-order:7;order:7}.order-md-8{-webkit-box-ordinal-group:9;-ms-flex-order:8;order:8}.order-md-9{-webkit-box-ordinal-group:10;-ms-flex-order:9;order:9}.order-md-10{-webkit-box-ordinal-group:11;-ms-flex-order:10;order:10}.order-md-11{-webkit-box-ordinal-group:12;-ms-flex-order:11;order:11}.order-md-12{-webkit-box-ordinal-group:13;-ms-flex-order:12;order:12}.offset-md-0{margin-left:0}.offset-md-1{margin-left:8.333333%}.offset-md-2{margin-left:16.666667%}.offset-md-3{margin-left:25%}.offset-md-4{margin-left:33.333333%}.offset-md-5{margin-left:41.666667%}.offset-md-6{margin-left:50%}.offset-md-7{margin-left:58.333333%}.offset-md-8{margin-left:66.666667%}.offset-md-9{margin-left:75%}.offset-md-10{margin-left:83.333333%}.offset-md-11{margin-left:91.666667%}}@media (min-width:992px){.col-lg{-ms-flex-preferred-size:0;flex-basis:0;-webkit-box-flex:1;-ms-flex-positive:1;flex-grow:1;max-width:100%}.col-lg-auto{-webkit-box-flex:0;-ms-flex:0 0 auto;flex:0 0 auto;width:auto;max-width:none}.col-lg-1{-webkit-box-flex:0;-ms-flex:0 0 8.333333%;flex:0 0 8.333333%;max-width:8.333333%}.col-lg-2{-webkit-box-flex:0;-ms-flex:0 0 16.666667%;flex:0 0 16.666667%;max-width:16.666667%}.col-lg-3{-webkit-box-flex:0;-ms-flex:0 0 25%;flex:0 0 25%;max-width:25%}.col-lg-4{-webkit-box-flex:0;-ms-flex:0 0 33.333333%;flex:0 0 33.333333%;max-width:33.333333%}.col-lg-5{-webkit-box-flex:0;-ms-flex:0 0 41.666667%;flex:0 0 41.666667%;max-width:41.666667%}.col-lg-6{-webkit-box-flex:0;-ms-flex:0 0 50%;flex:0 0 50%;max-width:50%}.col-lg-7{-webkit-box-flex:0;-ms-flex:0 0 58.333333%;flex:0 0 58.333333%;max-width:58.333333%}.col-lg-8{-webkit-box-flex:0;-ms-flex:0 0 66.666667%;flex:0 0 66.666667%;max-width:66.666667%}.col-lg-9{-webkit-box-flex:0;-ms-flex:0 0 75%;flex:0 0 75%;max-width:75%}.col-lg-10{-webkit-box-flex:0;-ms-flex:0 0 83.333333%;flex:0 0 83.333333%;max-width:83.333333%}.col-lg-11{-webkit-box-flex:0;-ms-flex:0 0 91.666667%;flex:0 0 91.666667%;max-width:91.666667%}.col-lg-12{-webkit-box-flex:0;-ms-flex:0 0 100%;flex:0 0 100%;max-width:100%}.order-lg-first{-webkit-box-ordinal-group:0;-ms-flex-order:-1;order:-1}.order-lg-last{-webkit-box-ordinal-group:14;-ms-flex-order:13;order:13}.order-lg-0{-webkit-box-ordinal-group:1;-ms-flex-order:0;order:0}.order-lg-1{-webkit-box-ordinal-group:2;-ms-flex-order:1;order:1}.order-lg-2{-webkit-box-ordinal-group:3;-ms-flex-order:2;order:2}.order-lg-3{-webkit-box-ordinal-group:4;-ms-flex-order:3;order:3}.order-lg-4{-webkit-box-ordinal-group:5;-ms-flex-order:4;order:4}.order-lg-5{-webkit-box-ordinal-group:6;-ms-flex-order:5;order:5}.order-lg-6{-webkit-box-ordinal-group:7;-ms-flex-order:6;order:6}.order-lg-7{-webkit-box-ordinal-group:8;-ms-flex-order:7;order:7}.order-lg-8{-webkit-box-ordinal-group:9;-ms-flex-order:8;order:8}.order-lg-9{-webkit-box-ordinal-group:10;-ms-flex-order:9;order:9}.order-lg-10{-webkit-box-ordinal-group:11;-ms-flex-order:10;order:10}.order-lg-11{-webkit-box-ordinal-group:12;-ms-flex-order:11;order:11}.order-lg-12{-webkit-box-ordinal-group:13;-ms-flex-order:12;order:12}.offset-lg-0{margin-left:0}.offset-lg-1{margin-left:8.333333%}.offset-lg-2{margin-left:16.666667%}.offset-lg-3{margin-left:25%}.offset-lg-4{margin-left:33.333333%}.offset-lg-5{margin-left:41.666667%}.offset-lg-6{margin-left:50%}.offset-lg-7{margin-left:58.333333%}.offset-lg-8{margin-left:66.666667%}.offset-lg-9{margin-left:75%}.offset-lg-10{margin-left:83.333333%}.offset-lg-11{margin-left:91.666667%}}@media (min-width:1200px){.col-xl{-ms-flex-preferred-size:0;flex-basis:0;-webkit-box-flex:1;-ms-flex-positive:1;flex-grow:1;max-width:100%}.col-xl-auto{-webkit-box-flex:0;-ms-flex:0 0 auto;flex:0 0 auto;width:auto;max-width:none}.col-xl-1{-webkit-box-flex:0;-ms-flex:0 0 8.333333%;flex:0 0 8.333333%;max-width:8.333333%}.col-xl-2{-webkit-box-flex:0;-ms-flex:0 0 16.666667%;flex:0 0 16.666667%;max-width:16.666667%}.col-xl-3{-webkit-box-flex:0;-ms-flex:0 0 25%;flex:0 0 25%;max-width:25%}.col-xl-4{-webkit-box-flex:0;-ms-flex:0 0 33.333333%;flex:0 0 33.333333%;max-width:33.333333%}.col-xl-5{-webkit-box-flex:0;-ms-flex:0 0 41.666667%;flex:0 0 41.666667%;max-width:41.666667%}.col-xl-6{-webkit-box-flex:0;-ms-flex:0 0 50%;flex:0 0 50%;max-width:50%}.col-xl-7{-webkit-box-flex:0;-ms-flex:0 0 58.333333%;flex:0 0 58.333333%;max-width:58.333333%}.col-xl-8{-webkit-box-flex:0;-ms-flex:0 0 66.666667%;flex:0 0 66.666667%;max-width:66.666667%}.col-xl-9{-webkit-box-flex:0;-ms-flex:0 0 75%;flex:0 0 75%;max-width:75%}.col-xl-10{-webkit-box-flex:0;-ms-flex:0 0 83.333333%;flex:0 0 83.333333%;max-width:83.333333%}.col-xl-11{-webkit-box-flex:0;-ms-flex:0 0 91.666667%;flex:0 0 91.666667%;max-width:91.666667%}.col-xl-12{-webkit-box-flex:0;-ms-flex:0 0 100%;flex:0 0 100%;max-width:100%}.order-xl-first{-webkit-box-ordinal-group:0;-ms-flex-order:-1;order:-1}.order-xl-last{-webkit-box-ordinal-group:14;-ms-flex-order:13;order:13}.order-xl-0{-webkit-box-ordinal-group:1;-ms-flex-order:0;order:0}.order-xl-1{-webkit-box-ordinal-group:2;-ms-flex-order:1;order:1}.order-xl-2{-webkit-box-ordinal-group:3;-ms-flex-order:2;order:2}.order-xl-3{-webkit-box-ordinal-group:4;-ms-flex-order:3;order:3}.order-xl-4{-webkit-box-ordinal-group:5;-ms-flex-order:4;order:4}.order-xl-5{-webkit-box-ordinal-group:6;-ms-flex-order:5;order:5}.order-xl-6{-webkit-box-ordinal-group:7;-ms-flex-order:6;order:6}.order-xl-7{-webkit-box-ordinal-group:8;-ms-flex-order:7;order:7}.order-xl-8{-webkit-box-ordinal-group:9;-ms-flex-order:8;order:8}.order-xl-9{-webkit-box-ordinal-group:10;-ms-flex-order:9;order:9}.order-xl-10{-webkit-box-ordinal-group:11;-ms-flex-order:10;order:10}.order-xl-11{-webkit-box-ordinal-group:12;-ms-flex-order:11;order:11}.order-xl-12{-webkit-box-ordinal-group:13;-ms-flex-order:12;order:12}.offset-xl-0{margin-left:0}.offset-xl-1{margin-left:8.333333%}.offset-xl-2{margin-left:16.666667%}.offset-xl-3{margin-left:25%}.offset-xl-4{margin-left:33.333333%}.offset-xl-5{margin-left:41.666667%}.offset-xl-6{margin-left:50%}.offset-xl-7{margin-left:58.333333%}.offset-xl-8{margin-left:66.666667%}.offset-xl-9{margin-left:75%}.offset-xl-10{margin-left:83.333333%}.offset-xl-11{margin-left:91.666667%}}.table{width:100%;max-width:100%;margin-bottom:1rem;background-color:transparent}.table td,.table th{padding:.75rem;vertical-align:top;border-top:1px solid #dee2e6}.table thead th{vertical-align:bottom;border-bottom:2px solid #dee2e6}.table tbody+tbody{border-top:2px solid #dee2e6}.table .table{background-color:#fff}.table-sm td,.table-sm th{padding:.3rem}.table-bordered{border:1px solid #dee2e6}.table-bordered td,.table-bordered th{border:1px solid #dee2e6}.table-bordered thead td,.table-bordered thead th{border-bottom-width:2px}.table-striped tbody tr:nth-of-type(odd){background-color:rgba(0,0,0,.05)}.table-hover tbody tr:hover{background-color:rgba(0,0,0,.075)}.table-primary,.table-primary>td,.table-primary>th{background-color:#b8daff}.table-hover .table-primary:hover{background-color:#9fcdff}.table-hover .table-primary:hover>td,.table-hover .table-primary:hover>th{background-color:#9fcdff}.table-secondary,.table-secondary>td,.table-secondary>th{background-color:#d6d8db}.table-hover .table-secondary:hover{background-color:#c8cbcf}.table-hover .table-secondary:hover>td,.table-hover .table-secondary:hover>th{background-color:#c8cbcf}.table-success,.table-success>td,.table-success>th{background-color:#c3e6cb}.table-hover .table-success:hover{background-color:#b1dfbb}.table-hover .table-success:hover>td,.table-hover .table-success:hover>th{background-color:#b1dfbb}.table-info,.table-info>td,.table-info>th{background-color:#bee5eb}.table-hover .table-info:hover{background-color:#abdde5}.table-hover .table-info:hover>td,.table-hover .table-info:hover>th{background-color:#abdde5}.table-warning,.table-warning>td,.table-warning>th{background-color:#ffeeba}.table-hover .table-warning:hover{background-color:#ffe8a1}.table-hover .table-warning:hover>td,.table-hover .table-warning:hover>th{background-color:#ffe8a1}.table-danger,.table-danger>td,.table-danger>th{background-color:#f5c6cb}.table-hover .table-danger:hover{background-color:#f1b0b7}.table-hover .table-danger:hover>td,.table-hover .table-danger:hover>th{background-color:#f1b0b7}.table-light,.table-light>td,.table-light>th{background-color:#fdfdfe}.table-hover .table-light:hover{background-color:#ececf6}.table-hover .table-light:hover>td,.table-hover .table-light:hover>th{background-color:#ececf6}.table-dark,.table-dark>td,.table-dark>th{background-color:#c6c8ca}.table-hover .table-dark:hover{background-color:#b9bbbe}.table-hover .table-dark:hover>td,.table-hover .table-dark:hover>th{background-color:#b9bbbe}.table-active,.table-active>td,.table-active>th{background-color:rgba(0,0,0,.075)}.table-hover .table-active:hover{background-color:rgba(0,0,0,.075)}.table-hover .table-active:hover>td,.table-hover .table-active:hover>th{background-color:rgba(0,0,0,.075)}.table .thead-dark th{color:#fff;background-color:#212529;border-color:#32383e}.table .thead-light th{color:#495057;background-color:#e9ecef;border-color:#dee2e6}.table-dark{color:#fff;background-color:#212529}.table-dark td,.table-dark th,.table-dark thead th{border-color:#32383e}.table-dark.table-bordered{border:0}.table-dark.table-striped tbody tr:nth-of-type(odd){background-color:rgba(255,255,255,.05)}.table-dark.table-hover tbody tr:hover{background-color:rgba(255,255,255,.075)}@media (max-width:575.98px){.table-responsive-sm{display:block;width:100%;overflow-x:auto;-webkit-overflow-scrolling:touch;-ms-overflow-style:-ms-autohiding-scrollbar}.table-responsive-sm>.table-bordered{border:0}}@media (max-width:767.98px){.table-responsive-md{display:block;width:100%;overflow-x:auto;-webkit-overflow-scrolling:touch;-ms-overflow-style:-ms-autohiding-scrollbar}.table-responsive-md>.table-bordered{border:0}}@media (max-width:991.98px){.table-responsive-lg{display:block;width:100%;overflow-x:auto;-webkit-overflow-scrolling:touch;-ms-overflow-style:-ms-autohiding-scrollbar}.table-responsive-lg>.table-bordered{border:0}}@media (max-width:1199.98px){.table-responsive-xl{display:block;width:100%;overflow-x:auto;-webkit-overflow-scrolling:touch;-ms-overflow-style:-ms-autohiding-scrollbar}.table-responsive-xl>.table-bordered{border:0}}.table-responsive{display:block;width:100%;overflow-x:auto;-webkit-overflow-scrolling:touch;-ms-overflow-style:-ms-autohiding-scrollbar}.table-responsive>.table-bordered{border:0}.form-control{display:block;width:100%;padding:.375rem .75rem;font-size:1rem;line-height:1.5;color:#495057;background-color:#fff;background-clip:padding-box;border:1px solid #ced4da;border-radius:.25rem;transition:border-color .15s ease-in-out,box-shadow .15s ease-in-out}.form-control::-ms-expand{background-color:transparent;border:0}.form-control:focus{color:#495057;background-color:#fff;border-color:#80bdff;outline:0;box-shadow:0 0 0 .2rem rgba(0,123,255,.25)}.form-control::-webkit-input-placeholder{color:#6c757d;opacity:1}.form-control::-moz-placeholder{color:#6c757d;opacity:1}.form-control:-ms-input-placeholder{color:#6c757d;opacity:1}.form-control::-ms-input-placeholder{color:#6c757d;opacity:1}.form-control::placeholder{color:#6c757d;opacity:1}.form-control:disabled,.form-control[readonly]{background-color:#e9ecef;opacity:1}select.form-control:not([size]):not([multiple]){height:calc(2.25rem + 2px)}select.form-control:focus::-ms-value{color:#495057;background-color:#fff}.form-control-file,.form-control-range{display:block;width:100%}.col-form-label{padding-top:calc(.375rem + 1px);padding-bottom:calc(.375rem + 1px);margin-bottom:0;font-size:inherit;line-height:1.5}.col-form-label-lg{padding-top:calc(.5rem + 1px);padding-bottom:calc(.5rem + 1px);font-size:1.25rem;line-height:1.5}.col-form-label-sm{padding-top:calc(.25rem + 1px);padding-bottom:calc(.25rem + 1px);font-size:.875rem;line-height:1.5}.form-control-plaintext{display:block;width:100%;padding-top:.375rem;padding-bottom:.375rem;margin-bottom:0;line-height:1.5;background-color:transparent;border:solid transparent;border-width:1px 0}.form-control-plaintext.form-control-lg,.form-control-plaintext.form-control-sm,.input-group-lg>.form-control-plaintext.form-control,.input-group-lg>.input-group-append>.form-control-plaintext.btn,.input-group-lg>.input-group-append>.form-control-plaintext.input-group-text,.input-group-lg>.input-group-prepend>.form-control-plaintext.btn,.input-group-lg>.input-group-prepend>.form-control-plaintext.input-group-text,.input-group-sm>.form-control-plaintext.form-control,.input-group-sm>.input-group-append>.form-control-plaintext.btn,.input-group-sm>.input-group-append>.form-control-plaintext.input-group-text,.input-group-sm>.input-group-prepend>.form-control-plaintext.btn,.input-group-sm>.input-group-prepend>.form-control-plaintext.input-group-text{padding-right:0;padding-left:0}.form-control-sm,.input-group-sm>.form-control,.input-group-sm>.input-group-append>.btn,.input-group-sm>.input-group-append>.input-group-text,.input-group-sm>.input-group-prepend>.btn,.input-group-sm>.input-group-prepend>.input-group-text{padding:.25rem .5rem;font-size:.875rem;line-height:1.5;border-radius:.2rem}.input-group-sm>.input-group-append>select.btn:not([size]):not([multiple]),.input-group-sm>.input-group-append>select.input-group-text:not([size]):not([multiple]),.input-group-sm>.input-group-prepend>select.btn:not([size]):not([multiple]),.input-group-sm>.input-group-prepend>select.input-group-text:not([size]):not([multiple]),.input-group-sm>select.form-control:not([size]):not([multiple]),select.form-control-sm:not([size]):not([multiple]){height:calc(1.8125rem + 2px)}.form-control-lg,.input-group-lg>.form-control,.input-group-lg>.input-group-append>.btn,.input-group-lg>.input-group-append>.input-group-text,.input-group-lg>.input-group-prepend>.btn,.input-group-lg>.input-group-prepend>.input-group-text{padding:.5rem 1rem;font-size:1.25rem;line-height:1.5;border-radius:.3rem}.input-group-lg>.input-group-append>select.btn:not([size]):not([multiple]),.input-group-lg>.input-group-append>select.input-group-text:not([size]):not([multiple]),.input-group-lg>.input-group-prepend>select.btn:not([size]):not([multiple]),.input-group-lg>.input-group-prepend>select.input-group-text:not([size]):not([multiple]),.input-group-lg>select.form-control:not([size]):not([multiple]),select.form-control-lg:not([size]):not([multiple]){height:calc(2.875rem + 2px)}.form-group{margin-bottom:1rem}.form-text{display:block;margin-top:.25rem}.form-row{display:-webkit-box;display:-ms-flexbox;display:flex;-ms-flex-wrap:wrap;flex-wrap:wrap;margin-right:-5px;margin-left:-5px}.form-row>.col,.form-row>[class*=col-]{padding-right:5px;padding-left:5px}.form-check{position:relative;display:block;padding-left:1.25rem}.form-check-input{position:absolute;margin-top:.3rem;margin-left:-1.25rem}.form-check-input:disabled~.form-check-label{color:#6c757d}.form-check-label{margin-bottom:0}.form-check-inline{display:-webkit-inline-box;display:-ms-inline-flexbox;display:inline-flex;-webkit-box-align:center;-ms-flex-align:center;align-items:center;padding-left:0;margin-right:.75rem}.form-check-inline .form-check-input{position:static;margin-top:0;margin-right:.3125rem;margin-left:0}.valid-feedback{display:none;width:100%;margin-top:.25rem;font-size:80%;color:#28a745}.valid-tooltip{position:absolute;top:100%;z-index:5;display:none;max-width:100%;padding:.5rem;margin-top:.1rem;font-size:.875rem;line-height:1;color:#fff;background-color:rgba(40,167,69,.8);border-radius:.2rem}.custom-select.is-valid,.form-control.is-valid,.was-validated .custom-select:valid,.was-validated .form-control:valid{border-color:#28a745}.custom-select.is-valid:focus,.form-control.is-valid:focus,.was-validated .custom-select:valid:focus,.was-validated .form-control:valid:focus{border-color:#28a745;box-shadow:0 0 0 .2rem rgba(40,167,69,.25)}.custom-select.is-valid~.valid-feedback,.custom-select.is-valid~.valid-tooltip,.form-control.is-valid~.valid-feedback,.form-control.is-valid~.valid-tooltip,.was-validated .custom-select:valid~.valid-feedback,.was-validated .custom-select:valid~.valid-tooltip,.was-validated .form-control:valid~.valid-feedback,.was-validated .form-control:valid~.valid-tooltip{display:block}.form-check-input.is-valid~.form-check-label,.was-validated .form-check-input:valid~.form-check-label{color:#28a745}.form-check-input.is-valid~.valid-feedback,.form-check-input.is-valid~.valid-tooltip,.was-validated .form-check-input:valid~.valid-feedback,.was-validated .form-check-input:valid~.valid-tooltip{display:block}.custom-control-input.is-valid~.custom-control-label,.was-validated .custom-control-input:valid~.custom-control-label{color:#28a745}.custom-control-input.is-valid~.custom-control-label::before,.was-validated .custom-control-input:valid~.custom-control-label::before{background-color:#71dd8a}.custom-control-input.is-valid~.valid-feedback,.custom-control-input.is-valid~.valid-tooltip,.was-validated .custom-control-input:valid~.valid-feedback,.was-validated .custom-control-input:valid~.valid-tooltip{display:block}.custom-control-input.is-valid:checked~.custom-control-label::before,.was-validated .custom-control-input:valid:checked~.custom-control-label::before{background-color:#34ce57}.custom-control-input.is-valid:focus~.custom-control-label::before,.was-validated .custom-control-input:valid:focus~.custom-control-label::before{box-shadow:0 0 0 1px #fff,0 0 0 .2rem rgba(40,167,69,.25)}.custom-file-input.is-valid~.custom-file-label,.was-validated .custom-file-input:valid~.custom-file-label{border-color:#28a745}.custom-file-input.is-valid~.custom-file-label::before,.was-validated .custom-file-input:valid~.custom-file-label::before{border-color:inherit}.custom-file-input.is-valid~.valid-feedback,.custom-file-input.is-valid~.valid-tooltip,.was-validated .custom-file-input:valid~.valid-feedback,.was-validated .custom-file-input:valid~.valid-tooltip{display:block}.custom-file-input.is-valid:focus~.custom-file-label,.was-validated .custom-file-input:valid:focus~.custom-file-label{box-shadow:0 0 0 .2rem rgba(40,167,69,.25)}.invalid-feedback{display:none;width:100%;margin-top:.25rem;font-size:80%;color:#dc3545}.invalid-tooltip{position:absolute;top:100%;z-index:5;display:none;max-width:100%;padding:.5rem;margin-top:.1rem;font-size:.875rem;line-height:1;color:#fff;background-color:rgba(220,53,69,.8);border-radius:.2rem}.custom-select.is-invalid,.form-control.is-invalid,.was-validated .custom-select:invalid,.was-validated .form-control:invalid{border-color:#dc3545}.custom-select.is-invalid:focus,.form-control.is-invalid:focus,.was-validated .custom-select:invalid:focus,.was-validated .form-control:invalid:focus{border-color:#dc3545;box-shadow:0 0 0 .2rem rgba(220,53,69,.25)}.custom-select.is-invalid~.invalid-feedback,.custom-select.is-invalid~.invalid-tooltip,.form-control.is-invalid~.invalid-feedback,.form-control.is-invalid~.invalid-tooltip,.was-validated .custom-select:invalid~.invalid-feedback,.was-validated .custom-select:invalid~.invalid-tooltip,.was-validated .form-control:invalid~.invalid-feedback,.was-validated .form-control:invalid~.invalid-tooltip{display:block}.form-check-input.is-invalid~.form-check-label,.was-validated .form-check-input:invalid~.form-check-label{color:#dc3545}.form-check-input.is-invalid~.invalid-feedback,.form-check-input.is-invalid~.invalid-tooltip,.was-validated .form-check-input:invalid~.invalid-feedback,.was-validated .form-check-input:invalid~.invalid-tooltip{display:block}.custom-control-input.is-invalid~.custom-control-label,.was-validated .custom-control-input:invalid~.custom-control-label{color:#dc3545}.custom-control-input.is-invalid~.custom-control-label::before,.was-validated .custom-control-input:invalid~.custom-control-label::before{background-color:#efa2a9}.custom-control-input.is-invalid~.invalid-feedback,.custom-control-input.is-invalid~.invalid-tooltip,.was-validated .custom-control-input:invalid~.invalid-feedback,.was-validated .custom-control-input:invalid~.invalid-tooltip{display:block}.custom-control-input.is-invalid:checked~.custom-control-label::before,.was-validated .custom-control-input:invalid:checked~.custom-control-label::before{background-color:#e4606d}.custom-control-input.is-invalid:focus~.custom-control-label::before,.was-validated .custom-control-input:invalid:focus~.custom-control-label::before{box-shadow:0 0 0 1px #fff,0 0 0 .2rem rgba(220,53,69,.25)}.custom-file-input.is-invalid~.custom-file-label,.was-validated .custom-file-input:invalid~.custom-file-label{border-color:#dc3545}.custom-file-input.is-invalid~.custom-file-label::before,.was-validated .custom-file-input:invalid~.custom-file-label::before{border-color:inherit}.custom-file-input.is-invalid~.invalid-feedback,.custom-file-input.is-invalid~.invalid-tooltip,.was-validated .custom-file-input:invalid~.invalid-feedback,.was-validated .custom-file-input:invalid~.invalid-tooltip{display:block}.custom-file-input.is-invalid:focus~.custom-file-label,.was-validated .custom-file-input:invalid:focus~.custom-file-label{box-shadow:0 0 0 .2rem rgba(220,53,69,.25)}.form-inline{display:-webkit-box;display:-ms-flexbox;display:flex;-webkit-box-orient:horizontal;-webkit-box-direction:normal;-ms-flex-flow:row wrap;flex-flow:row wrap;-webkit-box-align:center;-ms-flex-align:center;align-items:center}.form-inline .form-check{width:100%}@media (min-width:576px){.form-inline label{display:-webkit-box;display:-ms-flexbox;display:flex;-webkit-box-align:center;-ms-flex-align:center;align-items:center;-webkit-box-pack:center;-ms-flex-pack:center;justify-content:center;margin-bottom:0}.form-inline .form-group{display:-webkit-box;display:-ms-flexbox;display:flex;-webkit-box-flex:0;-ms-flex:0 0 auto;flex:0 0 auto;-webkit-box-orient:horizontal;-webkit-box-direction:normal;-ms-flex-flow:row wrap;flex-flow:row wrap;-webkit-box-align:center;-ms-flex-align:center;align-items:center;margin-bottom:0}.form-inline .form-control{display:inline-block;width:auto;vertical-align:middle}.form-inline .form-control-plaintext{display:inline-block}.form-inline .input-group{width:auto}.form-inline .form-check{display:-webkit-box;display:-ms-flexbox;display:flex;-webkit-box-align:center;-ms-flex-align:center;align-items:center;-webkit-box-pack:center;-ms-flex-pack:center;justify-content:center;width:auto;padding-left:0}.form-inline .form-check-input{position:relative;margin-top:0;margin-right:.25rem;margin-left:0}.form-inline .custom-control{-webkit-box-align:center;-ms-flex-align:center;align-items:center;-webkit-box-pack:center;-ms-flex-pack:center;justify-content:center}.form-inline .custom-control-label{margin-bottom:0}}.btn{display:inline-block;font-weight:400;text-align:center;white-space:nowrap;vertical-align:middle;-webkit-user-select:none;-moz-user-select:none;-ms-user-select:none;user-select:none;border:1px solid transparent;padding:.375rem .75rem;font-size:1rem;line-height:1.5;border-radius:.25rem;transition:color .15s ease-in-out,background-color .15s ease-in-out,border-color .15s ease-in-out,box-shadow .15s ease-in-out}.btn:focus,.btn:hover{text-decoration:none}.btn.focus,.btn:focus{outline:0;box-shadow:0 0 0 .2rem rgba(0,123,255,.25)}.btn.disabled,.btn:disabled{opacity:.65}.btn:not(:disabled):not(.disabled){cursor:pointer}.btn:not(:disabled):not(.disabled).active,.btn:not(:disabled):not(.disabled):active{background-image:none}a.btn.disabled,fieldset:disabled a.btn{pointer-events:none}.btn-primary{color:#fff;background-color:#007bff;border-color:#007bff}.btn-primary:hover{color:#fff;background-color:#0069d9;border-color:#0062cc}.btn-primary.focus,.btn-primary:focus{box-shadow:0 0 0 .2rem rgba(0,123,255,.5)}.btn-primary.disabled,.btn-primary:disabled{color:#fff;background-color:#007bff;border-color:#007bff}.btn-primary:not(:disabled):not(.disabled).active,.btn-primary:not(:disabled):not(.disabled):active,.show>.btn-primary.dropdown-toggle{color:#fff;background-color:#0062cc;border-color:#005cbf}.btn-primary:not(:disabled):not(.disabled).active:focus,.btn-primary:not(:disabled):not(.disabled):active:focus,.show>.btn-primary.dropdown-toggle:focus{box-shadow:0 0 0 .2rem rgba(0,123,255,.5)}.btn-secondary{color:#fff;background-color:#6c757d;border-color:#6c757d}.btn-secondary:hover{color:#fff;background-color:#5a6268;border-color:#545b62}.btn-secondary.focus,.btn-secondary:focus{box-shadow:0 0 0 .2rem rgba(108,117,125,.5)}.btn-secondary.disabled,.btn-secondary:disabled{color:#fff;background-color:#6c757d;border-color:#6c757d}.btn-secondary:not(:disabled):not(.disabled).active,.btn-secondary:not(:disabled):not(.disabled):active,.show>.btn-secondary.dropdown-toggle{color:#fff;background-color:#545b62;border-color:#4e555b}.btn-secondary:not(:disabled):not(.disabled).active:focus,.btn-secondary:not(:disabled):not(.disabled):active:focus,.show>.btn-secondary.dropdown-toggle:focus{box-shadow:0 0 0 .2rem rgba(108,117,125,.5)}.btn-success{color:#fff;background-color:#28a745;border-color:#28a745}.btn-success:hover{color:#fff;background-color:#218838;border-color:#1e7e34}.btn-success.focus,.btn-success:focus{box-shadow:0 0 0 .2rem rgba(40,167,69,.5)}.btn-success.disabled,.btn-success:disabled{color:#fff;background-color:#28a745;border-color:#28a745}.btn-success:not(:disabled):not(.disabled).active,.btn-success:not(:disabled):not(.disabled):active,.show>.btn-success.dropdown-toggle{color:#fff;background-color:#1e7e34;border-color:#1c7430}.btn-success:not(:disabled):not(.disabled).active:focus,.btn-success:not(:disabled):not(.disabled):active:focus,.show>.btn-success.dropdown-toggle:focus{box-shadow:0 0 0 .2rem rgba(40,167,69,.5)}.btn-info{color:#fff;background-color:#17a2b8;border-color:#17a2b8}.btn-info:hover{color:#fff;background-color:#138496;border-color:#117a8b}.btn-info.focus,.btn-info:focus{box-shadow:0 0 0 .2rem rgba(23,162,184,.5)}.btn-info.disabled,.btn-info:disabled{color:#fff;background-color:#17a2b8;border-color:#17a2b8}.btn-info:not(:disabled):not(.disabled).active,.btn-info:not(:disabled):not(.disabled):active,.show>.btn-info.dropdown-toggle{color:#fff;background-color:#117a8b;border-color:#10707f}.btn-info:not(:disabled):not(.disabled).active:focus,.btn-info:not(:disabled):not(.disabled):active:focus,.show>.btn-info.dropdown-toggle:focus{box-shadow:0 0 0 .2rem rgba(23,162,184,.5)}.btn-warning{color:#212529;background-color:#ffc107;border-color:#ffc107}.btn-warning:hover{color:#212529;background-color:#e0a800;border-color:#d39e00}.btn-warning.focus,.btn-warning:focus{box-shadow:0 0 0 .2rem rgba(255,193,7,.5)}.btn-warning.disabled,.btn-warning:disabled{color:#212529;background-color:#ffc107;border-color:#ffc107}.btn-warning:not(:disabled):not(.disabled).active,.btn-warning:not(:disabled):not(.disabled):active,.show>.btn-warning.dropdown-toggle{color:#212529;background-color:#d39e00;border-color:#c69500}.btn-warning:not(:disabled):not(.disabled).active:focus,.btn-warning:not(:disabled):not(.disabled):active:focus,.show>.btn-warning.dropdown-toggle:focus{box-shadow:0 0 0 .2rem rgba(255,193,7,.5)}.btn-danger{color:#fff;background-color:#dc3545;border-color:#dc3545}.btn-danger:hover{color:#fff;background-color:#c82333;border-color:#bd2130}.btn-danger.focus,.btn-danger:focus{box-shadow:0 0 0 .2rem rgba(220,53,69,.5)}.btn-danger.disabled,.btn-danger:disabled{color:#fff;background-color:#dc3545;border-color:#dc3545}.btn-danger:not(:disabled):not(.disabled).active,.btn-danger:not(:disabled):not(.disabled):active,.show>.btn-danger.dropdown-toggle{color:#fff;background-color:#bd2130;border-color:#b21f2d}.btn-danger:not(:disabled):not(.disabled).active:focus,.btn-danger:not(:disabled):not(.disabled):active:focus,.show>.btn-danger.dropdown-toggle:focus{box-shadow:0 0 0 .2rem rgba(220,53,69,.5)}.btn-light{color:#212529;background-color:#f8f9fa;border-color:#f8f9fa}.btn-light:hover{color:#212529;background-color:#e2e6ea;border-color:#dae0e5}.btn-light.focus,.btn-light:focus{box-shadow:0 0 0 .2rem rgba(248,249,250,.5)}.btn-light.disabled,.btn-light:disabled{color:#212529;background-color:#f8f9fa;border-color:#f8f9fa}.btn-light:not(:disabled):not(.disabled).active,.btn-light:not(:disabled):not(.disabled):active,.show>.btn-light.dropdown-toggle{color:#212529;background-color:#dae0e5;border-color:#d3d9df}.btn-light:not(:disabled):not(.disabled).active:focus,.btn-light:not(:disabled):not(.disabled):active:focus,.show>.btn-light.dropdown-toggle:focus{box-shadow:0 0 0 .2rem rgba(248,249,250,.5)}.btn-dark{color:#fff;background-color:#343a40;border-color:#343a40}.btn-dark:hover{color:#fff;background-color:#23272b;border-color:#1d2124}.btn-dark.focus,.btn-dark:focus{box-shadow:0 0 0 .2rem rgba(52,58,64,.5)}.btn-dark.disabled,.btn-dark:disabled{color:#fff;background-color:#343a40;border-color:#343a40}.btn-dark:not(:disabled):not(.disabled).active,.btn-dark:not(:disabled):not(.disabled):active,.show>.btn-dark.dropdown-toggle{color:#fff;background-color:#1d2124;border-color:#171a1d}.btn-dark:not(:disabled):not(.disabled).active:focus,.btn-dark:not(:disabled):not(.disabled):active:focus,.show>.btn-dark.dropdown-toggle:focus{box-shadow:0 0 0 .2rem rgba(52,58,64,.5)}.btn-outline-primary{color:#007bff;background-color:transparent;background-image:none;border-color:#007bff}.btn-outline-primary:hover{color:#fff;background-color:#007bff;border-color:#007bff}.btn-outline-primary.focus,.btn-outline-primary:focus{box-shadow:0 0 0 .2rem rgba(0,123,255,.5)}.btn-outline-primary.disabled,.btn-outline-primary:disabled{color:#007bff;background-color:transparent}.btn-outline-primary:not(:disabled):not(.disabled).active,.btn-outline-primary:not(:disabled):not(.disabled):active,.show>.btn-outline-primary.dropdown-toggle{color:#fff;background-color:#007bff;border-color:#007bff}.btn-outline-primary:not(:disabled):not(.disabled).active:focus,.btn-outline-primary:not(:disabled):not(.disabled):active:focus,.show>.btn-outline-primary.dropdown-toggle:focus{box-shadow:0 0 0 .2rem rgba(0,123,255,.5)}.btn-outline-secondary{color:#6c757d;background-color:transparent;background-image:none;border-color:#6c757d}.btn-outline-secondary:hover{color:#fff;background-color:#6c757d;border-color:#6c757d}.btn-outline-secondary.focus,.btn-outline-secondary:focus{box-shadow:0 0 0 .2rem rgba(108,117,125,.5)}.btn-outline-secondary.disabled,.btn-outline-secondary:disabled{color:#6c757d;background-color:transparent}.btn-outline-secondary:not(:disabled):not(.disabled).active,.btn-outline-secondary:not(:disabled):not(.disabled):active,.show>.btn-outline-secondary.dropdown-toggle{color:#fff;background-color:#6c757d;border-color:#6c757d}.btn-outline-secondary:not(:disabled):not(.disabled).active:focus,.btn-outline-secondary:not(:disabled):not(.disabled):active:focus,.show>.btn-outline-secondary.dropdown-toggle:focus{box-shadow:0 0 0 .2rem rgba(108,117,125,.5)}.btn-outline-success{color:#28a745;background-color:transparent;background-image:none;border-color:#28a745}.btn-outline-success:hover{color:#fff;background-color:#28a745;border-color:#28a745}.btn-outline-success.focus,.btn-outline-success:focus{box-shadow:0 0 0 .2rem rgba(40,167,69,.5)}.btn-outline-success.disabled,.btn-outline-success:disabled{color:#28a745;background-color:transparent}.btn-outline-success:not(:disabled):not(.disabled).active,.btn-outline-success:not(:disabled):not(.disabled):active,.show>.btn-outline-success.dropdown-toggle{color:#fff;background-color:#28a745;border-color:#28a745}.btn-outline-success:not(:disabled):not(.disabled).active:focus,.btn-outline-success:not(:disabled):not(.disabled):active:focus,.show>.btn-outline-success.dropdown-toggle:focus{box-shadow:0 0 0 .2rem rgba(40,167,69,.5)}.btn-outline-info{color:#17a2b8;background-color:transparent;background-image:none;border-color:#17a2b8}.btn-outline-info:hover{color:#fff;background-color:#17a2b8;border-color:#17a2b8}.btn-outline-info.focus,.btn-outline-info:focus{box-shadow:0 0 0 .2rem rgba(23,162,184,.5)}.btn-outline-info.disabled,.btn-outline-info:disabled{color:#17a2b8;background-color:transparent}.btn-outline-info:not(:disabled):not(.disabled).active,.btn-outline-info:not(:disabled):not(.disabled):active,.show>.btn-outline-info.dropdown-toggle{color:#fff;background-color:#17a2b8;border-color:#17a2b8}.btn-outline-info:not(:disabled):not(.disabled).active:focus,.btn-outline-info:not(:disabled):not(.disabled):active:focus,.show>.btn-outline-info.dropdown-toggle:focus{box-shadow:0 0 0 .2rem rgba(23,162,184,.5)}.btn-outline-warning{color:#ffc107;background-color:transparent;background-image:none;border-color:#ffc107}.btn-outline-warning:hover{color:#212529;background-color:#ffc107;border-color:#ffc107}.btn-outline-warning.focus,.btn-outline-warning:focus{box-shadow:0 0 0 .2rem rgba(255,193,7,.5)}.btn-outline-warning.disabled,.btn-outline-warning:disabled{color:#ffc107;background-color:transparent}.btn-outline-warning:not(:disabled):not(.disabled).active,.btn-outline-warning:not(:disabled):not(.disabled):active,.show>.btn-outline-warning.dropdown-toggle{color:#212529;background-color:#ffc107;border-color:#ffc107}.btn-outline-warning:not(:disabled):not(.disabled).active:focus,.btn-outline-warning:not(:disabled):not(.disabled):active:focus,.show>.btn-outline-warning.dropdown-toggle:focus{box-shadow:0 0 0 .2rem rgba(255,193,7,.5)}.btn-outline-danger{color:#dc3545;background-color:transparent;background-image:none;border-color:#dc3545}.btn-outline-danger:hover{color:#fff;background-color:#dc3545;border-color:#dc3545}.btn-outline-danger.focus,.btn-outline-danger:focus{box-shadow:0 0 0 .2rem rgba(220,53,69,.5)}.btn-outline-danger.disabled,.btn-outline-danger:disabled{color:#dc3545;background-color:transparent}.btn-outline-danger:not(:disabled):not(.disabled).active,.btn-outline-danger:not(:disabled):not(.disabled):active,.show>.btn-outline-danger.dropdown-toggle{color:#fff;background-color:#dc3545;border-color:#dc3545}.btn-outline-danger:not(:disabled):not(.disabled).active:focus,.btn-outline-danger:not(:disabled):not(.disabled):active:focus,.show>.btn-outline-danger.dropdown-toggle:focus{box-shadow:0 0 0 .2rem rgba(220,53,69,.5)}.btn-outline-light{color:#f8f9fa;background-color:transparent;background-image:none;border-color:#f8f9fa}.btn-outline-light:hover{color:#212529;background-color:#f8f9fa;border-color:#f8f9fa}.btn-outline-light.focus,.btn-outline-light:focus{box-shadow:0 0 0 .2rem rgba(248,249,250,.5)}.btn-outline-light.disabled,.btn-outline-light:disabled{color:#f8f9fa;background-color:transparent}.btn-outline-light:not(:disabled):not(.disabled).active,.btn-outline-light:not(:disabled):not(.disabled):active,.show>.btn-outline-light.dropdown-toggle{color:#212529;background-color:#f8f9fa;border-color:#f8f9fa}.btn-outline-light:not(:disabled):not(.disabled).active:focus,.btn-outline-light:not(:disabled):not(.disabled):active:focus,.show>.btn-outline-light.dropdown-toggle:focus{box-shadow:0 0 0 .2rem rgba(248,249,250,.5)}.btn-outline-dark{color:#343a40;background-color:transparent;background-image:none;border-color:#343a40}.btn-outline-dark:hover{color:#fff;background-color:#343a40;border-color:#343a40}.btn-outline-dark.focus,.btn-outline-dark:focus{box-shadow:0 0 0 .2rem rgba(52,58,64,.5)}.btn-outline-dark.disabled,.btn-outline-dark:disabled{color:#343a40;background-color:transparent}.btn-outline-dark:not(:disabled):not(.disabled).active,.btn-outline-dark:not(:disabled):not(.disabled):active,.show>.btn-outline-dark.dropdown-toggle{color:#fff;background-color:#343a40;border-color:#343a40}.btn-outline-dark:not(:disabled):not(.disabled).active:focus,.btn-outline-dark:not(:disabled):not(.disabled):active:focus,.show>.btn-outline-dark.dropdown-toggle:focus{box-shadow:0 0 0 .2rem rgba(52,58,64,.5)}.btn-link{font-weight:400;color:#007bff;background-color:transparent}.btn-link:hover{color:#0056b3;text-decoration:underline;background-color:transparent;border-color:transparent}.btn-link.focus,.btn-link:focus{text-decoration:underline;border-color:transparent;box-shadow:none}.btn-link.disabled,.btn-link:disabled{color:#6c757d}.btn-group-lg>.btn,.btn-lg{padding:.5rem 1rem;font-size:1.25rem;line-height:1.5;border-radius:.3rem}.btn-group-sm>.btn,.btn-sm{padding:.25rem .5rem;font-size:.875rem;line-height:1.5;border-radius:.2rem}.btn-block{display:block;width:100%}.btn-block+.btn-block{margin-top:.5rem}input[type=button].btn-block,input[type=reset].btn-block,input[type=submit].btn-block{width:100%}.fade{opacity:0;transition:opacity .15s linear}.fade.show{opacity:1}.collapse{display:none}.collapse.show{display:block}tr.collapse.show{display:table-row}tbody.collapse.show{display:table-row-group}.collapsing{position:relative;height:0;overflow:hidden;transition:height .35s ease}.dropdown,.dropup{position:relative}.dropdown-toggle::after{display:inline-block;width:0;height:0;margin-left:.255em;vertical-align:.255em;content:"";border-top:.3em solid;border-right:.3em solid transparent;border-bottom:0;border-left:.3em solid transparent}.dropdown-toggle:empty::after{margin-left:0}.dropdown-menu{position:absolute;top:100%;left:0;z-index:1000;display:none;float:left;min-width:10rem;padding:.5rem 0;margin:.125rem 0 0;font-size:1rem;color:#212529;text-align:left;list-style:none;background-color:#fff;background-clip:padding-box;border:1px solid rgba(0,0,0,.15);border-radius:.25rem}.dropup .dropdown-menu{margin-top:0;margin-bottom:.125rem}.dropup .dropdown-toggle::after{display:inline-block;width:0;height:0;margin-left:.255em;vertical-align:.255em;content:"";border-top:0;border-right:.3em solid transparent;border-bottom:.3em solid;border-left:.3em solid transparent}.dropup .dropdown-toggle:empty::after{margin-left:0}.dropright .dropdown-menu{margin-top:0;margin-left:.125rem}.dropright .dropdown-toggle::after{display:inline-block;width:0;height:0;margin-left:.255em;vertical-align:.255em;content:"";border-top:.3em solid transparent;border-bottom:.3em solid transparent;border-left:.3em solid}.dropright .dropdown-toggle:empty::after{margin-left:0}.dropright .dropdown-toggle::after{vertical-align:0}.dropleft .dropdown-menu{margin-top:0;margin-right:.125rem}.dropleft .dropdown-toggle::after{display:inline-block;width:0;height:0;margin-left:.255em;vertical-align:.255em;content:""}.dropleft .dropdown-toggle::after{display:none}.dropleft .dropdown-toggle::before{display:inline-block;width:0;height:0;margin-right:.255em;vertical-align:.255em;content:"";border-top:.3em solid transparent;border-right:.3em solid;border-bottom:.3em solid transparent}.dropleft .dropdown-toggle:empty::after{margin-left:0}.dropleft .dropdown-toggle::before{vertical-align:0}.dropdown-divider{height:0;margin:.5rem 0;overflow:hidden;border-top:1px solid #e9ecef}.dropdown-item{display:block;width:100%;padding:.25rem 1.5rem;clear:both;font-weight:400;color:#212529;text-align:inherit;white-space:nowrap;background-color:transparent;border:0}.dropdown-item:focus,.dropdown-item:hover{color:#16181b;text-decoration:none;background-color:#f8f9fa}.dropdown-item.active,.dropdown-item:active{color:#fff;text-decoration:none;background-color:#007bff}.dropdown-item.disabled,.dropdown-item:disabled{color:#6c757d;background-color:transparent}.dropdown-menu.show{display:block}.dropdown-header{display:block;padding:.5rem 1.5rem;margin-bottom:0;font-size:.875rem;color:#6c757d;white-space:nowrap}.btn-group,.btn-group-vertical{position:relative;display:-webkit-inline-box;display:-ms-inline-flexbox;display:inline-flex;vertical-align:middle}.btn-group-vertical>.btn,.btn-group>.btn{position:relative;-webkit-box-flex:0;-ms-flex:0 1 auto;flex:0 1 auto}.btn-group-vertical>.btn:hover,.btn-group>.btn:hover{z-index:1}.btn-group-vertical>.btn.active,.btn-group-vertical>.btn:active,.btn-group-vertical>.btn:focus,.btn-group>.btn.active,.btn-group>.btn:active,.btn-group>.btn:focus{z-index:1}.btn-group .btn+.btn,.btn-group .btn+.btn-group,.btn-group .btn-group+.btn,.btn-group .btn-group+.btn-group,.btn-group-vertical .btn+.btn,.btn-group-vertical .btn+.btn-group,.btn-group-vertical .btn-group+.btn,.btn-group-vertical .btn-group+.btn-group{margin-left:-1px}.btn-toolbar{display:-webkit-box;display:-ms-flexbox;display:flex;-ms-flex-wrap:wrap;flex-wrap:wrap;-webkit-box-pack:start;-ms-flex-pack:start;justify-content:flex-start}.btn-toolbar .input-group{width:auto}.btn-group>.btn:first-child{margin-left:0}.btn-group>.btn-group:not(:last-child)>.btn,.btn-group>.btn:not(:last-child):not(.dropdown-toggle){border-top-right-radius:0;border-bottom-right-radius:0}.btn-group>.btn-group:not(:first-child)>.btn,.btn-group>.btn:not(:first-child){border-top-left-radius:0;border-bottom-left-radius:0}.dropdown-toggle-split{padding-right:.5625rem;padding-left:.5625rem}.dropdown-toggle-split::after{margin-left:0}.btn-group-sm>.btn+.dropdown-toggle-split,.btn-sm+.dropdown-toggle-split{padding-right:.375rem;padding-left:.375rem}.btn-group-lg>.btn+.dropdown-toggle-split,.btn-lg+.dropdown-toggle-split{padding-right:.75rem;padding-left:.75rem}.btn-group-vertical{-webkit-box-orient:vertical;-webkit-box-direction:normal;-ms-flex-direction:column;flex-direction:column;-webkit-box-align:start;-ms-flex-align:start;align-items:flex-start;-webkit-box-pack:center;-ms-flex-pack:center;justify-content:center}.btn-group-vertical .btn,.btn-group-vertical .btn-group{width:100%}.btn-group-vertical>.btn+.btn,.btn-group-vertical>.btn+.btn-group,.btn-group-vertical>.btn-group+.btn,.btn-group-vertical>.btn-group+.btn-group{margin-top:-1px;margin-left:0}.btn-group-vertical>.btn-group:not(:last-child)>.btn,.btn-group-vertical>.btn:not(:last-child):not(.dropdown-toggle){border-bottom-right-radius:0;border-bottom-left-radius:0}.btn-group-vertical>.btn-group:not(:first-child)>.btn,.btn-group-vertical>.btn:not(:first-child){border-top-left-radius:0;border-top-right-radius:0}.btn-group-toggle>.btn,.btn-group-toggle>.btn-group>.btn{margin-bottom:0}.btn-group-toggle>.btn input[type=checkbox],.btn-group-toggle>.btn input[type=radio],.btn-group-toggle>.btn-group>.btn input[type=checkbox],.btn-group-toggle>.btn-group>.btn input[type=radio]{position:absolute;clip:rect(0,0,0,0);pointer-events:none}.input-group{position:relative;display:-webkit-box;display:-ms-flexbox;display:flex;-ms-flex-wrap:wrap;flex-wrap:wrap;-webkit-box-align:stretch;-ms-flex-align:stretch;align-items:stretch;width:100%}.input-group>.custom-file,.input-group>.custom-select,.input-group>.form-control{position:relative;-webkit-box-flex:1;-ms-flex:1 1 auto;flex:1 1 auto;width:1%;margin-bottom:0}.input-group>.custom-file:focus,.input-group>.custom-select:focus,.input-group>.form-control:focus{z-index:3}.input-group>.custom-file+.custom-file,.input-group>.custom-file+.custom-select,.input-group>.custom-file+.form-control,.input-group>.custom-select+.custom-file,.input-group>.custom-select+.custom-select,.input-group>.custom-select+.form-control,.input-group>.form-control+.custom-file,.input-group>.form-control+.custom-select,.input-group>.form-control+.form-control{margin-left:-1px}.input-group>.custom-select:not(:last-child),.input-group>.form-control:not(:last-child){border-top-right-radius:0;border-bottom-right-radius:0}.input-group>.custom-select:not(:first-child),.input-group>.form-control:not(:first-child){border-top-left-radius:0;border-bottom-left-radius:0}.input-group>.custom-file{display:-webkit-box;display:-ms-flexbox;display:flex;-webkit-box-align:center;-ms-flex-align:center;align-items:center}.input-group>.custom-file:not(:last-child) .custom-file-label,.input-group>.custom-file:not(:last-child) .custom-file-label::before{border-top-right-radius:0;border-bottom-right-radius:0}.input-group>.custom-file:not(:first-child) .custom-file-label,.input-group>.custom-file:not(:first-child) .custom-file-label::before{border-top-left-radius:0;border-bottom-left-radius:0}.input-group-append,.input-group-prepend{display:-webkit-box;display:-ms-flexbox;display:flex}.input-group-append .btn,.input-group-prepend .btn{position:relative;z-index:2}.input-group-append .btn+.btn,.input-group-append .btn+.input-group-text,.input-group-append .input-group-text+.btn,.input-group-append .input-group-text+.input-group-text,.input-group-prepend .btn+.btn,.input-group-prepend .btn+.input-group-text,.input-group-prepend .input-group-text+.btn,.input-group-prepend .input-group-text+.input-group-text{margin-left:-1px}.input-group-prepend{margin-right:-1px}.input-group-append{margin-left:-1px}.input-group-text{display:-webkit-box;display:-ms-flexbox;display:flex;-webkit-box-align:center;-ms-flex-align:center;align-items:center;padding:.375rem .75rem;margin-bottom:0;font-size:1rem;font-weight:400;line-height:1.5;color:#495057;text-align:center;white-space:nowrap;background-color:#e9ecef;border:1px solid #ced4da;border-radius:.25rem}.input-group-text input[type=checkbox],.input-group-text input[type=radio]{margin-top:0}.input-group>.input-group-append:last-child>.btn:not(:last-child):not(.dropdown-toggle),.input-group>.input-group-append:last-child>.input-group-text:not(:last-child),.input-group>.input-group-append:not(:last-child)>.btn,.input-group>.input-group-append:not(:last-child)>.input-group-text,.input-group>.input-group-prepend>.btn,.input-group>.input-group-prepend>.input-group-text{border-top-right-radius:0;border-bottom-right-radius:0}.input-group>.input-group-append>.btn,.input-group>.input-group-append>.input-group-text,.input-group>.input-group-prepend:first-child>.btn:not(:first-child),.input-group>.input-group-prepend:first-child>.input-group-text:not(:first-child),.input-group>.input-group-prepend:not(:first-child)>.btn,.input-group>.input-group-prepend:not(:first-child)>.input-group-text{border-top-left-radius:0;border-bottom-left-radius:0}.custom-control{position:relative;display:block;min-height:1.5rem;padding-left:1.5rem}.custom-control-inline{display:-webkit-inline-box;display:-ms-inline-flexbox;display:inline-flex;margin-right:1rem}.custom-control-input{position:absolute;z-index:-1;opacity:0}.custom-control-input:checked~.custom-control-label::before{color:#fff;background-color:#007bff}.custom-control-input:focus~.custom-control-label::before{box-shadow:0 0 0 1px #fff,0 0 0 .2rem rgba(0,123,255,.25)}.custom-control-input:active~.custom-control-label::before{color:#fff;background-color:#b3d7ff}.custom-control-input:disabled~.custom-control-label{color:#6c757d}.custom-control-input:disabled~.custom-control-label::before{background-color:#e9ecef}.custom-control-label{margin-bottom:0}.custom-control-label::before{position:absolute;top:.25rem;left:0;display:block;width:1rem;height:1rem;pointer-events:none;content:"";-webkit-user-select:none;-moz-user-select:none;-ms-user-select:none;user-select:none;background-color:#dee2e6}.custom-control-label::after{position:absolute;top:.25rem;left:0;display:block;width:1rem;height:1rem;content:"";background-repeat:no-repeat;background-position:center center;background-size:50% 50%}.custom-checkbox .custom-control-label::before{border-radius:.25rem}.custom-checkbox .custom-control-input:checked~.custom-control-label::before{background-color:#007bff}.custom-checkbox .custom-control-input:checked~.custom-control-label::after{background-image:url("data:image/svg+xml;charset=utf8,%3Csvg xmlns='http://www.w3.org/2000/svg' viewBox='0 0 8 8'%3E%3Cpath fill='%23fff' d='M6.564.75l-3.59 3.612-1.538-1.55L0 4.26 2.974 7.25 8 2.193z'/%3E%3C/svg%3E")}.custom-checkbox .custom-control-input:indeterminate~.custom-control-label::before{background-color:#007bff}.custom-checkbox .custom-control-input:indeterminate~.custom-control-label::after{background-image:url("data:image/svg+xml;charset=utf8,%3Csvg xmlns='http://www.w3.org/2000/svg' viewBox='0 0 4 4'%3E%3Cpath stroke='%23fff' d='M0 2h4'/%3E%3C/svg%3E")}.custom-checkbox .custom-control-input:disabled:checked~.custom-control-label::before{background-color:rgba(0,123,255,.5)}.custom-checkbox .custom-control-input:disabled:indeterminate~.custom-control-label::before{background-color:rgba(0,123,255,.5)}.custom-radio .custom-control-label::before{border-radius:50%}.custom-radio .custom-control-input:checked~.custom-control-label::before{background-color:#007bff}.custom-radio .custom-control-input:checked~.custom-control-label::after{background-image:url("data:image/svg+xml;charset=utf8,%3Csvg xmlns='http://www.w3.org/2000/svg' viewBox='-4 -4 8 8'%3E%3Ccircle r='3' fill='%23fff'/%3E%3C/svg%3E")}.custom-radio .custom-control-input:disabled:checked~.custom-control-label::before{background-color:rgba(0,123,255,.5)}.custom-select{display:inline-block;width:100%;height:calc(2.25rem + 2px);padding:.375rem 1.75rem .375rem .75rem;line-height:1.5;color:#495057;vertical-align:middle;background:#fff url("data:image/svg+xml;charset=utf8,%3Csvg xmlns='http://www.w3.org/2000/svg' viewBox='0 0 4 5'%3E%3Cpath fill='%23343a40' d='M2 0L0 2h4zm0 5L0 3h4z'/%3E%3C/svg%3E") no-repeat right .75rem center;background-size:8px 10px;border:1px solid #ced4da;border-radius:.25rem;-webkit-appearance:none;-moz-appearance:none;appearance:none}.custom-select:focus{border-color:#80bdff;outline:0;box-shadow:inset 0 1px 2px rgba(0,0,0,.075),0 0 5px rgba(128,189,255,.5)}.custom-select:focus::-ms-value{color:#495057;background-color:#fff}.custom-select[multiple],.custom-select[size]:not([size="1"]){height:auto;padding-right:.75rem;background-image:none}.custom-select:disabled{color:#6c757d;background-color:#e9ecef}.custom-select::-ms-expand{opacity:0}.custom-select-sm{height:calc(1.8125rem + 2px);padding-top:.375rem;padding-bottom:.375rem;font-size:75%}.custom-select-lg{height:calc(2.875rem + 2px);padding-top:.375rem;padding-bottom:.375rem;font-size:125%}.custom-file{position:relative;display:inline-block;width:100%;height:calc(2.25rem + 2px);margin-bottom:0}.custom-file-input{position:relative;z-index:2;width:100%;height:calc(2.25rem + 2px);margin:0;opacity:0}.custom-file-input:focus~.custom-file-control{border-color:#80bdff;box-shadow:0 0 0 .2rem rgba(0,123,255,.25)}.custom-file-input:focus~.custom-file-control::before{border-color:#80bdff}.custom-file-input:lang(en)~.custom-file-label::after{content:"Browse"}.custom-file-label{position:absolute;top:0;right:0;left:0;z-index:1;height:calc(2.25rem + 2px);padding:.375rem .75rem;line-height:1.5;color:#495057;background-color:#fff;border:1px solid #ced4da;border-radius:.25rem}.custom-file-label::after{position:absolute;top:0;right:0;bottom:0;z-index:3;display:block;height:calc(calc(2.25rem + 2px) - 1px * 2);padding:.375rem .75rem;line-height:1.5;color:#495057;content:"Browse";background-color:#e9ecef;border-left:1px solid #ced4da;border-radius:0 .25rem .25rem 0}.nav{display:-webkit-box;display:-ms-flexbox;display:flex;-ms-flex-wrap:wrap;flex-wrap:wrap;padding-left:0;margin-bottom:0;list-style:none}.nav-link{display:block;padding:.5rem 1rem}.nav-link:focus,.nav-link:hover{text-decoration:none}.nav-link.disabled{color:#6c757d}.nav-tabs{border-bottom:1px solid #dee2e6}.nav-tabs .nav-item{margin-bottom:-1px}.nav-tabs .nav-link{border:1px solid transparent;border-top-left-radius:.25rem;border-top-right-radius:.25rem}.nav-tabs .nav-link:focus,.nav-tabs .nav-link:hover{border-color:#e9ecef #e9ecef #dee2e6}.nav-tabs .nav-link.disabled{color:#6c757d;background-color:transparent;border-color:transparent}.nav-tabs .nav-item.show .nav-link,.nav-tabs .nav-link.active{color:#495057;background-color:#fff;border-color:#dee2e6 #dee2e6 #fff}.nav-tabs .dropdown-menu{margin-top:-1px;border-top-left-radius:0;border-top-right-radius:0}.nav-pills .nav-link{border-radius:.25rem}.nav-pills .nav-link.active,.nav-pills .show>.nav-link{color:#fff;background-color:#007bff}.nav-fill .nav-item{-webkit-box-flex:1;-ms-flex:1 1 auto;flex:1 1 auto;text-align:center}.nav-justified .nav-item{-ms-flex-preferred-size:0;flex-basis:0;-webkit-box-flex:1;-ms-flex-positive:1;flex-grow:1;text-align:center}.tab-content>.tab-pane{display:none}.tab-content>.active{display:block}.navbar{position:relative;display:-webkit-box;display:-ms-flexbox;display:flex;-ms-flex-wrap:wrap;flex-wrap:wrap;-webkit-box-align:center;-ms-flex-align:center;align-items:center;-webkit-box-pack:justify;-ms-flex-pack:justify;justify-content:space-between;padding:.5rem 1rem}.navbar>.container,.navbar>.container-fluid{display:-webkit-box;display:-ms-flexbox;display:flex;-ms-flex-wrap:wrap;flex-wrap:wrap;-webkit-box-align:center;-ms-flex-align:center;align-items:center;-webkit-box-pack:justify;-ms-flex-pack:justify;justify-content:space-between}.navbar-brand{display:inline-block;padding-top:.3125rem;padding-bottom:.3125rem;margin-right:1rem;font-size:1.25rem;line-height:inherit;white-space:nowrap}.navbar-brand:focus,.navbar-brand:hover{text-decoration:none}.navbar-nav{display:-webkit-box;display:-ms-flexbox;display:flex;-webkit-box-orient:vertical;-webkit-box-direction:normal;-ms-flex-direction:column;flex-direction:column;padding-left:0;margin-bottom:0;list-style:none}.navbar-nav .nav-link{padding-right:0;padding-left:0}.navbar-nav .dropdown-menu{position:static;float:none}.navbar-text{display:inline-block;padding-top:.5rem;padding-bottom:.5rem}.navbar-collapse{-ms-flex-preferred-size:100%;flex-basis:100%;-webkit-box-flex:1;-ms-flex-positive:1;flex-grow:1;-webkit-box-align:center;-ms-flex-align:center;align-items:center}.navbar-toggler{padding:.25rem .75rem;font-size:1.25rem;line-height:1;background-color:transparent;border:1px solid transparent;border-radius:.25rem}.navbar-toggler:focus,.navbar-toggler:hover{text-decoration:none}.navbar-toggler:not(:disabled):not(.disabled){cursor:pointer}.navbar-toggler-icon{display:inline-block;width:1.5em;height:1.5em;vertical-align:middle;content:"";background:no-repeat center center;background-size:100% 100%}@media (max-width:575.98px){.navbar-expand-sm>.container,.navbar-expand-sm>.container-fluid{padding-right:0;padding-left:0}}@media (min-width:576px){.navbar-expand-sm{-webkit-box-orient:horizontal;-webkit-box-direction:normal;-ms-flex-flow:row nowrap;flex-flow:row nowrap;-webkit-box-pack:start;-ms-flex-pack:start;justify-content:flex-start}.navbar-expand-sm .navbar-nav{-webkit-box-orient:horizontal;-webkit-box-direction:normal;-ms-flex-direction:row;flex-direction:row}.navbar-expand-sm .navbar-nav .dropdown-menu{position:absolute}.navbar-expand-sm .navbar-nav .dropdown-menu-right{right:0;left:auto}.navbar-expand-sm .navbar-nav .nav-link{padding-right:.5rem;padding-left:.5rem}.navbar-expand-sm>.container,.navbar-expand-sm>.container-fluid{-ms-flex-wrap:nowrap;flex-wrap:nowrap}.navbar-expand-sm .navbar-collapse{display:-webkit-box!important;display:-ms-flexbox!important;display:flex!important;-ms-flex-preferred-size:auto;flex-basis:auto}.navbar-expand-sm .navbar-toggler{display:none}.navbar-expand-sm .dropup .dropdown-menu{top:auto;bottom:100%}}@media (max-width:767.98px){.navbar-expand-md>.container,.navbar-expand-md>.container-fluid{padding-right:0;padding-left:0}}@media (min-width:768px){.navbar-expand-md{-webkit-box-orient:horizontal;-webkit-box-direction:normal;-ms-flex-flow:row nowrap;flex-flow:row nowrap;-webkit-box-pack:start;-ms-flex-pack:start;justify-content:flex-start}.navbar-expand-md .navbar-nav{-webkit-box-orient:horizontal;-webkit-box-direction:normal;-ms-flex-direction:row;flex-direction:row}.navbar-expand-md .navbar-nav .dropdown-menu{position:absolute}.navbar-expand-md .navbar-nav .dropdown-menu-right{right:0;left:auto}.navbar-expand-md .navbar-nav .nav-link{padding-right:.5rem;padding-left:.5rem}.navbar-expand-md>.container,.navbar-expand-md>.container-fluid{-ms-flex-wrap:nowrap;flex-wrap:nowrap}.navbar-expand-md .navbar-collapse{display:-webkit-box!important;display:-ms-flexbox!important;display:flex!important;-ms-flex-preferred-size:auto;flex-basis:auto}.navbar-expand-md .navbar-toggler{display:none}.navbar-expand-md .dropup .dropdown-menu{top:auto;bottom:100%}}@media (max-width:991.98px){.navbar-expand-lg>.container,.navbar-expand-lg>.container-fluid{padding-right:0;padding-left:0}}@media (min-width:992px){.navbar-expand-lg{-webkit-box-orient:horizontal;-webkit-box-direction:normal;-ms-flex-flow:row nowrap;flex-flow:row nowrap;-webkit-box-pack:start;-ms-flex-pack:start;justify-content:flex-start}.navbar-expand-lg .navbar-nav{-webkit-box-orient:horizontal;-webkit-box-direction:normal;-ms-flex-direction:row;flex-direction:row}.navbar-expand-lg .navbar-nav .dropdown-menu{position:absolute}.navbar-expand-lg .navbar-nav .dropdown-menu-right{right:0;left:auto}.navbar-expand-lg .navbar-nav .nav-link{padding-right:.5rem;padding-left:.5rem}.navbar-expand-lg>.container,.navbar-expand-lg>.container-fluid{-ms-flex-wrap:nowrap;flex-wrap:nowrap}.navbar-expand-lg .navbar-collapse{display:-webkit-box!important;display:-ms-flexbox!important;display:flex!important;-ms-flex-preferred-size:auto;flex-basis:auto}.navbar-expand-lg .navbar-toggler{display:none}.navbar-expand-lg .dropup .dropdown-menu{top:auto;bottom:100%}}@media (max-width:1199.98px){.navbar-expand-xl>.container,.navbar-expand-xl>.container-fluid{padding-right:0;padding-left:0}}@media (min-width:1200px){.navbar-expand-xl{-webkit-box-orient:horizontal;-webkit-box-direction:normal;-ms-flex-flow:row nowrap;flex-flow:row nowrap;-webkit-box-pack:start;-ms-flex-pack:start;justify-content:flex-start}.navbar-expand-xl .navbar-nav{-webkit-box-orient:horizontal;-webkit-box-direction:normal;-ms-flex-direction:row;flex-direction:row}.navbar-expand-xl .navbar-nav .dropdown-menu{position:absolute}.navbar-expand-xl .navbar-nav .dropdown-menu-right{right:0;left:auto}.navbar-expand-xl .navbar-nav .nav-link{padding-right:.5rem;padding-left:.5rem}.navbar-expand-xl>.container,.navbar-expand-xl>.container-fluid{-ms-flex-wrap:nowrap;flex-wrap:nowrap}.navbar-expand-xl .navbar-collapse{display:-webkit-box!important;display:-ms-flexbox!important;display:flex!important;-ms-flex-preferred-size:auto;flex-basis:auto}.navbar-expand-xl .navbar-toggler{display:none}.navbar-expand-xl .dropup .dropdown-menu{top:auto;bottom:100%}}.navbar-expand{-webkit-box-orient:horizontal;-webkit-box-direction:normal;-ms-flex-flow:row nowrap;flex-flow:row nowrap;-webkit-box-pack:start;-ms-flex-pack:start;justify-content:flex-start}.navbar-expand>.container,.navbar-expand>.container-fluid{padding-right:0;padding-left:0}.navbar-expand .navbar-nav{-webkit-box-orient:horizontal;-webkit-box-direction:normal;-ms-flex-direction:row;flex-direction:row}.navbar-expand .navbar-nav .dropdown-menu{position:absolute}.navbar-expand .navbar-nav .dropdown-menu-right{right:0;left:auto}.navbar-expand .navbar-nav .nav-link{padding-right:.5rem;padding-left:.5rem}.navbar-expand>.container,.navbar-expand>.container-fluid{-ms-flex-wrap:nowrap;flex-wrap:nowrap}.navbar-expand .navbar-collapse{display:-webkit-box!important;display:-ms-flexbox!important;display:flex!important;-ms-flex-preferred-size:auto;flex-basis:auto}.navbar-expand .navbar-toggler{display:none}.navbar-expand .dropup .dropdown-menu{top:auto;bottom:100%}.navbar-light .navbar-brand{color:rgba(0,0,0,.9)}.navbar-light .navbar-brand:focus,.navbar-light .navbar-brand:hover{color:rgba(0,0,0,.9)}.navbar-light .navbar-nav .nav-link{color:rgba(0,0,0,.5)}.navbar-light .navbar-nav .nav-link:focus,.navbar-light .navbar-nav .nav-link:hover{color:rgba(0,0,0,.7)}.navbar-light .navbar-nav .nav-link.disabled{color:rgba(0,0,0,.3)}.navbar-light .navbar-nav .active>.nav-link,.navbar-light .navbar-nav .nav-link.active,.navbar-light .navbar-nav .nav-link.show,.navbar-light .navbar-nav .show>.nav-link{color:rgba(0,0,0,.9)}.navbar-light .navbar-toggler{color:rgba(0,0,0,.5);border-color:rgba(0,0,0,.1)}.navbar-light .navbar-toggler-icon{background-image:url("data:image/svg+xml;charset=utf8,%3Csvg viewBox='0 0 30 30' xmlns='http://www.w3.org/2000/svg'%3E%3Cpath stroke='rgba(0, 0, 0, 0.5)' stroke-width='2' stroke-linecap='round' stroke-miterlimit='10' d='M4 7h22M4 15h22M4 23h22'/%3E%3C/svg%3E")}.navbar-light .navbar-text{color:rgba(0,0,0,.5)}.navbar-light .navbar-text a{color:rgba(0,0,0,.9)}.navbar-light .navbar-text a:focus,.navbar-light .navbar-text a:hover{color:rgba(0,0,0,.9)}.navbar-dark .navbar-brand{color:#fff}.navbar-dark .navbar-brand:focus,.navbar-dark .navbar-brand:hover{color:#fff}.navbar-dark .navbar-nav .nav-link{color:rgba(255,255,255,.5)}.navbar-dark .navbar-nav .nav-link:focus,.navbar-dark .navbar-nav .nav-link:hover{color:rgba(255,255,255,.75)}.navbar-dark .navbar-nav .nav-link.disabled{color:rgba(255,255,255,.25)}.navbar-dark .navbar-nav .active>.nav-link,.navbar-dark .navbar-nav .nav-link.active,.navbar-dark .navbar-nav .nav-link.show,.navbar-dark .navbar-nav .show>.nav-link{color:#fff}.navbar-dark .navbar-toggler{color:rgba(255,255,255,.5);border-color:rgba(255,255,255,.1)}.navbar-dark .navbar-toggler-icon{background-image:url("data:image/svg+xml;charset=utf8,%3Csvg viewBox='0 0 30 30' xmlns='http://www.w3.org/2000/svg'%3E%3Cpath stroke='rgba(255, 255, 255, 0.5)' stroke-width='2' stroke-linecap='round' stroke-miterlimit='10' d='M4 7h22M4 15h22M4 23h22'/%3E%3C/svg%3E")}.navbar-dark .navbar-text{color:rgba(255,255,255,.5)}.navbar-dark .navbar-text a{color:#fff}.navbar-dark .navbar-text a:focus,.navbar-dark .navbar-text a:hover{color:#fff}.card{position:relative;display:-webkit-box;display:-ms-flexbox;display:flex;-webkit-box-orient:vertical;-webkit-box-direction:normal;-ms-flex-direction:column;flex-direction:column;min-width:0;word-wrap:break-word;background-color:#fff;background-clip:border-box;border:1px solid rgba(0,0,0,.125);border-radius:.25rem}.card>hr{margin-right:0;margin-left:0}.card>.list-group:first-child .list-group-item:first-child{border-top-left-radius:.25rem;border-top-right-radius:.25rem}.card>.list-group:last-child .list-group-item:last-child{border-bottom-right-radius:.25rem;border-bottom-left-radius:.25rem}.card-body{-webkit-box-flex:1;-ms-flex:1 1 auto;flex:1 1 auto;padding:1.25rem}.card-title{margin-bottom:.75rem}.card-subtitle{margin-top:-.375rem;margin-bottom:0}.card-text:last-child{margin-bottom:0}.card-link:hover{text-decoration:none}.card-link+.card-link{margin-left:1.25rem}.card-header{padding:.75rem 1.25rem;margin-bottom:0;background-color:rgba(0,0,0,.03);border-bottom:1px solid rgba(0,0,0,.125)}.card-header:first-child{border-radius:calc(.25rem - 1px) calc(.25rem - 1px) 0 0}.card-header+.list-group .list-group-item:first-child{border-top:0}.card-footer{padding:.75rem 1.25rem;background-color:rgba(0,0,0,.03);border-top:1px solid rgba(0,0,0,.125)}.card-footer:last-child{border-radius:0 0 calc(.25rem - 1px) calc(.25rem - 1px)}.card-header-tabs{margin-right:-.625rem;margin-bottom:-.75rem;margin-left:-.625rem;border-bottom:0}.card-header-pills{margin-right:-.625rem;margin-left:-.625rem}.card-img-overlay{position:absolute;top:0;right:0;bottom:0;left:0;padding:1.25rem}.card-img{width:100%;border-radius:calc(.25rem - 1px)}.card-img-top{width:100%;border-top-left-radius:calc(.25rem - 1px);border-top-right-radius:calc(.25rem - 1px)}.card-img-bottom{width:100%;border-bottom-right-radius:calc(.25rem - 1px);border-bottom-left-radius:calc(.25rem - 1px)}.card-deck{display:-webkit-box;display:-ms-flexbox;display:flex;-webkit-box-orient:vertical;-webkit-box-direction:normal;-ms-flex-direction:column;flex-direction:column}.card-deck .card{margin-bottom:15px}@media (min-width:576px){.card-deck{-webkit-box-orient:horizontal;-webkit-box-direction:normal;-ms-flex-flow:row wrap;flex-flow:row wrap;margin-right:-15px;margin-left:-15px}.card-deck .card{display:-webkit-box;display:-ms-flexbox;display:flex;-webkit-box-flex:1;-ms-flex:1 0 0%;flex:1 0 0%;-webkit-box-orient:vertical;-webkit-box-direction:normal;-ms-flex-direction:column;flex-direction:column;margin-right:15px;margin-bottom:0;margin-left:15px}}.card-group{display:-webkit-box;display:-ms-flexbox;display:flex;-webkit-box-orient:vertical;-webkit-box-direction:normal;-ms-flex-direction:column;flex-direction:column}.card-group>.card{margin-bottom:15px}@media (min-width:576px){.card-group{-webkit-box-orient:horizontal;-webkit-box-direction:normal;-ms-flex-flow:row wrap;flex-flow:row wrap}.card-group>.card{-webkit-box-flex:1;-ms-flex:1 0 0%;flex:1 0 0%;margin-bottom:0}.card-group>.card+.card{margin-left:0;border-left:0}.card-group>.card:first-child{border-top-right-radius:0;border-bottom-right-radius:0}.card-group>.card:first-child .card-header,.card-group>.card:first-child .card-img-top{border-top-right-radius:0}.card-group>.card:first-child .card-footer,.card-group>.card:first-child .card-img-bottom{border-bottom-right-radius:0}.card-group>.card:last-child{border-top-left-radius:0;border-bottom-left-radius:0}.card-group>.card:last-child .card-header,.card-group>.card:last-child .card-img-top{border-top-left-radius:0}.card-group>.card:last-child .card-footer,.card-group>.card:last-child .card-img-bottom{border-bottom-left-radius:0}.card-group>.card:only-child{border-radius:.25rem}.card-group>.card:only-child .card-header,.card-group>.card:only-child .card-img-top{border-top-left-radius:.25rem;border-top-right-radius:.25rem}.card-group>.card:only-child .card-footer,.card-group>.card:only-child .card-img-bottom{border-bottom-right-radius:.25rem;border-bottom-left-radius:.25rem}.card-group>.card:not(:first-child):not(:last-child):not(:only-child){border-radius:0}.card-group>.card:not(:first-child):not(:last-child):not(:only-child) .card-footer,.card-group>.card:not(:first-child):not(:last-child):not(:only-child) .card-header,.card-group>.card:not(:first-child):not(:last-child):not(:only-child) .card-img-bottom,.card-group>.card:not(:first-child):not(:last-child):not(:only-child) .card-img-top{border-radius:0}}.card-columns .card{margin-bottom:.75rem}@media (min-width:576px){.card-columns{-webkit-column-count:3;-moz-column-count:3;column-count:3;-webkit-column-gap:1.25rem;-moz-column-gap:1.25rem;column-gap:1.25rem}.card-columns .card{display:inline-block;width:100%}}.breadcrumb{display:-webkit-box;display:-ms-flexbox;display:flex;-ms-flex-wrap:wrap;flex-wrap:wrap;padding:.75rem 1rem;margin-bottom:1rem;list-style:none;background-color:#e9ecef;border-radius:.25rem}.breadcrumb-item+.breadcrumb-item::before{display:inline-block;padding-right:.5rem;padding-left:.5rem;color:#6c757d;content:"/"}.breadcrumb-item+.breadcrumb-item:hover::before{text-decoration:underline}.breadcrumb-item+.breadcrumb-item:hover::before{text-decoration:none}.breadcrumb-item.active{color:#6c757d}.pagination{display:-webkit-box;display:-ms-flexbox;display:flex;padding-left:0;list-style:none;border-radius:.25rem}.page-link{position:relative;display:block;padding:.5rem .75rem;margin-left:-1px;line-height:1.25;color:#007bff;background-color:#fff;border:1px solid #dee2e6}.page-link:hover{color:#0056b3;text-decoration:none;background-color:#e9ecef;border-color:#dee2e6}.page-link:focus{z-index:2;outline:0;box-shadow:0 0 0 .2rem rgba(0,123,255,.25)}.page-link:not(:disabled):not(.disabled){cursor:pointer}.page-item:first-child .page-link{margin-left:0;border-top-left-radius:.25rem;border-bottom-left-radius:.25rem}.page-item:last-child .page-link{border-top-right-radius:.25rem;border-bottom-right-radius:.25rem}.page-item.active .page-link{z-index:1;color:#fff;background-color:#007bff;border-color:#007bff}.page-item.disabled .page-link{color:#6c757d;pointer-events:none;cursor:auto;background-color:#fff;border-color:#dee2e6}.pagination-lg .page-link{padding:.75rem 1.5rem;font-size:1.25rem;line-height:1.5}.pagination-lg .page-item:first-child .page-link{border-top-left-radius:.3rem;border-bottom-left-radius:.3rem}.pagination-lg .page-item:last-child .page-link{border-top-right-radius:.3rem;border-bottom-right-radius:.3rem}.pagination-sm .page-link{padding:.25rem .5rem;font-size:.875rem;line-height:1.5}.pagination-sm .page-item:first-child .page-link{border-top-left-radius:.2rem;border-bottom-left-radius:.2rem}.pagination-sm .page-item:last-child .page-link{border-top-right-radius:.2rem;border-bottom-right-radius:.2rem}.badge{display:inline-block;padding:.25em .4em;font-size:75%;font-weight:700;line-height:1;text-align:center;white-space:nowrap;vertical-align:baseline;border-radius:.25rem}.badge:empty{display:none}.btn .badge{position:relative;top:-1px}.badge-pill{padding-right:.6em;padding-left:.6em;border-radius:10rem}.badge-primary{color:#fff;background-color:#007bff}.badge-primary[href]:focus,.badge-primary[href]:hover{color:#fff;text-decoration:none;background-color:#0062cc}.badge-secondary{color:#fff;background-color:#6c757d}.badge-secondary[href]:focus,.badge-secondary[href]:hover{color:#fff;text-decoration:none;background-color:#545b62}.badge-success{color:#fff;background-color:#28a745}.badge-success[href]:focus,.badge-success[href]:hover{color:#fff;text-decoration:none;background-color:#1e7e34}.badge-info{color:#fff;background-color:#17a2b8}.badge-info[href]:focus,.badge-info[href]:hover{color:#fff;text-decoration:none;background-color:#117a8b}.badge-warning{color:#212529;background-color:#ffc107}.badge-warning[href]:focus,.badge-warning[href]:hover{color:#212529;text-decoration:none;background-color:#d39e00}.badge-danger{color:#fff;background-color:#dc3545}.badge-danger[href]:focus,.badge-danger[href]:hover{color:#fff;text-decoration:none;background-color:#bd2130}.badge-light{color:#212529;background-color:#f8f9fa}.badge-light[href]:focus,.badge-light[href]:hover{color:#212529;text-decoration:none;background-color:#dae0e5}.badge-dark{color:#fff;background-color:#343a40}.badge-dark[href]:focus,.badge-dark[href]:hover{color:#fff;text-decoration:none;background-color:#1d2124}.jumbotron{padding:2rem 1rem;margin-bottom:2rem;background-color:#e9ecef;border-radius:.3rem}@media (min-width:576px){.jumbotron{padding:4rem 2rem}}.jumbotron-fluid{padding-right:0;padding-left:0;border-radius:0}.alert{position:relative;padding:.75rem 1.25rem;margin-bottom:1rem;border:1px solid transparent;border-radius:.25rem}.alert-heading{color:inherit}.alert-link{font-weight:700}.alert-dismissible{padding-right:4rem}.alert-dismissible .close{position:absolute;top:0;right:0;padding:.75rem 1.25rem;color:inherit}.alert-primary{color:#004085;background-color:#cce5ff;border-color:#b8daff}.alert-primary hr{border-top-color:#9fcdff}.alert-primary .alert-link{color:#002752}.alert-secondary{color:#383d41;background-color:#e2e3e5;border-color:#d6d8db}.alert-secondary hr{border-top-color:#c8cbcf}.alert-secondary .alert-link{color:#202326}.alert-success{color:#155724;background-color:#d4edda;border-color:#c3e6cb}.alert-success hr{border-top-color:#b1dfbb}.alert-success .alert-link{color:#0b2e13}.alert-info{color:#0c5460;background-color:#d1ecf1;border-color:#bee5eb}.alert-info hr{border-top-color:#abdde5}.alert-info .alert-link{color:#062c33}.alert-warning{color:#856404;background-color:#fff3cd;border-color:#ffeeba}.alert-warning hr{border-top-color:#ffe8a1}.alert-warning .alert-link{color:#533f03}.alert-danger{color:#721c24;background-color:#f8d7da;border-color:#f5c6cb}.alert-danger hr{border-top-color:#f1b0b7}.alert-danger .alert-link{color:#491217}.alert-light{color:#818182;background-color:#fefefe;border-color:#fdfdfe}.alert-light hr{border-top-color:#ececf6}.alert-light .alert-link{color:#686868}.alert-dark{color:#1b1e21;background-color:#d6d8d9;border-color:#c6c8ca}.alert-dark hr{border-top-color:#b9bbbe}.alert-dark .alert-link{color:#040505}@-webkit-keyframes progress-bar-stripes{from{background-position:1rem 0}to{background-position:0 0}}@keyframes progress-bar-stripes{from{background-position:1rem 0}to{background-position:0 0}}.progress{display:-webkit-box;display:-ms-flexbox;display:flex;height:1rem;overflow:hidden;font-size:.75rem;background-color:#e9ecef;border-radius:.25rem}.progress-bar{display:-webkit-box;display:-ms-flexbox;display:flex;-webkit-box-orient:vertical;-webkit-box-direction:normal;-ms-flex-direction:column;flex-direction:column;-webkit-box-pack:center;-ms-flex-pack:center;justify-content:center;color:#fff;text-align:center;background-color:#007bff;transition:width .6s ease}.progress-bar-striped{background-image:linear-gradient(45deg,rgba(255,255,255,.15) 25%,transparent 25%,transparent 50%,rgba(255,255,255,.15) 50%,rgba(255,255,255,.15) 75%,transparent 75%,transparent);background-size:1rem 1rem}.progress-bar-animated{-webkit-animation:progress-bar-stripes 1s linear infinite;animation:progress-bar-stripes 1s linear infinite}.media{display:-webkit-box;display:-ms-flexbox;display:flex;-webkit-box-align:start;-ms-flex-align:start;align-items:flex-start}.media-body{-webkit-box-flex:1;-ms-flex:1;flex:1}.list-group{display:-webkit-box;display:-ms-flexbox;display:flex;-webkit-box-orient:vertical;-webkit-box-direction:normal;-ms-flex-direction:column;flex-direction:column;padding-left:0;margin-bottom:0}.list-group-item-action{width:100%;color:#495057;text-align:inherit}.list-group-item-action:focus,.list-group-item-action:hover{color:#495057;text-decoration:none;background-color:#f8f9fa}.list-group-item-action:active{color:#212529;background-color:#e9ecef}.list-group-item{position:relative;display:block;padding:.75rem 1.25rem;margin-bottom:-1px;background-color:#fff;border:1px solid rgba(0,0,0,.125)}.list-group-item:first-child{border-top-left-radius:.25rem;border-top-right-radius:.25rem}.list-group-item:last-child{margin-bottom:0;border-bottom-right-radius:.25rem;border-bottom-left-radius:.25rem}.list-group-item:focus,.list-group-item:hover{z-index:1;text-decoration:none}.list-group-item.disabled,.list-group-item:disabled{color:#6c757d;background-color:#fff}.list-group-item.active{z-index:2;color:#fff;background-color:#007bff;border-color:#007bff}.list-group-flush .list-group-item{border-right:0;border-left:0;border-radius:0}.list-group-flush:first-child .list-group-item:first-child{border-top:0}.list-group-flush:last-child .list-group-item:last-child{border-bottom:0}.list-group-item-primary{color:#004085;background-color:#b8daff}.list-group-item-primary.list-group-item-action:focus,.list-group-item-primary.list-group-item-action:hover{color:#004085;background-color:#9fcdff}.list-group-item-primary.list-group-item-action.active{color:#fff;background-color:#004085;border-color:#004085}.list-group-item-secondary{color:#383d41;background-color:#d6d8db}.list-group-item-secondary.list-group-item-action:focus,.list-group-item-secondary.list-group-item-action:hover{color:#383d41;background-color:#c8cbcf}.list-group-item-secondary.list-group-item-action.active{color:#fff;background-color:#383d41;border-color:#383d41}.list-group-item-success{color:#155724;background-color:#c3e6cb}.list-group-item-success.list-group-item-action:focus,.list-group-item-success.list-group-item-action:hover{color:#155724;background-color:#b1dfbb}.list-group-item-success.list-group-item-action.active{color:#fff;background-color:#155724;border-color:#155724}.list-group-item-info{color:#0c5460;background-color:#bee5eb}.list-group-item-info.list-group-item-action:focus,.list-group-item-info.list-group-item-action:hover{color:#0c5460;background-color:#abdde5}.list-group-item-info.list-group-item-action.active{color:#fff;background-color:#0c5460;border-color:#0c5460}.list-group-item-warning{color:#856404;background-color:#ffeeba}.list-group-item-warning.list-group-item-action:focus,.list-group-item-warning.list-group-item-action:hover{color:#856404;background-color:#ffe8a1}.list-group-item-warning.list-group-item-action.active{color:#fff;background-color:#856404;border-color:#856404}.list-group-item-danger{color:#721c24;background-color:#f5c6cb}.list-group-item-danger.list-group-item-action:focus,.list-group-item-danger.list-group-item-action:hover{color:#721c24;background-color:#f1b0b7}.list-group-item-danger.list-group-item-action.active{color:#fff;background-color:#721c24;border-color:#721c24}.list-group-item-light{color:#818182;background-color:#fdfdfe}.list-group-item-light.list-group-item-action:focus,.list-group-item-light.list-group-item-action:hover{color:#818182;background-color:#ececf6}.list-group-item-light.list-group-item-action.active{color:#fff;background-color:#818182;border-color:#818182}.list-group-item-dark{color:#1b1e21;background-color:#c6c8ca}.list-group-item-dark.list-group-item-action:focus,.list-group-item-dark.list-group-item-action:hover{color:#1b1e21;background-color:#b9bbbe}.list-group-item-dark.list-group-item-action.active{color:#fff;background-color:#1b1e21;border-color:#1b1e21}.close{float:right;font-size:1.5rem;font-weight:700;line-height:1;color:#000;text-shadow:0 1px 0 #fff;opacity:.5}.close:focus,.close:hover{color:#000;text-decoration:none;opacity:.75}.close:not(:disabled):not(.disabled){cursor:pointer}button.close{padding:0;background-color:transparent;border:0;-webkit-appearance:none}.modal-open{overflow:hidden}.modal{position:fixed;top:0;right:0;bottom:0;left:0;z-index:1050;display:none;overflow:hidden;outline:0}.modal-open .modal{overflow-x:hidden;overflow-y:auto}.modal-dialog{position:relative;width:auto;margin:.5rem;pointer-events:none}.modal.fade .modal-dialog{transition:-webkit-transform .3s ease-out;transition:transform .3s ease-out;transition:transform .3s ease-out,-webkit-transform .3s ease-out;-webkit-transform:translate(0,-25%);transform:translate(0,-25%)}.modal.show .modal-dialog{-webkit-transform:translate(0,0);transform:translate(0,0)}.modal-dialog-centered{display:-webkit-box;display:-ms-flexbox;display:flex;-webkit-box-align:center;-ms-flex-align:center;align-items:center;min-height:calc(100% - (.5rem * 2))}.modal-content{position:relative;display:-webkit-box;display:-ms-flexbox;display:flex;-webkit-box-orient:vertical;-webkit-box-direction:normal;-ms-flex-direction:column;flex-direction:column;width:100%;pointer-events:auto;background-color:#fff;background-clip:padding-box;border:1px solid rgba(0,0,0,.2);border-radius:.3rem;outline:0}.modal-backdrop{position:fixed;top:0;right:0;bottom:0;left:0;z-index:1040;background-color:#000}.modal-backdrop.fade{opacity:0}.modal-backdrop.show{opacity:.5}.modal-header{display:-webkit-box;display:-ms-flexbox;display:flex;-webkit-box-align:start;-ms-flex-align:start;align-items:flex-start;-webkit-box-pack:justify;-ms-flex-pack:justify;justify-content:space-between;padding:1rem;border-bottom:1px solid #e9ecef;border-top-left-radius:.3rem;border-top-right-radius:.3rem}.modal-header .close{padding:1rem;margin:-1rem -1rem -1rem auto}.modal-title{margin-bottom:0;line-height:1.5}.modal-body{position:relative;-webkit-box-flex:1;-ms-flex:1 1 auto;flex:1 1 auto;padding:1rem}.modal-footer{display:-webkit-box;display:-ms-flexbox;display:flex;-webkit-box-align:center;-ms-flex-align:center;align-items:center;-webkit-box-pack:end;-ms-flex-pack:end;justify-content:flex-end;padding:1rem;border-top:1px solid #e9ecef}.modal-footer>:not(:first-child){margin-left:.25rem}.modal-footer>:not(:last-child){margin-right:.25rem}.modal-scrollbar-measure{position:absolute;top:-9999px;width:50px;height:50px;overflow:scroll}@media (min-width:576px){.modal-dialog{max-width:500px;margin:1.75rem auto}.modal-dialog-centered{min-height:calc(100% - (1.75rem * 2))}.modal-sm{max-width:300px}}@media (min-width:992px){.modal-lg{max-width:800px}}.tooltip{position:absolute;z-index:1070;display:block;margin:0;font-family:-apple-system,BlinkMacSystemFont,"Segoe UI",Roboto,"Helvetica Neue",Arial,sans-serif,"Apple Color Emoji","Segoe UI Emoji","Segoe UI Symbol";font-style:normal;font-weight:400;line-height:1.5;text-align:left;text-align:start;text-decoration:none;text-shadow:none;text-transform:none;letter-spacing:normal;word-break:normal;word-spacing:normal;white-space:normal;line-break:auto;font-size:.875rem;word-wrap:break-word;opacity:0}.tooltip.show{opacity:.9}.tooltip .arrow{position:absolute;display:block;width:.8rem;height:.4rem}.tooltip .arrow::before{position:absolute;content:"";border-color:transparent;border-style:solid}.bs-tooltip-auto[x-placement^=top],.bs-tooltip-top{padding:.4rem 0}.bs-tooltip-auto[x-placement^=top] .arrow,.bs-tooltip-top .arrow{bottom:0}.bs-tooltip-auto[x-placement^=top] .arrow::before,.bs-tooltip-top .arrow::before{top:0;border-width:.4rem .4rem 0;border-top-color:#000}.bs-tooltip-auto[x-placement^=right],.bs-tooltip-right{padding:0 .4rem}.bs-tooltip-auto[x-placement^=right] .arrow,.bs-tooltip-right .arrow{left:0;width:.4rem;height:.8rem}.bs-tooltip-auto[x-placement^=right] .arrow::before,.bs-tooltip-right .arrow::before{right:0;border-width:.4rem .4rem .4rem 0;border-right-color:#000}.bs-tooltip-auto[x-placement^=bottom],.bs-tooltip-bottom{padding:.4rem 0}.bs-tooltip-auto[x-placement^=bottom] .arrow,.bs-tooltip-bottom .arrow{top:0}.bs-tooltip-auto[x-placement^=bottom] .arrow::before,.bs-tooltip-bottom .arrow::before{bottom:0;border-width:0 .4rem .4rem;border-bottom-color:#000}.bs-tooltip-auto[x-placement^=left],.bs-tooltip-left{padding:0 .4rem}.bs-tooltip-auto[x-placement^=left] .arrow,.bs-tooltip-left .arrow{right:0;width:.4rem;height:.8rem}.bs-tooltip-auto[x-placement^=left] .arrow::before,.bs-tooltip-left .arrow::before{left:0;border-width:.4rem 0 .4rem .4rem;border-left-color:#000}.tooltip-inner{max-width:200px;padding:.25rem .5rem;color:#fff;text-align:center;background-color:#000;border-radius:.25rem}.popover{position:absolute;top:0;left:0;z-index:1060;display:block;max-width:276px;font-family:-apple-system,BlinkMacSystemFont,"Segoe UI",Roboto,"Helvetica Neue",Arial,sans-serif,"Apple Color Emoji","Segoe UI Emoji","Segoe UI Symbol";font-style:normal;font-weight:400;line-height:1.5;text-align:left;text-align:start;text-decoration:none;text-shadow:none;text-transform:none;letter-spacing:normal;word-break:normal;word-spacing:normal;white-space:normal;line-break:auto;font-size:.875rem;word-wrap:break-word;background-color:#fff;background-clip:padding-box;border:1px solid rgba(0,0,0,.2);border-radius:.3rem}.popover .arrow{position:absolute;display:block;width:1rem;height:.5rem;margin:0 .3rem}.popover .arrow::after,.popover .arrow::before{position:absolute;display:block;content:"";border-color:transparent;border-style:solid}.bs-popover-auto[x-placement^=top],.bs-popover-top{margin-bottom:.5rem}.bs-popover-auto[x-placement^=top] .arrow,.bs-popover-top .arrow{bottom:calc((.5rem + 1px) * -1)}.bs-popover-auto[x-placement^=top] .arrow::after,.bs-popover-auto[x-placement^=top] .arrow::before,.bs-popover-top .arrow::after,.bs-popover-top .arrow::before{border-width:.5rem .5rem 0}.bs-popover-auto[x-placement^=top] .arrow::before,.bs-popover-top .arrow::before{bottom:0;border-top-color:rgba(0,0,0,.25)}.bs-popover-auto[x-placement^=top] .arrow::after,.bs-popover-top .arrow::after{bottom:1px;border-top-color:#fff}.bs-popover-auto[x-placement^=right],.bs-popover-right{margin-left:.5rem}.bs-popover-auto[x-placement^=right] .arrow,.bs-popover-right .arrow{left:calc((.5rem + 1px) * -1);width:.5rem;height:1rem;margin:.3rem 0}.bs-popover-auto[x-placement^=right] .arrow::after,.bs-popover-auto[x-placement^=right] .arrow::before,.bs-popover-right .arrow::after,.bs-popover-right .arrow::before{border-width:.5rem .5rem .5rem 0}.bs-popover-auto[x-placement^=right] .arrow::before,.bs-popover-right .arrow::before{left:0;border-right-color:rgba(0,0,0,.25)}.bs-popover-auto[x-placement^=right] .arrow::after,.bs-popover-right .arrow::after{left:1px;border-right-color:#fff}.bs-popover-auto[x-placement^=bottom],.bs-popover-bottom{margin-top:.5rem}.bs-popover-auto[x-placement^=bottom] .arrow,.bs-popover-bottom .arrow{top:calc((.5rem + 1px) * -1)}.bs-popover-auto[x-placement^=bottom] .arrow::after,.bs-popover-auto[x-placement^=bottom] .arrow::before,.bs-popover-bottom .arrow::after,.bs-popover-bottom .arrow::before{border-width:0 .5rem .5rem .5rem}.bs-popover-auto[x-placement^=bottom] .arrow::before,.bs-popover-bottom .arrow::before{top:0;border-bottom-color:rgba(0,0,0,.25)}.bs-popover-auto[x-placement^=bottom] .arrow::after,.bs-popover-bottom .arrow::after{top:1px;border-bottom-color:#fff}.bs-popover-auto[x-placement^=bottom] .popover-header::before,.bs-popover-bottom .popover-header::before{position:absolute;top:0;left:50%;display:block;width:1rem;margin-left:-.5rem;content:"";border-bottom:1px solid #f7f7f7}.bs-popover-auto[x-placement^=left],.bs-popover-left{margin-right:.5rem}.bs-popover-auto[x-placement^=left] .arrow,.bs-popover-left .arrow{right:calc((.5rem + 1px) * -1);width:.5rem;height:1rem;margin:.3rem 0}.bs-popover-auto[x-placement^=left] .arrow::after,.bs-popover-auto[x-placement^=left] .arrow::before,.bs-popover-left .arrow::after,.bs-popover-left .arrow::before{border-width:.5rem 0 .5rem .5rem}.bs-popover-auto[x-placement^=left] .arrow::before,.bs-popover-left .arrow::before{right:0;border-left-color:rgba(0,0,0,.25)}.bs-popover-auto[x-placement^=left] .arrow::after,.bs-popover-left .arrow::after{right:1px;border-left-color:#fff}.popover-header{padding:.5rem .75rem;margin-bottom:0;font-size:1rem;color:inherit;background-color:#f7f7f7;border-bottom:1px solid #ebebeb;border-top-left-radius:calc(.3rem - 1px);border-top-right-radius:calc(.3rem - 1px)}.popover-header:empty{display:none}.popover-body{padding:.5rem .75rem;color:#212529}.carousel{position:relative}.carousel-inner{position:relative;width:100%;overflow:hidden}.carousel-item{position:relative;display:none;-webkit-box-align:center;-ms-flex-align:center;align-items:center;width:100%;transition:-webkit-transform .6s ease;transition:transform .6s ease;transition:transform .6s ease,-webkit-transform .6s ease;-webkit-backface-visibility:hidden;backface-visibility:hidden;-webkit-perspective:1000px;perspective:1000px}.carousel-item-next,.carousel-item-prev,.carousel-item.active{display:block}.carousel-item-next,.carousel-item-prev{position:absolute;top:0}.carousel-item-next.carousel-item-left,.carousel-item-prev.carousel-item-right{-webkit-transform:translateX(0);transform:translateX(0)}@supports ((-webkit-transform-style:preserve-3d) or (transform-style:preserve-3d)){.carousel-item-next.carousel-item-left,.carousel-item-prev.carousel-item-right{-webkit-transform:translate3d(0,0,0);transform:translate3d(0,0,0)}}.active.carousel-item-right,.carousel-item-next{-webkit-transform:translateX(100%);transform:translateX(100%)}@supports ((-webkit-transform-style:preserve-3d) or (transform-style:preserve-3d)){.active.carousel-item-right,.carousel-item-next{-webkit-transform:translate3d(100%,0,0);transform:translate3d(100%,0,0)}}.active.carousel-item-left,.carousel-item-prev{-webkit-transform:translateX(-100%);transform:translateX(-100%)}@supports ((-webkit-transform-style:preserve-3d) or (transform-style:preserve-3d)){.active.carousel-item-left,.carousel-item-prev{-webkit-transform:translate3d(-100%,0,0);transform:translate3d(-100%,0,0)}}.carousel-control-next,.carousel-control-prev{position:absolute;top:0;bottom:0;display:-webkit-box;display:-ms-flexbox;display:flex;-webkit-box-align:center;-ms-flex-align:center;align-items:center;-webkit-box-pack:center;-ms-flex-pack:center;justify-content:center;width:15%;color:#fff;text-align:center;opacity:.5}.carousel-control-next:focus,.carousel-control-next:hover,.carousel-control-prev:focus,.carousel-control-prev:hover{color:#fff;text-decoration:none;outline:0;opacity:.9}.carousel-control-prev{left:0}.carousel-control-next{right:0}.carousel-control-next-icon,.carousel-control-prev-icon{display:inline-block;width:20px;height:20px;background:transparent no-repeat center center;background-size:100% 100%}.carousel-control-prev-icon{background-image:url("data:image/svg+xml;charset=utf8,%3Csvg xmlns='http://www.w3.org/2000/svg' fill='%23fff' viewBox='0 0 8 8'%3E%3Cpath d='M5.25 0l-4 4 4 4 1.5-1.5-2.5-2.5 2.5-2.5-1.5-1.5z'/%3E%3C/svg%3E")}.carousel-control-next-icon{background-image:url("data:image/svg+xml;charset=utf8,%3Csvg xmlns='http://www.w3.org/2000/svg' fill='%23fff' viewBox='0 0 8 8'%3E%3Cpath d='M2.75 0l-1.5 1.5 2.5 2.5-2.5 2.5 1.5 1.5 4-4-4-4z'/%3E%3C/svg%3E")}.carousel-indicators{position:absolute;right:0;bottom:10px;left:0;z-index:15;display:-webkit-box;display:-ms-flexbox;display:flex;-webkit-box-pack:center;-ms-flex-pack:center;justify-content:center;padding-left:0;margin-right:15%;margin-left:15%;list-style:none}.carousel-indicators li{position:relative;-webkit-box-flex:0;-ms-flex:0 1 auto;flex:0 1 auto;width:30px;height:3px;margin-right:3px;margin-left:3px;text-indent:-999px;background-color:rgba(255,255,255,.5)}.carousel-indicators li::before{position:absolute;top:-10px;left:0;display:inline-block;width:100%;height:10px;content:""}.carousel-indicators li::after{position:absolute;bottom:-10px;left:0;display:inline-block;width:100%;height:10px;content:""}.carousel-indicators .active{background-color:#fff}.carousel-caption{position:absolute;right:15%;bottom:20px;left:15%;z-index:10;padding-top:20px;padding-bottom:20px;color:#fff;text-align:center}.align-baseline{vertical-align:baseline!important}.align-top{vertical-align:top!important}.align-middle{vertical-align:middle!important}.align-bottom{vertical-align:bottom!important}.align-text-bottom{vertical-align:text-bottom!important}.align-text-top{vertical-align:text-top!important}.bg-primary{background-color:#007bff!important}a.bg-primary:focus,a.bg-primary:hover,button.bg-primary:focus,button.bg-primary:hover{background-color:#0062cc!important}.bg-secondary{background-color:#6c757d!important}a.bg-secondary:focus,a.bg-secondary:hover,button.bg-secondary:focus,button.bg-secondary:hover{background-color:#545b62!important}.bg-success{background-color:#28a745!important}a.bg-success:focus,a.bg-success:hover,button.bg-success:focus,button.bg-success:hover{background-color:#1e7e34!important}.bg-info{background-color:#17a2b8!important}a.bg-info:focus,a.bg-info:hover,button.bg-info:focus,button.bg-info:hover{background-color:#117a8b!important}.bg-warning{background-color:#ffc107!important}a.bg-warning:focus,a.bg-warning:hover,button.bg-warning:focus,button.bg-warning:hover{background-color:#d39e00!important}.bg-danger{background-color:#dc3545!important}a.bg-danger:focus,a.bg-danger:hover,button.bg-danger:focus,button.bg-danger:hover{background-color:#bd2130!important}.bg-light{background-color:#f8f9fa!important}a.bg-light:focus,a.bg-light:hover,button.bg-light:focus,button.bg-light:hover{background-color:#dae0e5!important}.bg-dark{background-color:#343a40!important}a.bg-dark:focus,a.bg-dark:hover,button.bg-dark:focus,button.bg-dark:hover{background-color:#1d2124!important}.bg-white{background-color:#fff!important}.bg-transparent{background-color:transparent!important}.border{border:1px solid #dee2e6!important}.border-top{border-top:1px solid #dee2e6!important}.border-right{border-right:1px solid #dee2e6!important}.border-bottom{border-bottom:1px solid #dee2e6!important}.border-left{border-left:1px solid #dee2e6!important}.border-0{border:0!important}.border-top-0{border-top:0!important}.border-right-0{border-right:0!important}.border-bottom-0{border-bottom:0!important}.border-left-0{border-left:0!important}.border-primary{border-color:#007bff!important}.border-secondary{border-color:#6c757d!important}.border-success{border-color:#28a745!important}.border-info{border-color:#17a2b8!important}.border-warning{border-color:#ffc107!important}.border-danger{border-color:#dc3545!important}.border-light{border-color:#f8f9fa!important}.border-dark{border-color:#343a40!important}.border-white{border-color:#fff!important}.rounded{border-radius:.25rem!important}.rounded-top{border-top-left-radius:.25rem!important;border-top-right-radius:.25rem!important}.rounded-right{border-top-right-radius:.25rem!important;border-bottom-right-radius:.25rem!important}.rounded-bottom{border-bottom-right-radius:.25rem!important;border-bottom-left-radius:.25rem!important}.rounded-left{border-top-left-radius:.25rem!important;border-bottom-left-radius:.25rem!important}.rounded-circle{border-radius:50%!important}.rounded-0{border-radius:0!important}.clearfix::after{display:block;clear:both;content:""}.d-none{display:none!important}.d-inline{display:inline!important}.d-inline-block{display:inline-block!important}.d-block{display:block!important}.d-table{display:table!important}.d-table-row{display:table-row!important}.d-table-cell{display:table-cell!important}.d-flex{display:-webkit-box!important;display:-ms-flexbox!important;display:flex!important}.d-inline-flex{display:-webkit-inline-box!important;display:-ms-inline-flexbox!important;display:inline-flex!important}@media (min-width:576px){.d-sm-none{display:none!important}.d-sm-inline{display:inline!important}.d-sm-inline-block{display:inline-block!important}.d-sm-block{display:block!important}.d-sm-table{display:table!important}.d-sm-table-row{display:table-row!important}.d-sm-table-cell{display:table-cell!important}.d-sm-flex{display:-webkit-box!important;display:-ms-flexbox!important;display:flex!important}.d-sm-inline-flex{display:-webkit-inline-box!important;display:-ms-inline-flexbox!important;display:inline-flex!important}}@media (min-width:768px){.d-md-none{display:none!important}.d-md-inline{display:inline!important}.d-md-inline-block{display:inline-block!important}.d-md-block{display:block!important}.d-md-table{display:table!important}.d-md-table-row{display:table-row!important}.d-md-table-cell{display:table-cell!important}.d-md-flex{display:-webkit-box!important;display:-ms-flexbox!important;display:flex!important}.d-md-inline-flex{display:-webkit-inline-box!important;display:-ms-inline-flexbox!important;display:inline-flex!important}}@media (min-width:992px){.d-lg-none{display:none!important}.d-lg-inline{display:inline!important}.d-lg-inline-block{display:inline-block!important}.d-lg-block{display:block!important}.d-lg-table{display:table!important}.d-lg-table-row{display:table-row!important}.d-lg-table-cell{display:table-cell!important}.d-lg-flex{display:-webkit-box!important;display:-ms-flexbox!important;display:flex!important}.d-lg-inline-flex{display:-webkit-inline-box!important;display:-ms-inline-flexbox!important;display:inline-flex!important}}@media (min-width:1200px){.d-xl-none{display:none!important}.d-xl-inline{display:inline!important}.d-xl-inline-block{display:inline-block!important}.d-xl-block{display:block!important}.d-xl-table{display:table!important}.d-xl-table-row{display:table-row!important}.d-xl-table-cell{display:table-cell!important}.d-xl-flex{display:-webkit-box!important;display:-ms-flexbox!important;display:flex!important}.d-xl-inline-flex{display:-webkit-inline-box!important;display:-ms-inline-flexbox!important;display:inline-flex!important}}@media print{.d-print-none{display:none!important}.d-print-inline{display:inline!important}.d-print-inline-block{display:inline-block!important}.d-print-block{display:block!important}.d-print-table{display:table!important}.d-print-table-row{display:table-row!important}.d-print-table-cell{display:table-cell!important}.d-print-flex{display:-webkit-box!important;display:-ms-flexbox!important;display:flex!important}.d-print-inline-flex{display:-webkit-inline-box!important;display:-ms-inline-flexbox!important;display:inline-flex!important}}.embed-responsive{position:relative;display:block;width:100%;padding:0;overflow:hidden}.embed-responsive::before{display:block;content:""}.embed-responsive .embed-responsive-item,.embed-responsive embed,.embed-responsive iframe,.embed-responsive object,.embed-responsive video{position:absolute;top:0;bottom:0;left:0;width:100%;height:100%;border:0}.embed-responsive-21by9::before{padding-top:42.857143%}.embed-responsive-16by9::before{padding-top:56.25%}.embed-responsive-4by3::before{padding-top:75%}.embed-responsive-1by1::before{padding-top:100%}.flex-row{-webkit-box-orient:horizontal!important;-webkit-box-direction:normal!important;-ms-flex-direction:row!important;flex-direction:row!important}.flex-column{-webkit-box-orient:vertical!important;-webkit-box-direction:normal!important;-ms-flex-direction:column!important;flex-direction:column!important}.flex-row-reverse{-webkit-box-orient:horizontal!important;-webkit-box-direction:reverse!important;-ms-flex-direction:row-reverse!important;flex-direction:row-reverse!important}.flex-column-reverse{-webkit-box-orient:vertical!important;-webkit-box-direction:reverse!important;-ms-flex-direction:column-reverse!important;flex-direction:column-reverse!important}.flex-wrap{-ms-flex-wrap:wrap!important;flex-wrap:wrap!important}.flex-nowrap{-ms-flex-wrap:nowrap!important;flex-wrap:nowrap!important}.flex-wrap-reverse{-ms-flex-wrap:wrap-reverse!important;flex-wrap:wrap-reverse!important}.justify-content-start{-webkit-box-pack:start!important;-ms-flex-pack:start!important;justify-content:flex-start!important}.justify-content-end{-webkit-box-pack:end!important;-ms-flex-pack:end!important;justify-content:flex-end!important}.justify-content-center{-webkit-box-pack:center!important;-ms-flex-pack:center!important;justify-content:center!important}.justify-content-between{-webkit-box-pack:justify!important;-ms-flex-pack:justify!important;justify-content:space-between!important}.justify-content-around{-ms-flex-pack:distribute!important;justify-content:space-around!important}.align-items-start{-webkit-box-align:start!important;-ms-flex-align:start!important;align-items:flex-start!important}.align-items-end{-webkit-box-align:end!important;-ms-flex-align:end!important;align-items:flex-end!important}.align-items-center{-webkit-box-align:center!important;-ms-flex-align:center!important;align-items:center!important}.align-items-baseline{-webkit-box-align:baseline!important;-ms-flex-align:baseline!important;align-items:baseline!important}.align-items-stretch{-webkit-box-align:stretch!important;-ms-flex-align:stretch!important;align-items:stretch!important}.align-content-start{-ms-flex-line-pack:start!important;align-content:flex-start!important}.align-content-end{-ms-flex-line-pack:end!important;align-content:flex-end!important}.align-content-center{-ms-flex-line-pack:center!important;align-content:center!important}.align-content-between{-ms-flex-line-pack:justify!important;align-content:space-between!important}.align-content-around{-ms-flex-line-pack:distribute!important;align-content:space-around!important}.align-content-stretch{-ms-flex-line-pack:stretch!important;align-content:stretch!important}.align-self-auto{-ms-flex-item-align:auto!important;align-self:auto!important}.align-self-start{-ms-flex-item-align:start!important;align-self:flex-start!important}.align-self-end{-ms-flex-item-align:end!important;align-self:flex-end!important}.align-self-center{-ms-flex-item-align:center!important;align-self:center!important}.align-self-baseline{-ms-flex-item-align:baseline!important;align-self:baseline!important}.align-self-stretch{-ms-flex-item-align:stretch!important;align-self:stretch!important}@media (min-width:576px){.flex-sm-row{-webkit-box-orient:horizontal!important;-webkit-box-direction:normal!important;-ms-flex-direction:row!important;flex-direction:row!important}.flex-sm-column{-webkit-box-orient:vertical!important;-webkit-box-direction:normal!important;-ms-flex-direction:column!important;flex-direction:column!important}.flex-sm-row-reverse{-webkit-box-orient:horizontal!important;-webkit-box-direction:reverse!important;-ms-flex-direction:row-reverse!important;flex-direction:row-reverse!important}.flex-sm-column-reverse{-webkit-box-orient:vertical!important;-webkit-box-direction:reverse!important;-ms-flex-direction:column-reverse!important;flex-direction:column-reverse!important}.flex-sm-wrap{-ms-flex-wrap:wrap!important;flex-wrap:wrap!important}.flex-sm-nowrap{-ms-flex-wrap:nowrap!important;flex-wrap:nowrap!important}.flex-sm-wrap-reverse{-ms-flex-wrap:wrap-reverse!important;flex-wrap:wrap-reverse!important}.justify-content-sm-start{-webkit-box-pack:start!important;-ms-flex-pack:start!important;justify-content:flex-start!important}.justify-content-sm-end{-webkit-box-pack:end!important;-ms-flex-pack:end!important;justify-content:flex-end!important}.justify-content-sm-center{-webkit-box-pack:center!important;-ms-flex-pack:center!important;justify-content:center!important}.justify-content-sm-between{-webkit-box-pack:justify!important;-ms-flex-pack:justify!important;justify-content:space-between!important}.justify-content-sm-around{-ms-flex-pack:distribute!important;justify-content:space-around!important}.align-items-sm-start{-webkit-box-align:start!important;-ms-flex-align:start!important;align-items:flex-start!important}.align-items-sm-end{-webkit-box-align:end!important;-ms-flex-align:end!important;align-items:flex-end!important}.align-items-sm-center{-webkit-box-align:center!important;-ms-flex-align:center!important;align-items:center!important}.align-items-sm-baseline{-webkit-box-align:baseline!important;-ms-flex-align:baseline!important;align-items:baseline!important}.align-items-sm-stretch{-webkit-box-align:stretch!important;-ms-flex-align:stretch!important;align-items:stretch!important}.align-content-sm-start{-ms-flex-line-pack:start!important;align-content:flex-start!important}.align-content-sm-end{-ms-flex-line-pack:end!important;align-content:flex-end!important}.align-content-sm-center{-ms-flex-line-pack:center!important;align-content:center!important}.align-content-sm-between{-ms-flex-line-pack:justify!important;align-content:space-between!important}.align-content-sm-around{-ms-flex-line-pack:distribute!important;align-content:space-around!important}.align-content-sm-stretch{-ms-flex-line-pack:stretch!important;align-content:stretch!important}.align-self-sm-auto{-ms-flex-item-align:auto!important;align-self:auto!important}.align-self-sm-start{-ms-flex-item-align:start!important;align-self:flex-start!important}.align-self-sm-end{-ms-flex-item-align:end!important;align-self:flex-end!important}.align-self-sm-center{-ms-flex-item-align:center!important;align-self:center!important}.align-self-sm-baseline{-ms-flex-item-align:baseline!important;align-self:baseline!important}.align-self-sm-stretch{-ms-flex-item-align:stretch!important;align-self:stretch!important}}@media (min-width:768px){.flex-md-row{-webkit-box-orient:horizontal!important;-webkit-box-direction:normal!important;-ms-flex-direction:row!important;flex-direction:row!important}.flex-md-column{-webkit-box-orient:vertical!important;-webkit-box-direction:normal!important;-ms-flex-direction:column!important;flex-direction:column!important}.flex-md-row-reverse{-webkit-box-orient:horizontal!important;-webkit-box-direction:reverse!important;-ms-flex-direction:row-reverse!important;flex-direction:row-reverse!important}.flex-md-column-reverse{-webkit-box-orient:vertical!important;-webkit-box-direction:reverse!important;-ms-flex-direction:column-reverse!important;flex-direction:column-reverse!important}.flex-md-wrap{-ms-flex-wrap:wrap!important;flex-wrap:wrap!important}.flex-md-nowrap{-ms-flex-wrap:nowrap!important;flex-wrap:nowrap!important}.flex-md-wrap-reverse{-ms-flex-wrap:wrap-reverse!important;flex-wrap:wrap-reverse!important}.justify-content-md-start{-webkit-box-pack:start!important;-ms-flex-pack:start!important;justify-content:flex-start!important}.justify-content-md-end{-webkit-box-pack:end!important;-ms-flex-pack:end!important;justify-content:flex-end!important}.justify-content-md-center{-webkit-box-pack:center!important;-ms-flex-pack:center!important;justify-content:center!important}.justify-content-md-between{-webkit-box-pack:justify!important;-ms-flex-pack:justify!important;justify-content:space-between!important}.justify-content-md-around{-ms-flex-pack:distribute!important;justify-content:space-around!important}.align-items-md-start{-webkit-box-align:start!important;-ms-flex-align:start!important;align-items:flex-start!important}.align-items-md-end{-webkit-box-align:end!important;-ms-flex-align:end!important;align-items:flex-end!important}.align-items-md-center{-webkit-box-align:center!important;-ms-flex-align:center!important;align-items:center!important}.align-items-md-baseline{-webkit-box-align:baseline!important;-ms-flex-align:baseline!important;align-items:baseline!important}.align-items-md-stretch{-webkit-box-align:stretch!important;-ms-flex-align:stretch!important;align-items:stretch!important}.align-content-md-start{-ms-flex-line-pack:start!important;align-content:flex-start!important}.align-content-md-end{-ms-flex-line-pack:end!important;align-content:flex-end!important}.align-content-md-center{-ms-flex-line-pack:center!important;align-content:center!important}.align-content-md-between{-ms-flex-line-pack:justify!important;align-content:space-between!important}.align-content-md-around{-ms-flex-line-pack:distribute!important;align-content:space-around!important}.align-content-md-stretch{-ms-flex-line-pack:stretch!important;align-content:stretch!important}.align-self-md-auto{-ms-flex-item-align:auto!important;align-self:auto!important}.align-self-md-start{-ms-flex-item-align:start!important;align-self:flex-start!important}.align-self-md-end{-ms-flex-item-align:end!important;align-self:flex-end!important}.align-self-md-center{-ms-flex-item-align:center!important;align-self:center!important}.align-self-md-baseline{-ms-flex-item-align:baseline!important;align-self:baseline!important}.align-self-md-stretch{-ms-flex-item-align:stretch!important;align-self:stretch!important}}@media (min-width:992px){.flex-lg-row{-webkit-box-orient:horizontal!important;-webkit-box-direction:normal!important;-ms-flex-direction:row!important;flex-direction:row!important}.flex-lg-column{-webkit-box-orient:vertical!important;-webkit-box-direction:normal!important;-ms-flex-direction:column!important;flex-direction:column!important}.flex-lg-row-reverse{-webkit-box-orient:horizontal!important;-webkit-box-direction:reverse!important;-ms-flex-direction:row-reverse!important;flex-direction:row-reverse!important}.flex-lg-column-reverse{-webkit-box-orient:vertical!important;-webkit-box-direction:reverse!important;-ms-flex-direction:column-reverse!important;flex-direction:column-reverse!important}.flex-lg-wrap{-ms-flex-wrap:wrap!important;flex-wrap:wrap!important}.flex-lg-nowrap{-ms-flex-wrap:nowrap!important;flex-wrap:nowrap!important}.flex-lg-wrap-reverse{-ms-flex-wrap:wrap-reverse!important;flex-wrap:wrap-reverse!important}.justify-content-lg-start{-webkit-box-pack:start!important;-ms-flex-pack:start!important;justify-content:flex-start!important}.justify-content-lg-end{-webkit-box-pack:end!important;-ms-flex-pack:end!important;justify-content:flex-end!important}.justify-content-lg-center{-webkit-box-pack:center!important;-ms-flex-pack:center!important;justify-content:center!important}.justify-content-lg-between{-webkit-box-pack:justify!important;-ms-flex-pack:justify!important;justify-content:space-between!important}.justify-content-lg-around{-ms-flex-pack:distribute!important;justify-content:space-around!important}.align-items-lg-start{-webkit-box-align:start!important;-ms-flex-align:start!important;align-items:flex-start!important}.align-items-lg-end{-webkit-box-align:end!important;-ms-flex-align:end!important;align-items:flex-end!important}.align-items-lg-center{-webkit-box-align:center!important;-ms-flex-align:center!important;align-items:center!important}.align-items-lg-baseline{-webkit-box-align:baseline!important;-ms-flex-align:baseline!important;align-items:baseline!important}.align-items-lg-stretch{-webkit-box-align:stretch!important;-ms-flex-align:stretch!important;align-items:stretch!important}.align-content-lg-start{-ms-flex-line-pack:start!important;align-content:flex-start!important}.align-content-lg-end{-ms-flex-line-pack:end!important;align-content:flex-end!important}.align-content-lg-center{-ms-flex-line-pack:center!important;align-content:center!important}.align-content-lg-between{-ms-flex-line-pack:justify!important;align-content:space-between!important}.align-content-lg-around{-ms-flex-line-pack:distribute!important;align-content:space-around!important}.align-content-lg-stretch{-ms-flex-line-pack:stretch!important;align-content:stretch!important}.align-self-lg-auto{-ms-flex-item-align:auto!important;align-self:auto!important}.align-self-lg-start{-ms-flex-item-align:start!important;align-self:flex-start!important}.align-self-lg-end{-ms-flex-item-align:end!important;align-self:flex-end!important}.align-self-lg-center{-ms-flex-item-align:center!important;align-self:center!important}.align-self-lg-baseline{-ms-flex-item-align:baseline!important;align-self:baseline!important}.align-self-lg-stretch{-ms-flex-item-align:stretch!important;align-self:stretch!important}}@media (min-width:1200px){.flex-xl-row{-webkit-box-orient:horizontal!important;-webkit-box-direction:normal!important;-ms-flex-direction:row!important;flex-direction:row!important}.flex-xl-column{-webkit-box-orient:vertical!important;-webkit-box-direction:normal!important;-ms-flex-direction:column!important;flex-direction:column!important}.flex-xl-row-reverse{-webkit-box-orient:horizontal!important;-webkit-box-direction:reverse!important;-ms-flex-direction:row-reverse!important;flex-direction:row-reverse!important}.flex-xl-column-reverse{-webkit-box-orient:vertical!important;-webkit-box-direction:reverse!important;-ms-flex-direction:column-reverse!important;flex-direction:column-reverse!important}.flex-xl-wrap{-ms-flex-wrap:wrap!important;flex-wrap:wrap!important}.flex-xl-nowrap{-ms-flex-wrap:nowrap!important;flex-wrap:nowrap!important}.flex-xl-wrap-reverse{-ms-flex-wrap:wrap-reverse!important;flex-wrap:wrap-reverse!important}.justify-content-xl-start{-webkit-box-pack:start!important;-ms-flex-pack:start!important;justify-content:flex-start!important}.justify-content-xl-end{-webkit-box-pack:end!important;-ms-flex-pack:end!important;justify-content:flex-end!important}.justify-content-xl-center{-webkit-box-pack:center!important;-ms-flex-pack:center!important;justify-content:center!important}.justify-content-xl-between{-webkit-box-pack:justify!important;-ms-flex-pack:justify!important;justify-content:space-between!important}.justify-content-xl-around{-ms-flex-pack:distribute!important;justify-content:space-around!important}.align-items-xl-start{-webkit-box-align:start!important;-ms-flex-align:start!important;align-items:flex-start!important}.align-items-xl-end{-webkit-box-align:end!important;-ms-flex-align:end!important;align-items:flex-end!important}.align-items-xl-center{-webkit-box-align:center!important;-ms-flex-align:center!important;align-items:center!important}.align-items-xl-baseline{-webkit-box-align:baseline!important;-ms-flex-align:baseline!important;align-items:baseline!important}.align-items-xl-stretch{-webkit-box-align:stretch!important;-ms-flex-align:stretch!important;align-items:stretch!important}.align-content-xl-start{-ms-flex-line-pack:start!important;align-content:flex-start!important}.align-content-xl-end{-ms-flex-line-pack:end!important;align-content:flex-end!important}.align-content-xl-center{-ms-flex-line-pack:center!important;align-content:center!important}.align-content-xl-between{-ms-flex-line-pack:justify!important;align-content:space-between!important}.align-content-xl-around{-ms-flex-line-pack:distribute!important;align-content:space-around!important}.align-content-xl-stretch{-ms-flex-line-pack:stretch!important;align-content:stretch!important}.align-self-xl-auto{-ms-flex-item-align:auto!important;align-self:auto!important}.align-self-xl-start{-ms-flex-item-align:start!important;align-self:flex-start!important}.align-self-xl-end{-ms-flex-item-align:end!important;align-self:flex-end!important}.align-self-xl-center{-ms-flex-item-align:center!important;align-self:center!important}.align-self-xl-baseline{-ms-flex-item-align:baseline!important;align-self:baseline!important}.align-self-xl-stretch{-ms-flex-item-align:stretch!important;align-self:stretch!important}}.float-left{float:left!important}.float-right{float:right!important}.float-none{float:none!important}@media (min-width:576px){.float-sm-left{float:left!important}.float-sm-right{float:right!important}.float-sm-none{float:none!important}}@media (min-width:768px){.float-md-left{float:left!important}.float-md-right{float:right!important}.float-md-none{float:none!important}}@media (min-width:992px){.float-lg-left{float:left!important}.float-lg-right{float:right!important}.float-lg-none{float:none!important}}@media (min-width:1200px){.float-xl-left{float:left!important}.float-xl-right{float:right!important}.float-xl-none{float:none!important}}.position-static{position:static!important}.position-relative{position:relative!important}.position-absolute{position:absolute!important}.position-fixed{position:fixed!important}.position-sticky{position:-webkit-sticky!important;position:sticky!important}.fixed-top{position:fixed;top:0;right:0;left:0;z-index:1030}.fixed-bottom{position:fixed;right:0;bottom:0;left:0;z-index:1030}@supports ((position:-webkit-sticky) or (position:sticky)){.sticky-top{position:-webkit-sticky;position:sticky;top:0;z-index:1020}}.sr-only{position:absolute;width:1px;height:1px;padding:0;overflow:hidden;clip:rect(0,0,0,0);white-space:nowrap;-webkit-clip-path:inset(50%);clip-path:inset(50%);border:0}.sr-only-focusable:active,.sr-only-focusable:focus{position:static;width:auto;height:auto;overflow:visible;clip:auto;white-space:normal;-webkit-clip-path:none;clip-path:none}.w-25{width:25%!important}.w-50{width:50%!important}.w-75{width:75%!important}.w-100{width:100%!important}.h-25{height:25%!important}.h-50{height:50%!important}.h-75{height:75%!important}.h-100{height:100%!important}.mw-100{max-width:100%!important}.mh-100{max-height:100%!important}.m-0{margin:0!important}.mt-0,.my-0{margin-top:0!important}.mr-0,.mx-0{margin-right:0!important}.mb-0,.my-0{margin-bottom:0!important}.ml-0,.mx-0{margin-left:0!important}.m-1{margin:.25rem!important}.mt-1,.my-1{margin-top:.25rem!important}.mr-1,.mx-1{margin-right:.25rem!important}.mb-1,.my-1{margin-bottom:.25rem!important}.ml-1,.mx-1{margin-left:.25rem!important}.m-2{margin:.5rem!important}.mt-2,.my-2{margin-top:.5rem!important}.mr-2,.mx-2{margin-right:.5rem!important}.mb-2,.my-2{margin-bottom:.5rem!important}.ml-2,.mx-2{margin-left:.5rem!important}.m-3{margin:1rem!important}.mt-3,.my-3{margin-top:1rem!important}.mr-3,.mx-3{margin-right:1rem!important}.mb-3,.my-3{margin-bottom:1rem!important}.ml-3,.mx-3{margin-left:1rem!important}.m-4{margin:1.5rem!important}.mt-4,.my-4{margin-top:1.5rem!important}.mr-4,.mx-4{margin-right:1.5rem!important}.mb-4,.my-4{margin-bottom:1.5rem!important}.ml-4,.mx-4{margin-left:1.5rem!important}.m-5{margin:3rem!important}.mt-5,.my-5{margin-top:3rem!important}.mr-5,.mx-5{margin-right:3rem!important}.mb-5,.my-5{margin-bottom:3rem!important}.ml-5,.mx-5{margin-left:3rem!important}.p-0{padding:0!important}.pt-0,.py-0{padding-top:0!important}.pr-0,.px-0{padding-right:0!important}.pb-0,.py-0{padding-bottom:0!important}.pl-0,.px-0{padding-left:0!important}.p-1{padding:.25rem!important}.pt-1,.py-1{padding-top:.25rem!important}.pr-1,.px-1{padding-right:.25rem!important}.pb-1,.py-1{padding-bottom:.25rem!important}.pl-1,.px-1{padding-left:.25rem!important}.p-2{padding:.5rem!important}.pt-2,.py-2{padding-top:.5rem!important}.pr-2,.px-2{padding-right:.5rem!important}.pb-2,.py-2{padding-bottom:.5rem!important}.pl-2,.px-2{padding-left:.5rem!important}.p-3{padding:1rem!important}.pt-3,.py-3{padding-top:1rem!important}.pr-3,.px-3{padding-right:1rem!important}.pb-3,.py-3{padding-bottom:1rem!important}.pl-3,.px-3{padding-left:1rem!important}.p-4{padding:1.5rem!important}.pt-4,.py-4{padding-top:1.5rem!important}.pr-4,.px-4{padding-right:1.5rem!important}.pb-4,.py-4{padding-bottom:1.5rem!important}.pl-4,.px-4{padding-left:1.5rem!important}.p-5{padding:3rem!important}.pt-5,.py-5{padding-top:3rem!important}.pr-5,.px-5{padding-right:3rem!important}.pb-5,.py-5{padding-bottom:3rem!important}.pl-5,.px-5{padding-left:3rem!important}.m-auto{margin:auto!important}.mt-auto,.my-auto{margin-top:auto!important}.mr-auto,.mx-auto{margin-right:auto!important}.mb-auto,.my-auto{margin-bottom:auto!important}.ml-auto,.mx-auto{margin-left:auto!important}@media (min-width:576px){.m-sm-0{margin:0!important}.mt-sm-0,.my-sm-0{margin-top:0!important}.mr-sm-0,.mx-sm-0{margin-right:0!important}.mb-sm-0,.my-sm-0{margin-bottom:0!important}.ml-sm-0,.mx-sm-0{margin-left:0!important}.m-sm-1{margin:.25rem!important}.mt-sm-1,.my-sm-1{margin-top:.25rem!important}.mr-sm-1,.mx-sm-1{margin-right:.25rem!important}.mb-sm-1,.my-sm-1{margin-bottom:.25rem!important}.ml-sm-1,.mx-sm-1{margin-left:.25rem!important}.m-sm-2{margin:.5rem!important}.mt-sm-2,.my-sm-2{margin-top:.5rem!important}.mr-sm-2,.mx-sm-2{margin-right:.5rem!important}.mb-sm-2,.my-sm-2{margin-bottom:.5rem!important}.ml-sm-2,.mx-sm-2{margin-left:.5rem!important}.m-sm-3{margin:1rem!important}.mt-sm-3,.my-sm-3{margin-top:1rem!important}.mr-sm-3,.mx-sm-3{margin-right:1rem!important}.mb-sm-3,.my-sm-3{margin-bottom:1rem!important}.ml-sm-3,.mx-sm-3{margin-left:1rem!important}.m-sm-4{margin:1.5rem!important}.mt-sm-4,.my-sm-4{margin-top:1.5rem!important}.mr-sm-4,.mx-sm-4{margin-right:1.5rem!important}.mb-sm-4,.my-sm-4{margin-bottom:1.5rem!important}.ml-sm-4,.mx-sm-4{margin-left:1.5rem!important}.m-sm-5{margin:3rem!important}.mt-sm-5,.my-sm-5{margin-top:3rem!important}.mr-sm-5,.mx-sm-5{margin-right:3rem!important}.mb-sm-5,.my-sm-5{margin-bottom:3rem!important}.ml-sm-5,.mx-sm-5{margin-left:3rem!important}.p-sm-0{padding:0!important}.pt-sm-0,.py-sm-0{padding-top:0!important}.pr-sm-0,.px-sm-0{padding-right:0!important}.pb-sm-0,.py-sm-0{padding-bottom:0!important}.pl-sm-0,.px-sm-0{padding-left:0!important}.p-sm-1{padding:.25rem!important}.pt-sm-1,.py-sm-1{padding-top:.25rem!important}.pr-sm-1,.px-sm-1{padding-right:.25rem!important}.pb-sm-1,.py-sm-1{padding-bottom:.25rem!important}.pl-sm-1,.px-sm-1{padding-left:.25rem!important}.p-sm-2{padding:.5rem!important}.pt-sm-2,.py-sm-2{padding-top:.5rem!important}.pr-sm-2,.px-sm-2{padding-right:.5rem!important}.pb-sm-2,.py-sm-2{padding-bottom:.5rem!important}.pl-sm-2,.px-sm-2{padding-left:.5rem!important}.p-sm-3{padding:1rem!important}.pt-sm-3,.py-sm-3{padding-top:1rem!important}.pr-sm-3,.px-sm-3{padding-right:1rem!important}.pb-sm-3,.py-sm-3{padding-bottom:1rem!important}.pl-sm-3,.px-sm-3{padding-left:1rem!important}.p-sm-4{padding:1.5rem!important}.pt-sm-4,.py-sm-4{padding-top:1.5rem!important}.pr-sm-4,.px-sm-4{padding-right:1.5rem!important}.pb-sm-4,.py-sm-4{padding-bottom:1.5rem!important}.pl-sm-4,.px-sm-4{padding-left:1.5rem!important}.p-sm-5{padding:3rem!important}.pt-sm-5,.py-sm-5{padding-top:3rem!important}.pr-sm-5,.px-sm-5{padding-right:3rem!important}.pb-sm-5,.py-sm-5{padding-bottom:3rem!important}.pl-sm-5,.px-sm-5{padding-left:3rem!important}.m-sm-auto{margin:auto!important}.mt-sm-auto,.my-sm-auto{margin-top:auto!important}.mr-sm-auto,.mx-sm-auto{margin-right:auto!important}.mb-sm-auto,.my-sm-auto{margin-bottom:auto!important}.ml-sm-auto,.mx-sm-auto{margin-left:auto!important}}@media (min-width:768px){.m-md-0{margin:0!important}.mt-md-0,.my-md-0{margin-top:0!important}.mr-md-0,.mx-md-0{margin-right:0!important}.mb-md-0,.my-md-0{margin-bottom:0!important}.ml-md-0,.mx-md-0{margin-left:0!important}.m-md-1{margin:.25rem!important}.mt-md-1,.my-md-1{margin-top:.25rem!important}.mr-md-1,.mx-md-1{margin-right:.25rem!important}.mb-md-1,.my-md-1{margin-bottom:.25rem!important}.ml-md-1,.mx-md-1{margin-left:.25rem!important}.m-md-2{margin:.5rem!important}.mt-md-2,.my-md-2{margin-top:.5rem!important}.mr-md-2,.mx-md-2{margin-right:.5rem!important}.mb-md-2,.my-md-2{margin-bottom:.5rem!important}.ml-md-2,.mx-md-2{margin-left:.5rem!important}.m-md-3{margin:1rem!important}.mt-md-3,.my-md-3{margin-top:1rem!important}.mr-md-3,.mx-md-3{margin-right:1rem!important}.mb-md-3,.my-md-3{margin-bottom:1rem!important}.ml-md-3,.mx-md-3{margin-left:1rem!important}.m-md-4{margin:1.5rem!important}.mt-md-4,.my-md-4{margin-top:1.5rem!important}.mr-md-4,.mx-md-4{margin-right:1.5rem!important}.mb-md-4,.my-md-4{margin-bottom:1.5rem!important}.ml-md-4,.mx-md-4{margin-left:1.5rem!important}.m-md-5{margin:3rem!important}.mt-md-5,.my-md-5{margin-top:3rem!important}.mr-md-5,.mx-md-5{margin-right:3rem!important}.mb-md-5,.my-md-5{margin-bottom:3rem!important}.ml-md-5,.mx-md-5{margin-left:3rem!important}.p-md-0{padding:0!important}.pt-md-0,.py-md-0{padding-top:0!important}.pr-md-0,.px-md-0{padding-right:0!important}.pb-md-0,.py-md-0{padding-bottom:0!important}.pl-md-0,.px-md-0{padding-left:0!important}.p-md-1{padding:.25rem!important}.pt-md-1,.py-md-1{padding-top:.25rem!important}.pr-md-1,.px-md-1{padding-right:.25rem!important}.pb-md-1,.py-md-1{padding-bottom:.25rem!important}.pl-md-1,.px-md-1{padding-left:.25rem!important}.p-md-2{padding:.5rem!important}.pt-md-2,.py-md-2{padding-top:.5rem!important}.pr-md-2,.px-md-2{padding-right:.5rem!important}.pb-md-2,.py-md-2{padding-bottom:.5rem!important}.pl-md-2,.px-md-2{padding-left:.5rem!important}.p-md-3{padding:1rem!important}.pt-md-3,.py-md-3{padding-top:1rem!important}.pr-md-3,.px-md-3{padding-right:1rem!important}.pb-md-3,.py-md-3{padding-bottom:1rem!important}.pl-md-3,.px-md-3{padding-left:1rem!important}.p-md-4{padding:1.5rem!important}.pt-md-4,.py-md-4{padding-top:1.5rem!important}.pr-md-4,.px-md-4{padding-right:1.5rem!important}.pb-md-4,.py-md-4{padding-bottom:1.5rem!important}.pl-md-4,.px-md-4{padding-left:1.5rem!important}.p-md-5{padding:3rem!important}.pt-md-5,.py-md-5{padding-top:3rem!important}.pr-md-5,.px-md-5{padding-right:3rem!important}.pb-md-5,.py-md-5{padding-bottom:3rem!important}.pl-md-5,.px-md-5{padding-left:3rem!important}.m-md-auto{margin:auto!important}.mt-md-auto,.my-md-auto{margin-top:auto!important}.mr-md-auto,.mx-md-auto{margin-right:auto!important}.mb-md-auto,.my-md-auto{margin-bottom:auto!important}.ml-md-auto,.mx-md-auto{margin-left:auto!important}}@media (min-width:992px){.m-lg-0{margin:0!important}.mt-lg-0,.my-lg-0{margin-top:0!important}.mr-lg-0,.mx-lg-0{margin-right:0!important}.mb-lg-0,.my-lg-0{margin-bottom:0!important}.ml-lg-0,.mx-lg-0{margin-left:0!important}.m-lg-1{margin:.25rem!important}.mt-lg-1,.my-lg-1{margin-top:.25rem!important}.mr-lg-1,.mx-lg-1{margin-right:.25rem!important}.mb-lg-1,.my-lg-1{margin-bottom:.25rem!important}.ml-lg-1,.mx-lg-1{margin-left:.25rem!important}.m-lg-2{margin:.5rem!important}.mt-lg-2,.my-lg-2{margin-top:.5rem!important}.mr-lg-2,.mx-lg-2{margin-right:.5rem!important}.mb-lg-2,.my-lg-2{margin-bottom:.5rem!important}.ml-lg-2,.mx-lg-2{margin-left:.5rem!important}.m-lg-3{margin:1rem!important}.mt-lg-3,.my-lg-3{margin-top:1rem!important}.mr-lg-3,.mx-lg-3{margin-right:1rem!important}.mb-lg-3,.my-lg-3{margin-bottom:1rem!important}.ml-lg-3,.mx-lg-3{margin-left:1rem!important}.m-lg-4{margin:1.5rem!important}.mt-lg-4,.my-lg-4{margin-top:1.5rem!important}.mr-lg-4,.mx-lg-4{margin-right:1.5rem!important}.mb-lg-4,.my-lg-4{margin-bottom:1.5rem!important}.ml-lg-4,.mx-lg-4{margin-left:1.5rem!important}.m-lg-5{margin:3rem!important}.mt-lg-5,.my-lg-5{margin-top:3rem!important}.mr-lg-5,.mx-lg-5{margin-right:3rem!important}.mb-lg-5,.my-lg-5{margin-bottom:3rem!important}.ml-lg-5,.mx-lg-5{margin-left:3rem!important}.p-lg-0{padding:0!important}.pt-lg-0,.py-lg-0{padding-top:0!important}.pr-lg-0,.px-lg-0{padding-right:0!important}.pb-lg-0,.py-lg-0{padding-bottom:0!important}.pl-lg-0,.px-lg-0{padding-left:0!important}.p-lg-1{padding:.25rem!important}.pt-lg-1,.py-lg-1{padding-top:.25rem!important}.pr-lg-1,.px-lg-1{padding-right:.25rem!important}.pb-lg-1,.py-lg-1{padding-bottom:.25rem!important}.pl-lg-1,.px-lg-1{padding-left:.25rem!important}.p-lg-2{padding:.5rem!important}.pt-lg-2,.py-lg-2{padding-top:.5rem!important}.pr-lg-2,.px-lg-2{padding-right:.5rem!important}.pb-lg-2,.py-lg-2{padding-bottom:.5rem!important}.pl-lg-2,.px-lg-2{padding-left:.5rem!important}.p-lg-3{padding:1rem!important}.pt-lg-3,.py-lg-3{padding-top:1rem!important}.pr-lg-3,.px-lg-3{padding-right:1rem!important}.pb-lg-3,.py-lg-3{padding-bottom:1rem!important}.pl-lg-3,.px-lg-3{padding-left:1rem!important}.p-lg-4{padding:1.5rem!important}.pt-lg-4,.py-lg-4{padding-top:1.5rem!important}.pr-lg-4,.px-lg-4{padding-right:1.5rem!important}.pb-lg-4,.py-lg-4{padding-bottom:1.5rem!important}.pl-lg-4,.px-lg-4{padding-left:1.5rem!important}.p-lg-5{padding:3rem!important}.pt-lg-5,.py-lg-5{padding-top:3rem!important}.pr-lg-5,.px-lg-5{padding-right:3rem!important}.pb-lg-5,.py-lg-5{padding-bottom:3rem!important}.pl-lg-5,.px-lg-5{padding-left:3rem!important}.m-lg-auto{margin:auto!important}.mt-lg-auto,.my-lg-auto{margin-top:auto!important}.mr-lg-auto,.mx-lg-auto{margin-right:auto!important}.mb-lg-auto,.my-lg-auto{margin-bottom:auto!important}.ml-lg-auto,.mx-lg-auto{margin-left:auto!important}}@media (min-width:1200px){.m-xl-0{margin:0!important}.mt-xl-0,.my-xl-0{margin-top:0!important}.mr-xl-0,.mx-xl-0{margin-right:0!important}.mb-xl-0,.my-xl-0{margin-bottom:0!important}.ml-xl-0,.mx-xl-0{margin-left:0!important}.m-xl-1{margin:.25rem!important}.mt-xl-1,.my-xl-1{margin-top:.25rem!important}.mr-xl-1,.mx-xl-1{margin-right:.25rem!important}.mb-xl-1,.my-xl-1{margin-bottom:.25rem!important}.ml-xl-1,.mx-xl-1{margin-left:.25rem!important}.m-xl-2{margin:.5rem!important}.mt-xl-2,.my-xl-2{margin-top:.5rem!important}.mr-xl-2,.mx-xl-2{margin-right:.5rem!important}.mb-xl-2,.my-xl-2{margin-bottom:.5rem!important}.ml-xl-2,.mx-xl-2{margin-left:.5rem!important}.m-xl-3{margin:1rem!important}.mt-xl-3,.my-xl-3{margin-top:1rem!important}.mr-xl-3,.mx-xl-3{margin-right:1rem!important}.mb-xl-3,.my-xl-3{margin-bottom:1rem!important}.ml-xl-3,.mx-xl-3{margin-left:1rem!important}.m-xl-4{margin:1.5rem!important}.mt-xl-4,.my-xl-4{margin-top:1.5rem!important}.mr-xl-4,.mx-xl-4{margin-right:1.5rem!important}.mb-xl-4,.my-xl-4{margin-bottom:1.5rem!important}.ml-xl-4,.mx-xl-4{margin-left:1.5rem!important}.m-xl-5{margin:3rem!important}.mt-xl-5,.my-xl-5{margin-top:3rem!important}.mr-xl-5,.mx-xl-5{margin-right:3rem!important}.mb-xl-5,.my-xl-5{margin-bottom:3rem!important}.ml-xl-5,.mx-xl-5{margin-left:3rem!important}.p-xl-0{padding:0!important}.pt-xl-0,.py-xl-0{padding-top:0!important}.pr-xl-0,.px-xl-0{padding-right:0!important}.pb-xl-0,.py-xl-0{padding-bottom:0!important}.pl-xl-0,.px-xl-0{padding-left:0!important}.p-xl-1{padding:.25rem!important}.pt-xl-1,.py-xl-1{padding-top:.25rem!important}.pr-xl-1,.px-xl-1{padding-right:.25rem!important}.pb-xl-1,.py-xl-1{padding-bottom:.25rem!important}.pl-xl-1,.px-xl-1{padding-left:.25rem!important}.p-xl-2{padding:.5rem!important}.pt-xl-2,.py-xl-2{padding-top:.5rem!important}.pr-xl-2,.px-xl-2{padding-right:.5rem!important}.pb-xl-2,.py-xl-2{padding-bottom:.5rem!important}.pl-xl-2,.px-xl-2{padding-left:.5rem!important}.p-xl-3{padding:1rem!important}.pt-xl-3,.py-xl-3{padding-top:1rem!important}.pr-xl-3,.px-xl-3{padding-right:1rem!important}.pb-xl-3,.py-xl-3{padding-bottom:1rem!important}.pl-xl-3,.px-xl-3{padding-left:1rem!important}.p-xl-4{padding:1.5rem!important}.pt-xl-4,.py-xl-4{padding-top:1.5rem!important}.pr-xl-4,.px-xl-4{padding-right:1.5rem!important}.pb-xl-4,.py-xl-4{padding-bottom:1.5rem!important}.pl-xl-4,.px-xl-4{padding-left:1.5rem!important}.p-xl-5{padding:3rem!important}.pt-xl-5,.py-xl-5{padding-top:3rem!important}.pr-xl-5,.px-xl-5{padding-right:3rem!important}.pb-xl-5,.py-xl-5{padding-bottom:3rem!important}.pl-xl-5,.px-xl-5{padding-left:3rem!important}.m-xl-auto{margin:auto!important}.mt-xl-auto,.my-xl-auto{margin-top:auto!important}.mr-xl-auto,.mx-xl-auto{margin-right:auto!important}.mb-xl-auto,.my-xl-auto{margin-bottom:auto!important}.ml-xl-auto,.mx-xl-auto{margin-left:auto!important}}.text-justify{text-align:justify!important}.text-nowrap{white-space:nowrap!important}.text-truncate{overflow:hidden;text-overflow:ellipsis;white-space:nowrap}.text-left{text-align:left!important}.text-right{text-align:right!important}.text-center{text-align:center!important}@media (min-width:576px){.text-sm-left{text-align:left!important}.text-sm-right{text-align:right!important}.text-sm-center{text-align:center!important}}@media (min-width:768px){.text-md-left{text-align:left!important}.text-md-right{text-align:right!important}.text-md-center{text-align:center!important}}@media (min-width:992px){.text-lg-left{text-align:left!important}.text-lg-right{text-align:right!important}.text-lg-center{text-align:center!important}}@media (min-width:1200px){.text-xl-left{text-align:left!important}.text-xl-right{text-align:right!important}.text-xl-center{text-align:center!important}}.text-lowercase{text-transform:lowercase!important}.text-uppercase{text-transform:uppercase!important}.text-capitalize{text-transform:capitalize!important}.font-weight-light{font-weight:300!important}.font-weight-normal{font-weight:400!important}.font-weight-bold{font-weight:700!important}.font-italic{font-style:italic!important}.text-white{color:#fff!important}.text-primary{color:#007bff!important}a.text-primary:focus,a.text-primary:hover{color:#0062cc!important}.text-secondary{color:#6c757d!important}a.text-secondary:focus,a.text-secondary:hover{color:#545b62!important}.text-success{color:#28a745!important}a.text-success:focus,a.text-success:hover{color:#1e7e34!important}.text-info{color:#17a2b8!important}a.text-info:focus,a.text-info:hover{color:#117a8b!important}.text-warning{color:#ffc107!important}a.text-warning:focus,a.text-warning:hover{color:#d39e00!important}.text-danger{color:#dc3545!important}a.text-danger:focus,a.text-danger:hover{color:#bd2130!important}.text-light{color:#f8f9fa!important}a.text-light:focus,a.text-light:hover{color:#dae0e5!important}.text-dark{color:#343a40!important}a.text-dark:focus,a.text-dark:hover{color:#1d2124!important}.text-muted{color:#6c757d!important}.text-hide{font:0/0 a;color:transparent;text-shadow:none;background-color:transparent;border:0}.visible{visibility:visible!important}.invisible{visibility:hidden!important}@media print{*,::after,::before{text-shadow:none!important;box-shadow:none!important}a:not(.btn){text-decoration:underline}abbr[title]::after{content:" (" attr(title) ")"}pre{white-space:pre-wrap!important}blockquote,pre{border:1px solid #999;page-break-inside:avoid}thead{display:table-header-group}img,tr{page-break-inside:avoid}h2,h3,p{orphans:3;widows:3}h2,h3{page-break-after:avoid}@page{size:a3}body{min-width:992px!important}.container{min-width:992px!important}.navbar{display:none}.badge{border:1px solid #000}.table{border-collapse:collapse!important}.table td,.table th{background-color:#fff!important}.table-bordered td,.table-bordered th{border:1px solid #ddd!important}}
/*# sourceMappingURL=bootstrap.min.css.map */
        /* required LIB STYLES */
/* .Treant se automatski dodaje na svaki chart conatiner */
.Treant { position: relative; overflow: hidden; padding: 0 !important; }
.Treant > .node,
.Treant > .pseudo { position: absolute; display: block; visibility: hidden; }
.Treant.Treant-loaded .node,
.Treant.Treant-loaded .pseudo { visibility: visible; }
.Treant > .pseudo { width: 0; height: 0; border: none; padding: 0; }
.Treant .collapse-switch { width: 3px; height: 3px; display: block; border: 1px solid black; position: absolute; top: 1px; right: 1px; cursor: pointer; }
.Treant .collapsed .collapse-switch { background-color: #868DEE; }
.Treant > .node img {	border: none; float: left; }
        body {
  margin:0;
  font-family:-apple-system,BlinkMacSystemFont,"Segoe UI",Roboto,
  "Helvetica Neue",Arial,"Noto Sans",sans-serif,"Segoe UI Symbol";
  font-size:1rem;font-weight:400;line-height:1.5;
  color:#212529;text-align:left;background-color:#fff
}

svg {
    overflow: visible !important;
}

table {
    box-sizing: border-box;
    border-collapse: collapse;
}

.label{
  width: auto;
  border-bottom: 1px solid;
}

.verbose{
  padding: 4px;
  border-top: 1px solid;
}

.node-content{
  width: max-content;
  text-align: left;
  padding: 14px;
  font-family: Consolas, monaco, monospace;
  font-size: 14px; font-style: normal;
  line-height: normal;
  display: flex;
  justify-content: center;
  align-items: center;
  margin: auto;
}

.node-container{
  width: min-content;
  border: 1px solid;
}

.inner-node-content{
  max-width: 400px;
  padding: 14px;
}

pre{
  font-family: Consolas, monaco, monospace;
  font-size: 14px; font-style: normal;
  line-height: normal;
}

.Treant-loaded {
  margin-top: 30px !important;
}

.Treant {
  margin: auto;
  overflow: visible !important;
}

.Treant .node .collapse-switch {
  text-align: center;
  height: 20px;
  width: 20px;
  top: -23px;
  right: -24px;
  font-size: 14px;
  color: black;
  text-decoration: none;
}

.Treant .node .collapse-switch:hover {
  opacity: 0.5;
}

.Treant .node .collapse-switch:after {
  content: '-';
}

.Treant .node.collapsed .collapse-switch:after {
  content: '+';
}

.Treant .node.collapsed .collapse-switch {
  background-color: white;
}

.node {
  text-align: center;
  color: black;
  text-decoration: none;
}

.and-gate {
  margin-top: -11px;
  margin-left: -1px;
  border-top-left-radius: 14px;
  border-top-right-radius: 14px;
  height: 25px;
  width: 20px;
  border: 1px solid black;
  background-color: white;
}

.and-gate>span {
  top: 50%;
  margin: 50% auto;
}

.and-gate:empty {
  background-image: repeating-linear-gradient(-45deg, transparent, black 2px, rgba(255, 255, 255, .5) 2px, rgba(255, 255, 255, .5) 5px);
}

.tooltip {
  transform: perspective(1px) scale(1.1);
  max-width: 800px;
  border-radius: 5px;
  border: 1px solid black;
  background-color: white;
  pointer-events: none;
  z-index: 1080;
  opacity: 0.97 !important;
  padding: 0 30px 0 30px;
  pointer-events: all;
}

.tooltip-inner {
  overflow: visible;
  background-color: white;
  color: black;
  z-index: 1070;
  max-width: 1000px;
  text-align: left;
  font-family: Consolas, monaco, monospace;
  font-size: 14px;
  font-style: normal;
  line-height: normal;
  max-width: none !important;
}

@media print {
  body {-webkit-print-color-adjust: exact;}
}
        </style>
        <script>/*! jQuery v3.3.1 | (c) JS Foundation and other contributors | jquery.org/license */
!function(e,t){"use strict";"object"==typeof module&&"object"==typeof module.exports?module.exports=e.document?t(e,!0):function(e){if(!e.document)throw new Error("jQuery requires a window with a document");return t(e)}:t(e)}("undefined"!=typeof window?window:this,function(e,t){"use strict";var n=[],r=e.document,i=Object.getPrototypeOf,o=n.slice,a=n.concat,s=n.push,u=n.indexOf,l={},c=l.toString,f=l.hasOwnProperty,p=f.toString,d=p.call(Object),h={},g=function e(t){return"function"==typeof t&&"number"!=typeof t.nodeType},y=function e(t){return null!=t&&t===t.window},v={type:!0,src:!0,noModule:!0};function m(e,t,n){var i,o=(t=t||r).createElement("script");if(o.text=e,n)for(i in v)n[i]&&(o[i]=n[i]);t.head.appendChild(o).parentNode.removeChild(o)}function x(e){return null==e?e+"":"object"==typeof e||"function"==typeof e?l[c.call(e)]||"object":typeof e}var b="3.3.1",w=function(e,t){return new w.fn.init(e,t)},T=/^[\s\uFEFF\xA0]+|[\s\uFEFF\xA0]+$/g;w.fn=w.prototype={jquery:"3.3.1",constructor:w,length:0,toArray:function(){return o.call(this)},get:function(e){return null==e?o.call(this):e<0?this[e+this.length]:this[e]},pushStack:function(e){var t=w.merge(this.constructor(),e);return t.prevObject=this,t},each:function(e){return w.each(this,e)},map:function(e){return this.pushStack(w.map(this,function(t,n){return e.call(t,n,t)}))},slice:function(){return this.pushStack(o.apply(this,arguments))},first:function(){return this.eq(0)},last:function(){return this.eq(-1)},eq:function(e){var t=this.length,n=+e+(e<0?t:0);return this.pushStack(n>=0&&n<t?[this[n]]:[])},end:function(){return this.prevObject||this.constructor()},push:s,sort:n.sort,splice:n.splice},w.extend=w.fn.extend=function(){var e,t,n,r,i,o,a=arguments[0]||{},s=1,u=arguments.length,l=!1;for("boolean"==typeof a&&(l=a,a=arguments[s]||{},s++),"object"==typeof a||g(a)||(a={}),s===u&&(a=this,s--);s<u;s++)if(null!=(e=arguments[s]))for(t in e)n=a[t],a!==(r=e[t])&&(l&&r&&(w.isPlainObject(r)||(i=Array.isArray(r)))?(i?(i=!1,o=n&&Array.isArray(n)?n:[]):o=n&&w.isPlainObject(n)?n:{},a[t]=w.extend(l,o,r)):void 0!==r&&(a[t]=r));return a},w.extend({expando:"jQuery"+("3.3.1"+Math.random()).replace(/\D/g,""),isReady:!0,error:function(e){throw new Error(e)},noop:function(){},isPlainObject:function(e){var t,n;return!(!e||"[object Object]"!==c.call(e))&&(!(t=i(e))||"function"==typeof(n=f.call(t,"constructor")&&t.constructor)&&p.call(n)===d)},isEmptyObject:function(e){var t;for(t in e)return!1;return!0},globalEval:function(e){m(e)},each:function(e,t){var n,r=0;if(C(e)){for(n=e.length;r<n;r++)if(!1===t.call(e[r],r,e[r]))break}else for(r in e)if(!1===t.call(e[r],r,e[r]))break;return e},trim:function(e){return null==e?"":(e+"").replace(T,"")},makeArray:function(e,t){var n=t||[];return null!=e&&(C(Object(e))?w.merge(n,"string"==typeof e?[e]:e):s.call(n,e)),n},inArray:function(e,t,n){return null==t?-1:u.call(t,e,n)},merge:function(e,t){for(var n=+t.length,r=0,i=e.length;r<n;r++)e[i++]=t[r];return e.length=i,e},grep:function(e,t,n){for(var r,i=[],o=0,a=e.length,s=!n;o<a;o++)(r=!t(e[o],o))!==s&&i.push(e[o]);return i},map:function(e,t,n){var r,i,o=0,s=[];if(C(e))for(r=e.length;o<r;o++)null!=(i=t(e[o],o,n))&&s.push(i);else for(o in e)null!=(i=t(e[o],o,n))&&s.push(i);return a.apply([],s)},guid:1,support:h}),"function"==typeof Symbol&&(w.fn[Symbol.iterator]=n[Symbol.iterator]),w.each("Boolean Number String Function Array Date RegExp Object Error Symbol".split(" "),function(e,t){l["[object "+t+"]"]=t.toLowerCase()});function C(e){var t=!!e&&"length"in e&&e.length,n=x(e);return!g(e)&&!y(e)&&("array"===n||0===t||"number"==typeof t&&t>0&&t-1 in e)}var E=function(e){var t,n,r,i,o,a,s,u,l,c,f,p,d,h,g,y,v,m,x,b="sizzle"+1*new Date,w=e.document,T=0,C=0,E=ae(),k=ae(),S=ae(),D=function(e,t){return e===t&&(f=!0),0},N={}.hasOwnProperty,A=[],j=A.pop,q=A.push,L=A.push,H=A.slice,O=function(e,t){for(var n=0,r=e.length;n<r;n++)if(e[n]===t)return n;return-1},P="checked|selected|async|autofocus|autoplay|controls|defer|disabled|hidden|ismap|loop|multiple|open|readonly|required|scoped",M="[\\x20\\t\\r\\n\\f]",R="(?:\\\\.|[\\w-]|[^\0-\\xa0])+",I="\\["+M+"*("+R+")(?:"+M+"*([*^$|!~]?=)"+M+"*(?:'((?:\\\\.|[^\\\\'])*)'|\"((?:\\\\.|[^\\\\\"])*)\"|("+R+"))|)"+M+"*\\]",W=":("+R+")(?:\\((('((?:\\\\.|[^\\\\'])*)'|\"((?:\\\\.|[^\\\\\"])*)\")|((?:\\\\.|[^\\\\()[\\]]|"+I+")*)|.*)\\)|)",$=new RegExp(M+"+","g"),B=new RegExp("^"+M+"+|((?:^|[^\\\\])(?:\\\\.)*)"+M+"+$","g"),F=new RegExp("^"+M+"*,"+M+"*"),_=new RegExp("^"+M+"*([>+~]|"+M+")"+M+"*"),z=new RegExp("="+M+"*([^\\]'\"]*?)"+M+"*\\]","g"),X=new RegExp(W),U=new RegExp("^"+R+"$"),V={ID:new RegExp("^#("+R+")"),CLASS:new RegExp("^\\.("+R+")"),TAG:new RegExp("^("+R+"|[*])"),ATTR:new RegExp("^"+I),PSEUDO:new RegExp("^"+W),CHILD:new RegExp("^:(only|first|last|nth|nth-last)-(child|of-type)(?:\\("+M+"*(even|odd|(([+-]|)(\\d*)n|)"+M+"*(?:([+-]|)"+M+"*(\\d+)|))"+M+"*\\)|)","i"),bool:new RegExp("^(?:"+P+")$","i"),needsContext:new RegExp("^"+M+"*[>+~]|:(even|odd|eq|gt|lt|nth|first|last)(?:\\("+M+"*((?:-\\d)?\\d*)"+M+"*\\)|)(?=[^-]|$)","i")},G=/^(?:input|select|textarea|button)$/i,Y=/^h\d$/i,Q=/^[^{]+\{\s*\[native \w/,J=/^(?:#([\w-]+)|(\w+)|\.([\w-]+))$/,K=/[+~]/,Z=new RegExp("\\\\([\\da-f]{1,6}"+M+"?|("+M+")|.)","ig"),ee=function(e,t,n){var r="0x"+t-65536;return r!==r||n?t:r<0?String.fromCharCode(r+65536):String.fromCharCode(r>>10|55296,1023&r|56320)},te=/([\0-\x1f\x7f]|^-?\d)|^-$|[^\0-\x1f\x7f-\uFFFF\w-]/g,ne=function(e,t){return t?"\0"===e?"\ufffd":e.slice(0,-1)+"\\"+e.charCodeAt(e.length-1).toString(16)+" ":"\\"+e},re=function(){p()},ie=me(function(e){return!0===e.disabled&&("form"in e||"label"in e)},{dir:"parentNode",next:"legend"});try{L.apply(A=H.call(w.childNodes),w.childNodes),A[w.childNodes.length].nodeType}catch(e){L={apply:A.length?function(e,t){q.apply(e,H.call(t))}:function(e,t){var n=e.length,r=0;while(e[n++]=t[r++]);e.length=n-1}}}function oe(e,t,r,i){var o,s,l,c,f,h,v,m=t&&t.ownerDocument,T=t?t.nodeType:9;if(r=r||[],"string"!=typeof e||!e||1!==T&&9!==T&&11!==T)return r;if(!i&&((t?t.ownerDocument||t:w)!==d&&p(t),t=t||d,g)){if(11!==T&&(f=J.exec(e)))if(o=f[1]){if(9===T){if(!(l=t.getElementById(o)))return r;if(l.id===o)return r.push(l),r}else if(m&&(l=m.getElementById(o))&&x(t,l)&&l.id===o)return r.push(l),r}else{if(f[2])return L.apply(r,t.getElementsByTagName(e)),r;if((o=f[3])&&n.getElementsByClassName&&t.getElementsByClassName)return L.apply(r,t.getElementsByClassName(o)),r}if(n.qsa&&!S[e+" "]&&(!y||!y.test(e))){if(1!==T)m=t,v=e;else if("object"!==t.nodeName.toLowerCase()){(c=t.getAttribute("id"))?c=c.replace(te,ne):t.setAttribute("id",c=b),s=(h=a(e)).length;while(s--)h[s]="#"+c+" "+ve(h[s]);v=h.join(","),m=K.test(e)&&ge(t.parentNode)||t}if(v)try{return L.apply(r,m.querySelectorAll(v)),r}catch(e){}finally{c===b&&t.removeAttribute("id")}}}return u(e.replace(B,"$1"),t,r,i)}function ae(){var e=[];function t(n,i){return e.push(n+" ")>r.cacheLength&&delete t[e.shift()],t[n+" "]=i}return t}function se(e){return e[b]=!0,e}function ue(e){var t=d.createElement("fieldset");try{return!!e(t)}catch(e){return!1}finally{t.parentNode&&t.parentNode.removeChild(t),t=null}}function le(e,t){var n=e.split("|"),i=n.length;while(i--)r.attrHandle[n[i]]=t}function ce(e,t){var n=t&&e,r=n&&1===e.nodeType&&1===t.nodeType&&e.sourceIndex-t.sourceIndex;if(r)return r;if(n)while(n=n.nextSibling)if(n===t)return-1;return e?1:-1}function fe(e){return function(t){return"input"===t.nodeName.toLowerCase()&&t.type===e}}function pe(e){return function(t){var n=t.nodeName.toLowerCase();return("input"===n||"button"===n)&&t.type===e}}function de(e){return function(t){return"form"in t?t.parentNode&&!1===t.disabled?"label"in t?"label"in t.parentNode?t.parentNode.disabled===e:t.disabled===e:t.isDisabled===e||t.isDisabled!==!e&&ie(t)===e:t.disabled===e:"label"in t&&t.disabled===e}}function he(e){return se(function(t){return t=+t,se(function(n,r){var i,o=e([],n.length,t),a=o.length;while(a--)n[i=o[a]]&&(n[i]=!(r[i]=n[i]))})})}function ge(e){return e&&"undefined"!=typeof e.getElementsByTagName&&e}n=oe.support={},o=oe.isXML=function(e){var t=e&&(e.ownerDocument||e).documentElement;return!!t&&"HTML"!==t.nodeName},p=oe.setDocument=function(e){var t,i,a=e?e.ownerDocument||e:w;return a!==d&&9===a.nodeType&&a.documentElement?(d=a,h=d.documentElement,g=!o(d),w!==d&&(i=d.defaultView)&&i.top!==i&&(i.addEventListener?i.addEventListener("unload",re,!1):i.attachEvent&&i.attachEvent("onunload",re)),n.attributes=ue(function(e){return e.className="i",!e.getAttribute("className")}),n.getElementsByTagName=ue(function(e){return e.appendChild(d.createComment("")),!e.getElementsByTagName("*").length}),n.getElementsByClassName=Q.test(d.getElementsByClassName),n.getById=ue(function(e){return h.appendChild(e).id=b,!d.getElementsByName||!d.getElementsByName(b).length}),n.getById?(r.filter.ID=function(e){var t=e.replace(Z,ee);return function(e){return e.getAttribute("id")===t}},r.find.ID=function(e,t){if("undefined"!=typeof t.getElementById&&g){var n=t.getElementById(e);return n?[n]:[]}}):(r.filter.ID=function(e){var t=e.replace(Z,ee);return function(e){var n="undefined"!=typeof e.getAttributeNode&&e.getAttributeNode("id");return n&&n.value===t}},r.find.ID=function(e,t){if("undefined"!=typeof t.getElementById&&g){var n,r,i,o=t.getElementById(e);if(o){if((n=o.getAttributeNode("id"))&&n.value===e)return[o];i=t.getElementsByName(e),r=0;while(o=i[r++])if((n=o.getAttributeNode("id"))&&n.value===e)return[o]}return[]}}),r.find.TAG=n.getElementsByTagName?function(e,t){return"undefined"!=typeof t.getElementsByTagName?t.getElementsByTagName(e):n.qsa?t.querySelectorAll(e):void 0}:function(e,t){var n,r=[],i=0,o=t.getElementsByTagName(e);if("*"===e){while(n=o[i++])1===n.nodeType&&r.push(n);return r}return o},r.find.CLASS=n.getElementsByClassName&&function(e,t){if("undefined"!=typeof t.getElementsByClassName&&g)return t.getElementsByClassName(e)},v=[],y=[],(n.qsa=Q.test(d.querySelectorAll))&&(ue(function(e){h.appendChild(e).innerHTML="<a id='"+b+"'></a><select id='"+b+"-\r\\' msallowcapture=''><option selected=''></option></select>",e.querySelectorAll("[msallowcapture^='']").length&&y.push("[*^$]="+M+"*(?:''|\"\")"),e.querySelectorAll("[selected]").length||y.push("\\["+M+"*(?:value|"+P+")"),e.querySelectorAll("[id~="+b+"-]").length||y.push("~="),e.querySelectorAll(":checked").length||y.push(":checked"),e.querySelectorAll("a#"+b+"+*").length||y.push(".#.+[+~]")}),ue(function(e){e.innerHTML="<a href='' disabled='disabled'></a><select disabled='disabled'><option/></select>";var t=d.createElement("input");t.setAttribute("type","hidden"),e.appendChild(t).setAttribute("name","D"),e.querySelectorAll("[name=d]").length&&y.push("name"+M+"*[*^$|!~]?="),2!==e.querySelectorAll(":enabled").length&&y.push(":enabled",":disabled"),h.appendChild(e).disabled=!0,2!==e.querySelectorAll(":disabled").length&&y.push(":enabled",":disabled"),e.querySelectorAll("*,:x"),y.push(",.*:")})),(n.matchesSelector=Q.test(m=h.matches||h.webkitMatchesSelector||h.mozMatchesSelector||h.oMatchesSelector||h.msMatchesSelector))&&ue(function(e){n.disconnectedMatch=m.call(e,"*"),m.call(e,"[s!='']:x"),v.push("!=",W)}),y=y.length&&new RegExp(y.join("|")),v=v.length&&new RegExp(v.join("|")),t=Q.test(h.compareDocumentPosition),x=t||Q.test(h.contains)?function(e,t){var n=9===e.nodeType?e.documentElement:e,r=t&&t.parentNode;return e===r||!(!r||1!==r.nodeType||!(n.contains?n.contains(r):e.compareDocumentPosition&&16&e.compareDocumentPosition(r)))}:function(e,t){if(t)while(t=t.parentNode)if(t===e)return!0;return!1},D=t?function(e,t){if(e===t)return f=!0,0;var r=!e.compareDocumentPosition-!t.compareDocumentPosition;return r||(1&(r=(e.ownerDocument||e)===(t.ownerDocument||t)?e.compareDocumentPosition(t):1)||!n.sortDetached&&t.compareDocumentPosition(e)===r?e===d||e.ownerDocument===w&&x(w,e)?-1:t===d||t.ownerDocument===w&&x(w,t)?1:c?O(c,e)-O(c,t):0:4&r?-1:1)}:function(e,t){if(e===t)return f=!0,0;var n,r=0,i=e.parentNode,o=t.parentNode,a=[e],s=[t];if(!i||!o)return e===d?-1:t===d?1:i?-1:o?1:c?O(c,e)-O(c,t):0;if(i===o)return ce(e,t);n=e;while(n=n.parentNode)a.unshift(n);n=t;while(n=n.parentNode)s.unshift(n);while(a[r]===s[r])r++;return r?ce(a[r],s[r]):a[r]===w?-1:s[r]===w?1:0},d):d},oe.matches=function(e,t){return oe(e,null,null,t)},oe.matchesSelector=function(e,t){if((e.ownerDocument||e)!==d&&p(e),t=t.replace(z,"='$1']"),n.matchesSelector&&g&&!S[t+" "]&&(!v||!v.test(t))&&(!y||!y.test(t)))try{var r=m.call(e,t);if(r||n.disconnectedMatch||e.document&&11!==e.document.nodeType)return r}catch(e){}return oe(t,d,null,[e]).length>0},oe.contains=function(e,t){return(e.ownerDocument||e)!==d&&p(e),x(e,t)},oe.attr=function(e,t){(e.ownerDocument||e)!==d&&p(e);var i=r.attrHandle[t.toLowerCase()],o=i&&N.call(r.attrHandle,t.toLowerCase())?i(e,t,!g):void 0;return void 0!==o?o:n.attributes||!g?e.getAttribute(t):(o=e.getAttributeNode(t))&&o.specified?o.value:null},oe.escape=function(e){return(e+"").replace(te,ne)},oe.error=function(e){throw new Error("Syntax error, unrecognized expression: "+e)},oe.uniqueSort=function(e){var t,r=[],i=0,o=0;if(f=!n.detectDuplicates,c=!n.sortStable&&e.slice(0),e.sort(D),f){while(t=e[o++])t===e[o]&&(i=r.push(o));while(i--)e.splice(r[i],1)}return c=null,e},i=oe.getText=function(e){var t,n="",r=0,o=e.nodeType;if(o){if(1===o||9===o||11===o){if("string"==typeof e.textContent)return e.textContent;for(e=e.firstChild;e;e=e.nextSibling)n+=i(e)}else if(3===o||4===o)return e.nodeValue}else while(t=e[r++])n+=i(t);return n},(r=oe.selectors={cacheLength:50,createPseudo:se,match:V,attrHandle:{},find:{},relative:{">":{dir:"parentNode",first:!0}," ":{dir:"parentNode"},"+":{dir:"previousSibling",first:!0},"~":{dir:"previousSibling"}},preFilter:{ATTR:function(e){return e[1]=e[1].replace(Z,ee),e[3]=(e[3]||e[4]||e[5]||"").replace(Z,ee),"~="===e[2]&&(e[3]=" "+e[3]+" "),e.slice(0,4)},CHILD:function(e){return e[1]=e[1].toLowerCase(),"nth"===e[1].slice(0,3)?(e[3]||oe.error(e[0]),e[4]=+(e[4]?e[5]+(e[6]||1):2*("even"===e[3]||"odd"===e[3])),e[5]=+(e[7]+e[8]||"odd"===e[3])):e[3]&&oe.error(e[0]),e},PSEUDO:function(e){var t,n=!e[6]&&e[2];return V.CHILD.test(e[0])?null:(e[3]?e[2]=e[4]||e[5]||"":n&&X.test(n)&&(t=a(n,!0))&&(t=n.indexOf(")",n.length-t)-n.length)&&(e[0]=e[0].slice(0,t),e[2]=n.slice(0,t)),e.slice(0,3))}},filter:{TAG:function(e){var t=e.replace(Z,ee).toLowerCase();return"*"===e?function(){return!0}:function(e){return e.nodeName&&e.nodeName.toLowerCase()===t}},CLASS:function(e){var t=E[e+" "];return t||(t=new RegExp("(^|"+M+")"+e+"("+M+"|$)"))&&E(e,function(e){return t.test("string"==typeof e.className&&e.className||"undefined"!=typeof e.getAttribute&&e.getAttribute("class")||"")})},ATTR:function(e,t,n){return function(r){var i=oe.attr(r,e);return null==i?"!="===t:!t||(i+="","="===t?i===n:"!="===t?i!==n:"^="===t?n&&0===i.indexOf(n):"*="===t?n&&i.indexOf(n)>-1:"$="===t?n&&i.slice(-n.length)===n:"~="===t?(" "+i.replace($," ")+" ").indexOf(n)>-1:"|="===t&&(i===n||i.slice(0,n.length+1)===n+"-"))}},CHILD:function(e,t,n,r,i){var o="nth"!==e.slice(0,3),a="last"!==e.slice(-4),s="of-type"===t;return 1===r&&0===i?function(e){return!!e.parentNode}:function(t,n,u){var l,c,f,p,d,h,g=o!==a?"nextSibling":"previousSibling",y=t.parentNode,v=s&&t.nodeName.toLowerCase(),m=!u&&!s,x=!1;if(y){if(o){while(g){p=t;while(p=p[g])if(s?p.nodeName.toLowerCase()===v:1===p.nodeType)return!1;h=g="only"===e&&!h&&"nextSibling"}return!0}if(h=[a?y.firstChild:y.lastChild],a&&m){x=(d=(l=(c=(f=(p=y)[b]||(p[b]={}))[p.uniqueID]||(f[p.uniqueID]={}))[e]||[])[0]===T&&l[1])&&l[2],p=d&&y.childNodes[d];while(p=++d&&p&&p[g]||(x=d=0)||h.pop())if(1===p.nodeType&&++x&&p===t){c[e]=[T,d,x];break}}else if(m&&(x=d=(l=(c=(f=(p=t)[b]||(p[b]={}))[p.uniqueID]||(f[p.uniqueID]={}))[e]||[])[0]===T&&l[1]),!1===x)while(p=++d&&p&&p[g]||(x=d=0)||h.pop())if((s?p.nodeName.toLowerCase()===v:1===p.nodeType)&&++x&&(m&&((c=(f=p[b]||(p[b]={}))[p.uniqueID]||(f[p.uniqueID]={}))[e]=[T,x]),p===t))break;return(x-=i)===r||x%r==0&&x/r>=0}}},PSEUDO:function(e,t){var n,i=r.pseudos[e]||r.setFilters[e.toLowerCase()]||oe.error("unsupported pseudo: "+e);return i[b]?i(t):i.length>1?(n=[e,e,"",t],r.setFilters.hasOwnProperty(e.toLowerCase())?se(function(e,n){var r,o=i(e,t),a=o.length;while(a--)e[r=O(e,o[a])]=!(n[r]=o[a])}):function(e){return i(e,0,n)}):i}},pseudos:{not:se(function(e){var t=[],n=[],r=s(e.replace(B,"$1"));return r[b]?se(function(e,t,n,i){var o,a=r(e,null,i,[]),s=e.length;while(s--)(o=a[s])&&(e[s]=!(t[s]=o))}):function(e,i,o){return t[0]=e,r(t,null,o,n),t[0]=null,!n.pop()}}),has:se(function(e){return function(t){return oe(e,t).length>0}}),contains:se(function(e){return e=e.replace(Z,ee),function(t){return(t.textContent||t.innerText||i(t)).indexOf(e)>-1}}),lang:se(function(e){return U.test(e||"")||oe.error("unsupported lang: "+e),e=e.replace(Z,ee).toLowerCase(),function(t){var n;do{if(n=g?t.lang:t.getAttribute("xml:lang")||t.getAttribute("lang"))return(n=n.toLowerCase())===e||0===n.indexOf(e+"-")}while((t=t.parentNode)&&1===t.nodeType);return!1}}),target:function(t){var n=e.location&&e.location.hash;return n&&n.slice(1)===t.id},root:function(e){return e===h},focus:function(e){return e===d.activeElement&&(!d.hasFocus||d.hasFocus())&&!!(e.type||e.href||~e.tabIndex)},enabled:de(!1),disabled:de(!0),checked:function(e){var t=e.nodeName.toLowerCase();return"input"===t&&!!e.checked||"option"===t&&!!e.selected},selected:function(e){return e.parentNode&&e.parentNode.selectedIndex,!0===e.selected},empty:function(e){for(e=e.firstChild;e;e=e.nextSibling)if(e.nodeType<6)return!1;return!0},parent:function(e){return!r.pseudos.empty(e)},header:function(e){return Y.test(e.nodeName)},input:function(e){return G.test(e.nodeName)},button:function(e){var t=e.nodeName.toLowerCase();return"input"===t&&"button"===e.type||"button"===t},text:function(e){var t;return"input"===e.nodeName.toLowerCase()&&"text"===e.type&&(null==(t=e.getAttribute("type"))||"text"===t.toLowerCase())},first:he(function(){return[0]}),last:he(function(e,t){return[t-1]}),eq:he(function(e,t,n){return[n<0?n+t:n]}),even:he(function(e,t){for(var n=0;n<t;n+=2)e.push(n);return e}),odd:he(function(e,t){for(var n=1;n<t;n+=2)e.push(n);return e}),lt:he(function(e,t,n){for(var r=n<0?n+t:n;--r>=0;)e.push(r);return e}),gt:he(function(e,t,n){for(var r=n<0?n+t:n;++r<t;)e.push(r);return e})}}).pseudos.nth=r.pseudos.eq;for(t in{radio:!0,checkbox:!0,file:!0,password:!0,image:!0})r.pseudos[t]=fe(t);for(t in{submit:!0,reset:!0})r.pseudos[t]=pe(t);function ye(){}ye.prototype=r.filters=r.pseudos,r.setFilters=new ye,a=oe.tokenize=function(e,t){var n,i,o,a,s,u,l,c=k[e+" "];if(c)return t?0:c.slice(0);s=e,u=[],l=r.preFilter;while(s){n&&!(i=F.exec(s))||(i&&(s=s.slice(i[0].length)||s),u.push(o=[])),n=!1,(i=_.exec(s))&&(n=i.shift(),o.push({value:n,type:i[0].replace(B," ")}),s=s.slice(n.length));for(a in r.filter)!(i=V[a].exec(s))||l[a]&&!(i=l[a](i))||(n=i.shift(),o.push({value:n,type:a,matches:i}),s=s.slice(n.length));if(!n)break}return t?s.length:s?oe.error(e):k(e,u).slice(0)};function ve(e){for(var t=0,n=e.length,r="";t<n;t++)r+=e[t].value;return r}function me(e,t,n){var r=t.dir,i=t.next,o=i||r,a=n&&"parentNode"===o,s=C++;return t.first?function(t,n,i){while(t=t[r])if(1===t.nodeType||a)return e(t,n,i);return!1}:function(t,n,u){var l,c,f,p=[T,s];if(u){while(t=t[r])if((1===t.nodeType||a)&&e(t,n,u))return!0}else while(t=t[r])if(1===t.nodeType||a)if(f=t[b]||(t[b]={}),c=f[t.uniqueID]||(f[t.uniqueID]={}),i&&i===t.nodeName.toLowerCase())t=t[r]||t;else{if((l=c[o])&&l[0]===T&&l[1]===s)return p[2]=l[2];if(c[o]=p,p[2]=e(t,n,u))return!0}return!1}}function xe(e){return e.length>1?function(t,n,r){var i=e.length;while(i--)if(!e[i](t,n,r))return!1;return!0}:e[0]}function be(e,t,n){for(var r=0,i=t.length;r<i;r++)oe(e,t[r],n);return n}function we(e,t,n,r,i){for(var o,a=[],s=0,u=e.length,l=null!=t;s<u;s++)(o=e[s])&&(n&&!n(o,r,i)||(a.push(o),l&&t.push(s)));return a}function Te(e,t,n,r,i,o){return r&&!r[b]&&(r=Te(r)),i&&!i[b]&&(i=Te(i,o)),se(function(o,a,s,u){var l,c,f,p=[],d=[],h=a.length,g=o||be(t||"*",s.nodeType?[s]:s,[]),y=!e||!o&&t?g:we(g,p,e,s,u),v=n?i||(o?e:h||r)?[]:a:y;if(n&&n(y,v,s,u),r){l=we(v,d),r(l,[],s,u),c=l.length;while(c--)(f=l[c])&&(v[d[c]]=!(y[d[c]]=f))}if(o){if(i||e){if(i){l=[],c=v.length;while(c--)(f=v[c])&&l.push(y[c]=f);i(null,v=[],l,u)}c=v.length;while(c--)(f=v[c])&&(l=i?O(o,f):p[c])>-1&&(o[l]=!(a[l]=f))}}else v=we(v===a?v.splice(h,v.length):v),i?i(null,a,v,u):L.apply(a,v)})}function Ce(e){for(var t,n,i,o=e.length,a=r.relative[e[0].type],s=a||r.relative[" "],u=a?1:0,c=me(function(e){return e===t},s,!0),f=me(function(e){return O(t,e)>-1},s,!0),p=[function(e,n,r){var i=!a&&(r||n!==l)||((t=n).nodeType?c(e,n,r):f(e,n,r));return t=null,i}];u<o;u++)if(n=r.relative[e[u].type])p=[me(xe(p),n)];else{if((n=r.filter[e[u].type].apply(null,e[u].matches))[b]){for(i=++u;i<o;i++)if(r.relative[e[i].type])break;return Te(u>1&&xe(p),u>1&&ve(e.slice(0,u-1).concat({value:" "===e[u-2].type?"*":""})).replace(B,"$1"),n,u<i&&Ce(e.slice(u,i)),i<o&&Ce(e=e.slice(i)),i<o&&ve(e))}p.push(n)}return xe(p)}function Ee(e,t){var n=t.length>0,i=e.length>0,o=function(o,a,s,u,c){var f,h,y,v=0,m="0",x=o&&[],b=[],w=l,C=o||i&&r.find.TAG("*",c),E=T+=null==w?1:Math.random()||.1,k=C.length;for(c&&(l=a===d||a||c);m!==k&&null!=(f=C[m]);m++){if(i&&f){h=0,a||f.ownerDocument===d||(p(f),s=!g);while(y=e[h++])if(y(f,a||d,s)){u.push(f);break}c&&(T=E)}n&&((f=!y&&f)&&v--,o&&x.push(f))}if(v+=m,n&&m!==v){h=0;while(y=t[h++])y(x,b,a,s);if(o){if(v>0)while(m--)x[m]||b[m]||(b[m]=j.call(u));b=we(b)}L.apply(u,b),c&&!o&&b.length>0&&v+t.length>1&&oe.uniqueSort(u)}return c&&(T=E,l=w),x};return n?se(o):o}return s=oe.compile=function(e,t){var n,r=[],i=[],o=S[e+" "];if(!o){t||(t=a(e)),n=t.length;while(n--)(o=Ce(t[n]))[b]?r.push(o):i.push(o);(o=S(e,Ee(i,r))).selector=e}return o},u=oe.select=function(e,t,n,i){var o,u,l,c,f,p="function"==typeof e&&e,d=!i&&a(e=p.selector||e);if(n=n||[],1===d.length){if((u=d[0]=d[0].slice(0)).length>2&&"ID"===(l=u[0]).type&&9===t.nodeType&&g&&r.relative[u[1].type]){if(!(t=(r.find.ID(l.matches[0].replace(Z,ee),t)||[])[0]))return n;p&&(t=t.parentNode),e=e.slice(u.shift().value.length)}o=V.needsContext.test(e)?0:u.length;while(o--){if(l=u[o],r.relative[c=l.type])break;if((f=r.find[c])&&(i=f(l.matches[0].replace(Z,ee),K.test(u[0].type)&&ge(t.parentNode)||t))){if(u.splice(o,1),!(e=i.length&&ve(u)))return L.apply(n,i),n;break}}}return(p||s(e,d))(i,t,!g,n,!t||K.test(e)&&ge(t.parentNode)||t),n},n.sortStable=b.split("").sort(D).join("")===b,n.detectDuplicates=!!f,p(),n.sortDetached=ue(function(e){return 1&e.compareDocumentPosition(d.createElement("fieldset"))}),ue(function(e){return e.innerHTML="<a href='#'></a>","#"===e.firstChild.getAttribute("href")})||le("type|href|height|width",function(e,t,n){if(!n)return e.getAttribute(t,"type"===t.toLowerCase()?1:2)}),n.attributes&&ue(function(e){return e.innerHTML="<input/>",e.firstChild.setAttribute("value",""),""===e.firstChild.getAttribute("value")})||le("value",function(e,t,n){if(!n&&"input"===e.nodeName.toLowerCase())return e.defaultValue}),ue(function(e){return null==e.getAttribute("disabled")})||le(P,function(e,t,n){var r;if(!n)return!0===e[t]?t.toLowerCase():(r=e.getAttributeNode(t))&&r.specified?r.value:null}),oe}(e);w.find=E,w.expr=E.selectors,w.expr[":"]=w.expr.pseudos,w.uniqueSort=w.unique=E.uniqueSort,w.text=E.getText,w.isXMLDoc=E.isXML,w.contains=E.contains,w.escapeSelector=E.escape;var k=function(e,t,n){var r=[],i=void 0!==n;while((e=e[t])&&9!==e.nodeType)if(1===e.nodeType){if(i&&w(e).is(n))break;r.push(e)}return r},S=function(e,t){for(var n=[];e;e=e.nextSibling)1===e.nodeType&&e!==t&&n.push(e);return n},D=w.expr.match.needsContext;function N(e,t){return e.nodeName&&e.nodeName.toLowerCase()===t.toLowerCase()}var A=/^<([a-z][^\/\0>:\x20\t\r\n\f]*)[\x20\t\r\n\f]*\/?>(?:<\/\1>|)$/i;function j(e,t,n){return g(t)?w.grep(e,function(e,r){return!!t.call(e,r,e)!==n}):t.nodeType?w.grep(e,function(e){return e===t!==n}):"string"!=typeof t?w.grep(e,function(e){return u.call(t,e)>-1!==n}):w.filter(t,e,n)}w.filter=function(e,t,n){var r=t[0];return n&&(e=":not("+e+")"),1===t.length&&1===r.nodeType?w.find.matchesSelector(r,e)?[r]:[]:w.find.matches(e,w.grep(t,function(e){return 1===e.nodeType}))},w.fn.extend({find:function(e){var t,n,r=this.length,i=this;if("string"!=typeof e)return this.pushStack(w(e).filter(function(){for(t=0;t<r;t++)if(w.contains(i[t],this))return!0}));for(n=this.pushStack([]),t=0;t<r;t++)w.find(e,i[t],n);return r>1?w.uniqueSort(n):n},filter:function(e){return this.pushStack(j(this,e||[],!1))},not:function(e){return this.pushStack(j(this,e||[],!0))},is:function(e){return!!j(this,"string"==typeof e&&D.test(e)?w(e):e||[],!1).length}});var q,L=/^(?:\s*(<[\w\W]+>)[^>]*|#([\w-]+))$/;(w.fn.init=function(e,t,n){var i,o;if(!e)return this;if(n=n||q,"string"==typeof e){if(!(i="<"===e[0]&&">"===e[e.length-1]&&e.length>=3?[null,e,null]:L.exec(e))||!i[1]&&t)return!t||t.jquery?(t||n).find(e):this.constructor(t).find(e);if(i[1]){if(t=t instanceof w?t[0]:t,w.merge(this,w.parseHTML(i[1],t&&t.nodeType?t.ownerDocument||t:r,!0)),A.test(i[1])&&w.isPlainObject(t))for(i in t)g(this[i])?this[i](t[i]):this.attr(i,t[i]);return this}return(o=r.getElementById(i[2]))&&(this[0]=o,this.length=1),this}return e.nodeType?(this[0]=e,this.length=1,this):g(e)?void 0!==n.ready?n.ready(e):e(w):w.makeArray(e,this)}).prototype=w.fn,q=w(r);var H=/^(?:parents|prev(?:Until|All))/,O={children:!0,contents:!0,next:!0,prev:!0};w.fn.extend({has:function(e){var t=w(e,this),n=t.length;return this.filter(function(){for(var e=0;e<n;e++)if(w.contains(this,t[e]))return!0})},closest:function(e,t){var n,r=0,i=this.length,o=[],a="string"!=typeof e&&w(e);if(!D.test(e))for(;r<i;r++)for(n=this[r];n&&n!==t;n=n.parentNode)if(n.nodeType<11&&(a?a.index(n)>-1:1===n.nodeType&&w.find.matchesSelector(n,e))){o.push(n);break}return this.pushStack(o.length>1?w.uniqueSort(o):o)},index:function(e){return e?"string"==typeof e?u.call(w(e),this[0]):u.call(this,e.jquery?e[0]:e):this[0]&&this[0].parentNode?this.first().prevAll().length:-1},add:function(e,t){return this.pushStack(w.uniqueSort(w.merge(this.get(),w(e,t))))},addBack:function(e){return this.add(null==e?this.prevObject:this.prevObject.filter(e))}});function P(e,t){while((e=e[t])&&1!==e.nodeType);return e}w.each({parent:function(e){var t=e.parentNode;return t&&11!==t.nodeType?t:null},parents:function(e){return k(e,"parentNode")},parentsUntil:function(e,t,n){return k(e,"parentNode",n)},next:function(e){return P(e,"nextSibling")},prev:function(e){return P(e,"previousSibling")},nextAll:function(e){return k(e,"nextSibling")},prevAll:function(e){return k(e,"previousSibling")},nextUntil:function(e,t,n){return k(e,"nextSibling",n)},prevUntil:function(e,t,n){return k(e,"previousSibling",n)},siblings:function(e){return S((e.parentNode||{}).firstChild,e)},children:function(e){return S(e.firstChild)},contents:function(e){return N(e,"iframe")?e.contentDocument:(N(e,"template")&&(e=e.content||e),w.merge([],e.childNodes))}},function(e,t){w.fn[e]=function(n,r){var i=w.map(this,t,n);return"Until"!==e.slice(-5)&&(r=n),r&&"string"==typeof r&&(i=w.filter(r,i)),this.length>1&&(O[e]||w.uniqueSort(i),H.test(e)&&i.reverse()),this.pushStack(i)}});var M=/[^\x20\t\r\n\f]+/g;function R(e){var t={};return w.each(e.match(M)||[],function(e,n){t[n]=!0}),t}w.Callbacks=function(e){e="string"==typeof e?R(e):w.extend({},e);var t,n,r,i,o=[],a=[],s=-1,u=function(){for(i=i||e.once,r=t=!0;a.length;s=-1){n=a.shift();while(++s<o.length)!1===o[s].apply(n[0],n[1])&&e.stopOnFalse&&(s=o.length,n=!1)}e.memory||(n=!1),t=!1,i&&(o=n?[]:"")},l={add:function(){return o&&(n&&!t&&(s=o.length-1,a.push(n)),function t(n){w.each(n,function(n,r){g(r)?e.unique&&l.has(r)||o.push(r):r&&r.length&&"string"!==x(r)&&t(r)})}(arguments),n&&!t&&u()),this},remove:function(){return w.each(arguments,function(e,t){var n;while((n=w.inArray(t,o,n))>-1)o.splice(n,1),n<=s&&s--}),this},has:function(e){return e?w.inArray(e,o)>-1:o.length>0},empty:function(){return o&&(o=[]),this},disable:function(){return i=a=[],o=n="",this},disabled:function(){return!o},lock:function(){return i=a=[],n||t||(o=n=""),this},locked:function(){return!!i},fireWith:function(e,n){return i||(n=[e,(n=n||[]).slice?n.slice():n],a.push(n),t||u()),this},fire:function(){return l.fireWith(this,arguments),this},fired:function(){return!!r}};return l};function I(e){return e}function W(e){throw e}function $(e,t,n,r){var i;try{e&&g(i=e.promise)?i.call(e).done(t).fail(n):e&&g(i=e.then)?i.call(e,t,n):t.apply(void 0,[e].slice(r))}catch(e){n.apply(void 0,[e])}}w.extend({Deferred:function(t){var n=[["notify","progress",w.Callbacks("memory"),w.Callbacks("memory"),2],["resolve","done",w.Callbacks("once memory"),w.Callbacks("once memory"),0,"resolved"],["reject","fail",w.Callbacks("once memory"),w.Callbacks("once memory"),1,"rejected"]],r="pending",i={state:function(){return r},always:function(){return o.done(arguments).fail(arguments),this},"catch":function(e){return i.then(null,e)},pipe:function(){var e=arguments;return w.Deferred(function(t){w.each(n,function(n,r){var i=g(e[r[4]])&&e[r[4]];o[r[1]](function(){var e=i&&i.apply(this,arguments);e&&g(e.promise)?e.promise().progress(t.notify).done(t.resolve).fail(t.reject):t[r[0]+"With"](this,i?[e]:arguments)})}),e=null}).promise()},then:function(t,r,i){var o=0;function a(t,n,r,i){return function(){var s=this,u=arguments,l=function(){var e,l;if(!(t<o)){if((e=r.apply(s,u))===n.promise())throw new TypeError("Thenable self-resolution");l=e&&("object"==typeof e||"function"==typeof e)&&e.then,g(l)?i?l.call(e,a(o,n,I,i),a(o,n,W,i)):(o++,l.call(e,a(o,n,I,i),a(o,n,W,i),a(o,n,I,n.notifyWith))):(r!==I&&(s=void 0,u=[e]),(i||n.resolveWith)(s,u))}},c=i?l:function(){try{l()}catch(e){w.Deferred.exceptionHook&&w.Deferred.exceptionHook(e,c.stackTrace),t+1>=o&&(r!==W&&(s=void 0,u=[e]),n.rejectWith(s,u))}};t?c():(w.Deferred.getStackHook&&(c.stackTrace=w.Deferred.getStackHook()),e.setTimeout(c))}}return w.Deferred(function(e){n[0][3].add(a(0,e,g(i)?i:I,e.notifyWith)),n[1][3].add(a(0,e,g(t)?t:I)),n[2][3].add(a(0,e,g(r)?r:W))}).promise()},promise:function(e){return null!=e?w.extend(e,i):i}},o={};return w.each(n,function(e,t){var a=t[2],s=t[5];i[t[1]]=a.add,s&&a.add(function(){r=s},n[3-e][2].disable,n[3-e][3].disable,n[0][2].lock,n[0][3].lock),a.add(t[3].fire),o[t[0]]=function(){return o[t[0]+"With"](this===o?void 0:this,arguments),this},o[t[0]+"With"]=a.fireWith}),i.promise(o),t&&t.call(o,o),o},when:function(e){var t=arguments.length,n=t,r=Array(n),i=o.call(arguments),a=w.Deferred(),s=function(e){return function(n){r[e]=this,i[e]=arguments.length>1?o.call(arguments):n,--t||a.resolveWith(r,i)}};if(t<=1&&($(e,a.done(s(n)).resolve,a.reject,!t),"pending"===a.state()||g(i[n]&&i[n].then)))return a.then();while(n--)$(i[n],s(n),a.reject);return a.promise()}});var B=/^(Eval|Internal|Range|Reference|Syntax|Type|URI)Error$/;w.Deferred.exceptionHook=function(t,n){e.console&&e.console.warn&&t&&B.test(t.name)&&e.console.warn("jQuery.Deferred exception: "+t.message,t.stack,n)},w.readyException=function(t){e.setTimeout(function(){throw t})};var F=w.Deferred();w.fn.ready=function(e){return F.then(e)["catch"](function(e){w.readyException(e)}),this},w.extend({isReady:!1,readyWait:1,ready:function(e){(!0===e?--w.readyWait:w.isReady)||(w.isReady=!0,!0!==e&&--w.readyWait>0||F.resolveWith(r,[w]))}}),w.ready.then=F.then;function _(){r.removeEventListener("DOMContentLoaded",_),e.removeEventListener("load",_),w.ready()}"complete"===r.readyState||"loading"!==r.readyState&&!r.documentElement.doScroll?e.setTimeout(w.ready):(r.addEventListener("DOMContentLoaded",_),e.addEventListener("load",_));var z=function(e,t,n,r,i,o,a){var s=0,u=e.length,l=null==n;if("object"===x(n)){i=!0;for(s in n)z(e,t,s,n[s],!0,o,a)}else if(void 0!==r&&(i=!0,g(r)||(a=!0),l&&(a?(t.call(e,r),t=null):(l=t,t=function(e,t,n){return l.call(w(e),n)})),t))for(;s<u;s++)t(e[s],n,a?r:r.call(e[s],s,t(e[s],n)));return i?e:l?t.call(e):u?t(e[0],n):o},X=/^-ms-/,U=/-([a-z])/g;function V(e,t){return t.toUpperCase()}function G(e){return e.replace(X,"ms-").replace(U,V)}var Y=function(e){return 1===e.nodeType||9===e.nodeType||!+e.nodeType};function Q(){this.expando=w.expando+Q.uid++}Q.uid=1,Q.prototype={cache:function(e){var t=e[this.expando];return t||(t={},Y(e)&&(e.nodeType?e[this.expando]=t:Object.defineProperty(e,this.expando,{value:t,configurable:!0}))),t},set:function(e,t,n){var r,i=this.cache(e);if("string"==typeof t)i[G(t)]=n;else for(r in t)i[G(r)]=t[r];return i},get:function(e,t){return void 0===t?this.cache(e):e[this.expando]&&e[this.expando][G(t)]},access:function(e,t,n){return void 0===t||t&&"string"==typeof t&&void 0===n?this.get(e,t):(this.set(e,t,n),void 0!==n?n:t)},remove:function(e,t){var n,r=e[this.expando];if(void 0!==r){if(void 0!==t){n=(t=Array.isArray(t)?t.map(G):(t=G(t))in r?[t]:t.match(M)||[]).length;while(n--)delete r[t[n]]}(void 0===t||w.isEmptyObject(r))&&(e.nodeType?e[this.expando]=void 0:delete e[this.expando])}},hasData:function(e){var t=e[this.expando];return void 0!==t&&!w.isEmptyObject(t)}};var J=new Q,K=new Q,Z=/^(?:\{[\w\W]*\}|\[[\w\W]*\])$/,ee=/[A-Z]/g;function te(e){return"true"===e||"false"!==e&&("null"===e?null:e===+e+""?+e:Z.test(e)?JSON.parse(e):e)}function ne(e,t,n){var r;if(void 0===n&&1===e.nodeType)if(r="data-"+t.replace(ee,"-$&").toLowerCase(),"string"==typeof(n=e.getAttribute(r))){try{n=te(n)}catch(e){}K.set(e,t,n)}else n=void 0;return n}w.extend({hasData:function(e){return K.hasData(e)||J.hasData(e)},data:function(e,t,n){return K.access(e,t,n)},removeData:function(e,t){K.remove(e,t)},_data:function(e,t,n){return J.access(e,t,n)},_removeData:function(e,t){J.remove(e,t)}}),w.fn.extend({data:function(e,t){var n,r,i,o=this[0],a=o&&o.attributes;if(void 0===e){if(this.length&&(i=K.get(o),1===o.nodeType&&!J.get(o,"hasDataAttrs"))){n=a.length;while(n--)a[n]&&0===(r=a[n].name).indexOf("data-")&&(r=G(r.slice(5)),ne(o,r,i[r]));J.set(o,"hasDataAttrs",!0)}return i}return"object"==typeof e?this.each(function(){K.set(this,e)}):z(this,function(t){var n;if(o&&void 0===t){if(void 0!==(n=K.get(o,e)))return n;if(void 0!==(n=ne(o,e)))return n}else this.each(function(){K.set(this,e,t)})},null,t,arguments.length>1,null,!0)},removeData:function(e){return this.each(function(){K.remove(this,e)})}}),w.extend({queue:function(e,t,n){var r;if(e)return t=(t||"fx")+"queue",r=J.get(e,t),n&&(!r||Array.isArray(n)?r=J.access(e,t,w.makeArray(n)):r.push(n)),r||[]},dequeue:function(e,t){t=t||"fx";var n=w.queue(e,t),r=n.length,i=n.shift(),o=w._queueHooks(e,t),a=function(){w.dequeue(e,t)};"inprogress"===i&&(i=n.shift(),r--),i&&("fx"===t&&n.unshift("inprogress"),delete o.stop,i.call(e,a,o)),!r&&o&&o.empty.fire()},_queueHooks:function(e,t){var n=t+"queueHooks";return J.get(e,n)||J.access(e,n,{empty:w.Callbacks("once memory").add(function(){J.remove(e,[t+"queue",n])})})}}),w.fn.extend({queue:function(e,t){var n=2;return"string"!=typeof e&&(t=e,e="fx",n--),arguments.length<n?w.queue(this[0],e):void 0===t?this:this.each(function(){var n=w.queue(this,e,t);w._queueHooks(this,e),"fx"===e&&"inprogress"!==n[0]&&w.dequeue(this,e)})},dequeue:function(e){return this.each(function(){w.dequeue(this,e)})},clearQueue:function(e){return this.queue(e||"fx",[])},promise:function(e,t){var n,r=1,i=w.Deferred(),o=this,a=this.length,s=function(){--r||i.resolveWith(o,[o])};"string"!=typeof e&&(t=e,e=void 0),e=e||"fx";while(a--)(n=J.get(o[a],e+"queueHooks"))&&n.empty&&(r++,n.empty.add(s));return s(),i.promise(t)}});var re=/[+-]?(?:\d*\.|)\d+(?:[eE][+-]?\d+|)/.source,ie=new RegExp("^(?:([+-])=|)("+re+")([a-z%]*)$","i"),oe=["Top","Right","Bottom","Left"],ae=function(e,t){return"none"===(e=t||e).style.display||""===e.style.display&&w.contains(e.ownerDocument,e)&&"none"===w.css(e,"display")},se=function(e,t,n,r){var i,o,a={};for(o in t)a[o]=e.style[o],e.style[o]=t[o];i=n.apply(e,r||[]);for(o in t)e.style[o]=a[o];return i};function ue(e,t,n,r){var i,o,a=20,s=r?function(){return r.cur()}:function(){return w.css(e,t,"")},u=s(),l=n&&n[3]||(w.cssNumber[t]?"":"px"),c=(w.cssNumber[t]||"px"!==l&&+u)&&ie.exec(w.css(e,t));if(c&&c[3]!==l){u/=2,l=l||c[3],c=+u||1;while(a--)w.style(e,t,c+l),(1-o)*(1-(o=s()/u||.5))<=0&&(a=0),c/=o;c*=2,w.style(e,t,c+l),n=n||[]}return n&&(c=+c||+u||0,i=n[1]?c+(n[1]+1)*n[2]:+n[2],r&&(r.unit=l,r.start=c,r.end=i)),i}var le={};function ce(e){var t,n=e.ownerDocument,r=e.nodeName,i=le[r];return i||(t=n.body.appendChild(n.createElement(r)),i=w.css(t,"display"),t.parentNode.removeChild(t),"none"===i&&(i="block"),le[r]=i,i)}function fe(e,t){for(var n,r,i=[],o=0,a=e.length;o<a;o++)(r=e[o]).style&&(n=r.style.display,t?("none"===n&&(i[o]=J.get(r,"display")||null,i[o]||(r.style.display="")),""===r.style.display&&ae(r)&&(i[o]=ce(r))):"none"!==n&&(i[o]="none",J.set(r,"display",n)));for(o=0;o<a;o++)null!=i[o]&&(e[o].style.display=i[o]);return e}w.fn.extend({show:function(){return fe(this,!0)},hide:function(){return fe(this)},toggle:function(e){return"boolean"==typeof e?e?this.show():this.hide():this.each(function(){ae(this)?w(this).show():w(this).hide()})}});var pe=/^(?:checkbox|radio)$/i,de=/<([a-z][^\/\0>\x20\t\r\n\f]+)/i,he=/^$|^module$|\/(?:java|ecma)script/i,ge={option:[1,"<select multiple='multiple'>","</select>"],thead:[1,"<table>","</table>"],col:[2,"<table><colgroup>","</colgroup></table>"],tr:[2,"<table><tbody>","</tbody></table>"],td:[3,"<table><tbody><tr>","</tr></tbody></table>"],_default:[0,"",""]};ge.optgroup=ge.option,ge.tbody=ge.tfoot=ge.colgroup=ge.caption=ge.thead,ge.th=ge.td;function ye(e,t){var n;return n="undefined"!=typeof e.getElementsByTagName?e.getElementsByTagName(t||"*"):"undefined"!=typeof e.querySelectorAll?e.querySelectorAll(t||"*"):[],void 0===t||t&&N(e,t)?w.merge([e],n):n}function ve(e,t){for(var n=0,r=e.length;n<r;n++)J.set(e[n],"globalEval",!t||J.get(t[n],"globalEval"))}var me=/<|&#?\w+;/;function xe(e,t,n,r,i){for(var o,a,s,u,l,c,f=t.createDocumentFragment(),p=[],d=0,h=e.length;d<h;d++)if((o=e[d])||0===o)if("object"===x(o))w.merge(p,o.nodeType?[o]:o);else if(me.test(o)){a=a||f.appendChild(t.createElement("div")),s=(de.exec(o)||["",""])[1].toLowerCase(),u=ge[s]||ge._default,a.innerHTML=u[1]+w.htmlPrefilter(o)+u[2],c=u[0];while(c--)a=a.lastChild;w.merge(p,a.childNodes),(a=f.firstChild).textContent=""}else p.push(t.createTextNode(o));f.textContent="",d=0;while(o=p[d++])if(r&&w.inArray(o,r)>-1)i&&i.push(o);else if(l=w.contains(o.ownerDocument,o),a=ye(f.appendChild(o),"script"),l&&ve(a),n){c=0;while(o=a[c++])he.test(o.type||"")&&n.push(o)}return f}!function(){var e=r.createDocumentFragment().appendChild(r.createElement("div")),t=r.createElement("input");t.setAttribute("type","radio"),t.setAttribute("checked","checked"),t.setAttribute("name","t"),e.appendChild(t),h.checkClone=e.cloneNode(!0).cloneNode(!0).lastChild.checked,e.innerHTML="<textarea>x</textarea>",h.noCloneChecked=!!e.cloneNode(!0).lastChild.defaultValue}();var be=r.documentElement,we=/^key/,Te=/^(?:mouse|pointer|contextmenu|drag|drop)|click/,Ce=/^([^.]*)(?:\.(.+)|)/;function Ee(){return!0}function ke(){return!1}function Se(){try{return r.activeElement}catch(e){}}function De(e,t,n,r,i,o){var a,s;if("object"==typeof t){"string"!=typeof n&&(r=r||n,n=void 0);for(s in t)De(e,s,n,r,t[s],o);return e}if(null==r&&null==i?(i=n,r=n=void 0):null==i&&("string"==typeof n?(i=r,r=void 0):(i=r,r=n,n=void 0)),!1===i)i=ke;else if(!i)return e;return 1===o&&(a=i,(i=function(e){return w().off(e),a.apply(this,arguments)}).guid=a.guid||(a.guid=w.guid++)),e.each(function(){w.event.add(this,t,i,r,n)})}w.event={global:{},add:function(e,t,n,r,i){var o,a,s,u,l,c,f,p,d,h,g,y=J.get(e);if(y){n.handler&&(n=(o=n).handler,i=o.selector),i&&w.find.matchesSelector(be,i),n.guid||(n.guid=w.guid++),(u=y.events)||(u=y.events={}),(a=y.handle)||(a=y.handle=function(t){return"undefined"!=typeof w&&w.event.triggered!==t.type?w.event.dispatch.apply(e,arguments):void 0}),l=(t=(t||"").match(M)||[""]).length;while(l--)d=g=(s=Ce.exec(t[l])||[])[1],h=(s[2]||"").split(".").sort(),d&&(f=w.event.special[d]||{},d=(i?f.delegateType:f.bindType)||d,f=w.event.special[d]||{},c=w.extend({type:d,origType:g,data:r,handler:n,guid:n.guid,selector:i,needsContext:i&&w.expr.match.needsContext.test(i),namespace:h.join(".")},o),(p=u[d])||((p=u[d]=[]).delegateCount=0,f.setup&&!1!==f.setup.call(e,r,h,a)||e.addEventListener&&e.addEventListener(d,a)),f.add&&(f.add.call(e,c),c.handler.guid||(c.handler.guid=n.guid)),i?p.splice(p.delegateCount++,0,c):p.push(c),w.event.global[d]=!0)}},remove:function(e,t,n,r,i){var o,a,s,u,l,c,f,p,d,h,g,y=J.hasData(e)&&J.get(e);if(y&&(u=y.events)){l=(t=(t||"").match(M)||[""]).length;while(l--)if(s=Ce.exec(t[l])||[],d=g=s[1],h=(s[2]||"").split(".").sort(),d){f=w.event.special[d]||{},p=u[d=(r?f.delegateType:f.bindType)||d]||[],s=s[2]&&new RegExp("(^|\\.)"+h.join("\\.(?:.*\\.|)")+"(\\.|$)"),a=o=p.length;while(o--)c=p[o],!i&&g!==c.origType||n&&n.guid!==c.guid||s&&!s.test(c.namespace)||r&&r!==c.selector&&("**"!==r||!c.selector)||(p.splice(o,1),c.selector&&p.delegateCount--,f.remove&&f.remove.call(e,c));a&&!p.length&&(f.teardown&&!1!==f.teardown.call(e,h,y.handle)||w.removeEvent(e,d,y.handle),delete u[d])}else for(d in u)w.event.remove(e,d+t[l],n,r,!0);w.isEmptyObject(u)&&J.remove(e,"handle events")}},dispatch:function(e){var t=w.event.fix(e),n,r,i,o,a,s,u=new Array(arguments.length),l=(J.get(this,"events")||{})[t.type]||[],c=w.event.special[t.type]||{};for(u[0]=t,n=1;n<arguments.length;n++)u[n]=arguments[n];if(t.delegateTarget=this,!c.preDispatch||!1!==c.preDispatch.call(this,t)){s=w.event.handlers.call(this,t,l),n=0;while((o=s[n++])&&!t.isPropagationStopped()){t.currentTarget=o.elem,r=0;while((a=o.handlers[r++])&&!t.isImmediatePropagationStopped())t.rnamespace&&!t.rnamespace.test(a.namespace)||(t.handleObj=a,t.data=a.data,void 0!==(i=((w.event.special[a.origType]||{}).handle||a.handler).apply(o.elem,u))&&!1===(t.result=i)&&(t.preventDefault(),t.stopPropagation()))}return c.postDispatch&&c.postDispatch.call(this,t),t.result}},handlers:function(e,t){var n,r,i,o,a,s=[],u=t.delegateCount,l=e.target;if(u&&l.nodeType&&!("click"===e.type&&e.button>=1))for(;l!==this;l=l.parentNode||this)if(1===l.nodeType&&("click"!==e.type||!0!==l.disabled)){for(o=[],a={},n=0;n<u;n++)void 0===a[i=(r=t[n]).selector+" "]&&(a[i]=r.needsContext?w(i,this).index(l)>-1:w.find(i,this,null,[l]).length),a[i]&&o.push(r);o.length&&s.push({elem:l,handlers:o})}return l=this,u<t.length&&s.push({elem:l,handlers:t.slice(u)}),s},addProp:function(e,t){Object.defineProperty(w.Event.prototype,e,{enumerable:!0,configurable:!0,get:g(t)?function(){if(this.originalEvent)return t(this.originalEvent)}:function(){if(this.originalEvent)return this.originalEvent[e]},set:function(t){Object.defineProperty(this,e,{enumerable:!0,configurable:!0,writable:!0,value:t})}})},fix:function(e){return e[w.expando]?e:new w.Event(e)},special:{load:{noBubble:!0},focus:{trigger:function(){if(this!==Se()&&this.focus)return this.focus(),!1},delegateType:"focusin"},blur:{trigger:function(){if(this===Se()&&this.blur)return this.blur(),!1},delegateType:"focusout"},click:{trigger:function(){if("checkbox"===this.type&&this.click&&N(this,"input"))return this.click(),!1},_default:function(e){return N(e.target,"a")}},beforeunload:{postDispatch:function(e){void 0!==e.result&&e.originalEvent&&(e.originalEvent.returnValue=e.result)}}}},w.removeEvent=function(e,t,n){e.removeEventListener&&e.removeEventListener(t,n)},w.Event=function(e,t){if(!(this instanceof w.Event))return new w.Event(e,t);e&&e.type?(this.originalEvent=e,this.type=e.type,this.isDefaultPrevented=e.defaultPrevented||void 0===e.defaultPrevented&&!1===e.returnValue?Ee:ke,this.target=e.target&&3===e.target.nodeType?e.target.parentNode:e.target,this.currentTarget=e.currentTarget,this.relatedTarget=e.relatedTarget):this.type=e,t&&w.extend(this,t),this.timeStamp=e&&e.timeStamp||Date.now(),this[w.expando]=!0},w.Event.prototype={constructor:w.Event,isDefaultPrevented:ke,isPropagationStopped:ke,isImmediatePropagationStopped:ke,isSimulated:!1,preventDefault:function(){var e=this.originalEvent;this.isDefaultPrevented=Ee,e&&!this.isSimulated&&e.preventDefault()},stopPropagation:function(){var e=this.originalEvent;this.isPropagationStopped=Ee,e&&!this.isSimulated&&e.stopPropagation()},stopImmediatePropagation:function(){var e=this.originalEvent;this.isImmediatePropagationStopped=Ee,e&&!this.isSimulated&&e.stopImmediatePropagation(),this.stopPropagation()}},w.each({altKey:!0,bubbles:!0,cancelable:!0,changedTouches:!0,ctrlKey:!0,detail:!0,eventPhase:!0,metaKey:!0,pageX:!0,pageY:!0,shiftKey:!0,view:!0,"char":!0,charCode:!0,key:!0,keyCode:!0,button:!0,buttons:!0,clientX:!0,clientY:!0,offsetX:!0,offsetY:!0,pointerId:!0,pointerType:!0,screenX:!0,screenY:!0,targetTouches:!0,toElement:!0,touches:!0,which:function(e){var t=e.button;return null==e.which&&we.test(e.type)?null!=e.charCode?e.charCode:e.keyCode:!e.which&&void 0!==t&&Te.test(e.type)?1&t?1:2&t?3:4&t?2:0:e.which}},w.event.addProp),w.each({mouseenter:"mouseover",mouseleave:"mouseout",pointerenter:"pointerover",pointerleave:"pointerout"},function(e,t){w.event.special[e]={delegateType:t,bindType:t,handle:function(e){var n,r=this,i=e.relatedTarget,o=e.handleObj;return i&&(i===r||w.contains(r,i))||(e.type=o.origType,n=o.handler.apply(this,arguments),e.type=t),n}}}),w.fn.extend({on:function(e,t,n,r){return De(this,e,t,n,r)},one:function(e,t,n,r){return De(this,e,t,n,r,1)},off:function(e,t,n){var r,i;if(e&&e.preventDefault&&e.handleObj)return r=e.handleObj,w(e.delegateTarget).off(r.namespace?r.origType+"."+r.namespace:r.origType,r.selector,r.handler),this;if("object"==typeof e){for(i in e)this.off(i,t,e[i]);return this}return!1!==t&&"function"!=typeof t||(n=t,t=void 0),!1===n&&(n=ke),this.each(function(){w.event.remove(this,e,n,t)})}});var Ne=/<(?!area|br|col|embed|hr|img|input|link|meta|param)(([a-z][^\/\0>\x20\t\r\n\f]*)[^>]*)\/>/gi,Ae=/<script|<style|<link/i,je=/checked\s*(?:[^=]|=\s*.checked.)/i,qe=/^\s*<!(?:\[CDATA\[|--)|(?:\]\]|--)>\s*$/g;function Le(e,t){return N(e,"table")&&N(11!==t.nodeType?t:t.firstChild,"tr")?w(e).children("tbody")[0]||e:e}function He(e){return e.type=(null!==e.getAttribute("type"))+"/"+e.type,e}function Oe(e){return"true/"===(e.type||"").slice(0,5)?e.type=e.type.slice(5):e.removeAttribute("type"),e}function Pe(e,t){var n,r,i,o,a,s,u,l;if(1===t.nodeType){if(J.hasData(e)&&(o=J.access(e),a=J.set(t,o),l=o.events)){delete a.handle,a.events={};for(i in l)for(n=0,r=l[i].length;n<r;n++)w.event.add(t,i,l[i][n])}K.hasData(e)&&(s=K.access(e),u=w.extend({},s),K.set(t,u))}}function Me(e,t){var n=t.nodeName.toLowerCase();"input"===n&&pe.test(e.type)?t.checked=e.checked:"input"!==n&&"textarea"!==n||(t.defaultValue=e.defaultValue)}function Re(e,t,n,r){t=a.apply([],t);var i,o,s,u,l,c,f=0,p=e.length,d=p-1,y=t[0],v=g(y);if(v||p>1&&"string"==typeof y&&!h.checkClone&&je.test(y))return e.each(function(i){var o=e.eq(i);v&&(t[0]=y.call(this,i,o.html())),Re(o,t,n,r)});if(p&&(i=xe(t,e[0].ownerDocument,!1,e,r),o=i.firstChild,1===i.childNodes.length&&(i=o),o||r)){for(u=(s=w.map(ye(i,"script"),He)).length;f<p;f++)l=i,f!==d&&(l=w.clone(l,!0,!0),u&&w.merge(s,ye(l,"script"))),n.call(e[f],l,f);if(u)for(c=s[s.length-1].ownerDocument,w.map(s,Oe),f=0;f<u;f++)l=s[f],he.test(l.type||"")&&!J.access(l,"globalEval")&&w.contains(c,l)&&(l.src&&"module"!==(l.type||"").toLowerCase()?w._evalUrl&&w._evalUrl(l.src):m(l.textContent.replace(qe,""),c,l))}return e}function Ie(e,t,n){for(var r,i=t?w.filter(t,e):e,o=0;null!=(r=i[o]);o++)n||1!==r.nodeType||w.cleanData(ye(r)),r.parentNode&&(n&&w.contains(r.ownerDocument,r)&&ve(ye(r,"script")),r.parentNode.removeChild(r));return e}w.extend({htmlPrefilter:function(e){return e.replace(Ne,"<$1></$2>")},clone:function(e,t,n){var r,i,o,a,s=e.cloneNode(!0),u=w.contains(e.ownerDocument,e);if(!(h.noCloneChecked||1!==e.nodeType&&11!==e.nodeType||w.isXMLDoc(e)))for(a=ye(s),r=0,i=(o=ye(e)).length;r<i;r++)Me(o[r],a[r]);if(t)if(n)for(o=o||ye(e),a=a||ye(s),r=0,i=o.length;r<i;r++)Pe(o[r],a[r]);else Pe(e,s);return(a=ye(s,"script")).length>0&&ve(a,!u&&ye(e,"script")),s},cleanData:function(e){for(var t,n,r,i=w.event.special,o=0;void 0!==(n=e[o]);o++)if(Y(n)){if(t=n[J.expando]){if(t.events)for(r in t.events)i[r]?w.event.remove(n,r):w.removeEvent(n,r,t.handle);n[J.expando]=void 0}n[K.expando]&&(n[K.expando]=void 0)}}}),w.fn.extend({detach:function(e){return Ie(this,e,!0)},remove:function(e){return Ie(this,e)},text:function(e){return z(this,function(e){return void 0===e?w.text(this):this.empty().each(function(){1!==this.nodeType&&11!==this.nodeType&&9!==this.nodeType||(this.textContent=e)})},null,e,arguments.length)},append:function(){return Re(this,arguments,function(e){1!==this.nodeType&&11!==this.nodeType&&9!==this.nodeType||Le(this,e).appendChild(e)})},prepend:function(){return Re(this,arguments,function(e){if(1===this.nodeType||11===this.nodeType||9===this.nodeType){var t=Le(this,e);t.insertBefore(e,t.firstChild)}})},before:function(){return Re(this,arguments,function(e){this.parentNode&&this.parentNode.insertBefore(e,this)})},after:function(){return Re(this,arguments,function(e){this.parentNode&&this.parentNode.insertBefore(e,this.nextSibling)})},empty:function(){for(var e,t=0;null!=(e=this[t]);t++)1===e.nodeType&&(w.cleanData(ye(e,!1)),e.textContent="");return this},clone:function(e,t){return e=null!=e&&e,t=null==t?e:t,this.map(function(){return w.clone(this,e,t)})},html:function(e){return z(this,function(e){var t=this[0]||{},n=0,r=this.length;if(void 0===e&&1===t.nodeType)return t.innerHTML;if("string"==typeof e&&!Ae.test(e)&&!ge[(de.exec(e)||["",""])[1].toLowerCase()]){e=w.htmlPrefilter(e);try{for(;n<r;n++)1===(t=this[n]||{}).nodeType&&(w.cleanData(ye(t,!1)),t.innerHTML=e);t=0}catch(e){}}t&&this.empty().append(e)},null,e,arguments.length)},replaceWith:function(){var e=[];return Re(this,arguments,function(t){var n=this.parentNode;w.inArray(this,e)<0&&(w.cleanData(ye(this)),n&&n.replaceChild(t,this))},e)}}),w.each({appendTo:"append",prependTo:"prepend",insertBefore:"before",insertAfter:"after",replaceAll:"replaceWith"},function(e,t){w.fn[e]=function(e){for(var n,r=[],i=w(e),o=i.length-1,a=0;a<=o;a++)n=a===o?this:this.clone(!0),w(i[a])[t](n),s.apply(r,n.get());return this.pushStack(r)}});var We=new RegExp("^("+re+")(?!px)[a-z%]+$","i"),$e=function(t){var n=t.ownerDocument.defaultView;return n&&n.opener||(n=e),n.getComputedStyle(t)},Be=new RegExp(oe.join("|"),"i");!function(){function t(){if(c){l.style.cssText="position:absolute;left:-11111px;width:60px;margin-top:1px;padding:0;border:0",c.style.cssText="position:relative;display:block;box-sizing:border-box;overflow:scroll;margin:auto;border:1px;padding:1px;width:60%;top:1%",be.appendChild(l).appendChild(c);var t=e.getComputedStyle(c);i="1%"!==t.top,u=12===n(t.marginLeft),c.style.right="60%",s=36===n(t.right),o=36===n(t.width),c.style.position="absolute",a=36===c.offsetWidth||"absolute",be.removeChild(l),c=null}}function n(e){return Math.round(parseFloat(e))}var i,o,a,s,u,l=r.createElement("div"),c=r.createElement("div");c.style&&(c.style.backgroundClip="content-box",c.cloneNode(!0).style.backgroundClip="",h.clearCloneStyle="content-box"===c.style.backgroundClip,w.extend(h,{boxSizingReliable:function(){return t(),o},pixelBoxStyles:function(){return t(),s},pixelPosition:function(){return t(),i},reliableMarginLeft:function(){return t(),u},scrollboxSize:function(){return t(),a}}))}();function Fe(e,t,n){var r,i,o,a,s=e.style;return(n=n||$e(e))&&(""!==(a=n.getPropertyValue(t)||n[t])||w.contains(e.ownerDocument,e)||(a=w.style(e,t)),!h.pixelBoxStyles()&&We.test(a)&&Be.test(t)&&(r=s.width,i=s.minWidth,o=s.maxWidth,s.minWidth=s.maxWidth=s.width=a,a=n.width,s.width=r,s.minWidth=i,s.maxWidth=o)),void 0!==a?a+"":a}function _e(e,t){return{get:function(){if(!e())return(this.get=t).apply(this,arguments);delete this.get}}}var ze=/^(none|table(?!-c[ea]).+)/,Xe=/^--/,Ue={position:"absolute",visibility:"hidden",display:"block"},Ve={letterSpacing:"0",fontWeight:"400"},Ge=["Webkit","Moz","ms"],Ye=r.createElement("div").style;function Qe(e){if(e in Ye)return e;var t=e[0].toUpperCase()+e.slice(1),n=Ge.length;while(n--)if((e=Ge[n]+t)in Ye)return e}function Je(e){var t=w.cssProps[e];return t||(t=w.cssProps[e]=Qe(e)||e),t}function Ke(e,t,n){var r=ie.exec(t);return r?Math.max(0,r[2]-(n||0))+(r[3]||"px"):t}function Ze(e,t,n,r,i,o){var a="width"===t?1:0,s=0,u=0;if(n===(r?"border":"content"))return 0;for(;a<4;a+=2)"margin"===n&&(u+=w.css(e,n+oe[a],!0,i)),r?("content"===n&&(u-=w.css(e,"padding"+oe[a],!0,i)),"margin"!==n&&(u-=w.css(e,"border"+oe[a]+"Width",!0,i))):(u+=w.css(e,"padding"+oe[a],!0,i),"padding"!==n?u+=w.css(e,"border"+oe[a]+"Width",!0,i):s+=w.css(e,"border"+oe[a]+"Width",!0,i));return!r&&o>=0&&(u+=Math.max(0,Math.ceil(e["offset"+t[0].toUpperCase()+t.slice(1)]-o-u-s-.5))),u}function et(e,t,n){var r=$e(e),i=Fe(e,t,r),o="border-box"===w.css(e,"boxSizing",!1,r),a=o;if(We.test(i)){if(!n)return i;i="auto"}return a=a&&(h.boxSizingReliable()||i===e.style[t]),("auto"===i||!parseFloat(i)&&"inline"===w.css(e,"display",!1,r))&&(i=e["offset"+t[0].toUpperCase()+t.slice(1)],a=!0),(i=parseFloat(i)||0)+Ze(e,t,n||(o?"border":"content"),a,r,i)+"px"}w.extend({cssHooks:{opacity:{get:function(e,t){if(t){var n=Fe(e,"opacity");return""===n?"1":n}}}},cssNumber:{animationIterationCount:!0,columnCount:!0,fillOpacity:!0,flexGrow:!0,flexShrink:!0,fontWeight:!0,lineHeight:!0,opacity:!0,order:!0,orphans:!0,widows:!0,zIndex:!0,zoom:!0},cssProps:{},style:function(e,t,n,r){if(e&&3!==e.nodeType&&8!==e.nodeType&&e.style){var i,o,a,s=G(t),u=Xe.test(t),l=e.style;if(u||(t=Je(s)),a=w.cssHooks[t]||w.cssHooks[s],void 0===n)return a&&"get"in a&&void 0!==(i=a.get(e,!1,r))?i:l[t];"string"==(o=typeof n)&&(i=ie.exec(n))&&i[1]&&(n=ue(e,t,i),o="number"),null!=n&&n===n&&("number"===o&&(n+=i&&i[3]||(w.cssNumber[s]?"":"px")),h.clearCloneStyle||""!==n||0!==t.indexOf("background")||(l[t]="inherit"),a&&"set"in a&&void 0===(n=a.set(e,n,r))||(u?l.setProperty(t,n):l[t]=n))}},css:function(e,t,n,r){var i,o,a,s=G(t);return Xe.test(t)||(t=Je(s)),(a=w.cssHooks[t]||w.cssHooks[s])&&"get"in a&&(i=a.get(e,!0,n)),void 0===i&&(i=Fe(e,t,r)),"normal"===i&&t in Ve&&(i=Ve[t]),""===n||n?(o=parseFloat(i),!0===n||isFinite(o)?o||0:i):i}}),w.each(["height","width"],function(e,t){w.cssHooks[t]={get:function(e,n,r){if(n)return!ze.test(w.css(e,"display"))||e.getClientRects().length&&e.getBoundingClientRect().width?et(e,t,r):se(e,Ue,function(){return et(e,t,r)})},set:function(e,n,r){var i,o=$e(e),a="border-box"===w.css(e,"boxSizing",!1,o),s=r&&Ze(e,t,r,a,o);return a&&h.scrollboxSize()===o.position&&(s-=Math.ceil(e["offset"+t[0].toUpperCase()+t.slice(1)]-parseFloat(o[t])-Ze(e,t,"border",!1,o)-.5)),s&&(i=ie.exec(n))&&"px"!==(i[3]||"px")&&(e.style[t]=n,n=w.css(e,t)),Ke(e,n,s)}}}),w.cssHooks.marginLeft=_e(h.reliableMarginLeft,function(e,t){if(t)return(parseFloat(Fe(e,"marginLeft"))||e.getBoundingClientRect().left-se(e,{marginLeft:0},function(){return e.getBoundingClientRect().left}))+"px"}),w.each({margin:"",padding:"",border:"Width"},function(e,t){w.cssHooks[e+t]={expand:function(n){for(var r=0,i={},o="string"==typeof n?n.split(" "):[n];r<4;r++)i[e+oe[r]+t]=o[r]||o[r-2]||o[0];return i}},"margin"!==e&&(w.cssHooks[e+t].set=Ke)}),w.fn.extend({css:function(e,t){return z(this,function(e,t,n){var r,i,o={},a=0;if(Array.isArray(t)){for(r=$e(e),i=t.length;a<i;a++)o[t[a]]=w.css(e,t[a],!1,r);return o}return void 0!==n?w.style(e,t,n):w.css(e,t)},e,t,arguments.length>1)}});function tt(e,t,n,r,i){return new tt.prototype.init(e,t,n,r,i)}w.Tween=tt,tt.prototype={constructor:tt,init:function(e,t,n,r,i,o){this.elem=e,this.prop=n,this.easing=i||w.easing._default,this.options=t,this.start=this.now=this.cur(),this.end=r,this.unit=o||(w.cssNumber[n]?"":"px")},cur:function(){var e=tt.propHooks[this.prop];return e&&e.get?e.get(this):tt.propHooks._default.get(this)},run:function(e){var t,n=tt.propHooks[this.prop];return this.options.duration?this.pos=t=w.easing[this.easing](e,this.options.duration*e,0,1,this.options.duration):this.pos=t=e,this.now=(this.end-this.start)*t+this.start,this.options.step&&this.options.step.call(this.elem,this.now,this),n&&n.set?n.set(this):tt.propHooks._default.set(this),this}},tt.prototype.init.prototype=tt.prototype,tt.propHooks={_default:{get:function(e){var t;return 1!==e.elem.nodeType||null!=e.elem[e.prop]&&null==e.elem.style[e.prop]?e.elem[e.prop]:(t=w.css(e.elem,e.prop,""))&&"auto"!==t?t:0},set:function(e){w.fx.step[e.prop]?w.fx.step[e.prop](e):1!==e.elem.nodeType||null==e.elem.style[w.cssProps[e.prop]]&&!w.cssHooks[e.prop]?e.elem[e.prop]=e.now:w.style(e.elem,e.prop,e.now+e.unit)}}},tt.propHooks.scrollTop=tt.propHooks.scrollLeft={set:function(e){e.elem.nodeType&&e.elem.parentNode&&(e.elem[e.prop]=e.now)}},w.easing={linear:function(e){return e},swing:function(e){return.5-Math.cos(e*Math.PI)/2},_default:"swing"},w.fx=tt.prototype.init,w.fx.step={};var nt,rt,it=/^(?:toggle|show|hide)$/,ot=/queueHooks$/;function at(){rt&&(!1===r.hidden&&e.requestAnimationFrame?e.requestAnimationFrame(at):e.setTimeout(at,w.fx.interval),w.fx.tick())}function st(){return e.setTimeout(function(){nt=void 0}),nt=Date.now()}function ut(e,t){var n,r=0,i={height:e};for(t=t?1:0;r<4;r+=2-t)i["margin"+(n=oe[r])]=i["padding"+n]=e;return t&&(i.opacity=i.width=e),i}function lt(e,t,n){for(var r,i=(pt.tweeners[t]||[]).concat(pt.tweeners["*"]),o=0,a=i.length;o<a;o++)if(r=i[o].call(n,t,e))return r}function ct(e,t,n){var r,i,o,a,s,u,l,c,f="width"in t||"height"in t,p=this,d={},h=e.style,g=e.nodeType&&ae(e),y=J.get(e,"fxshow");n.queue||(null==(a=w._queueHooks(e,"fx")).unqueued&&(a.unqueued=0,s=a.empty.fire,a.empty.fire=function(){a.unqueued||s()}),a.unqueued++,p.always(function(){p.always(function(){a.unqueued--,w.queue(e,"fx").length||a.empty.fire()})}));for(r in t)if(i=t[r],it.test(i)){if(delete t[r],o=o||"toggle"===i,i===(g?"hide":"show")){if("show"!==i||!y||void 0===y[r])continue;g=!0}d[r]=y&&y[r]||w.style(e,r)}if((u=!w.isEmptyObject(t))||!w.isEmptyObject(d)){f&&1===e.nodeType&&(n.overflow=[h.overflow,h.overflowX,h.overflowY],null==(l=y&&y.display)&&(l=J.get(e,"display")),"none"===(c=w.css(e,"display"))&&(l?c=l:(fe([e],!0),l=e.style.display||l,c=w.css(e,"display"),fe([e]))),("inline"===c||"inline-block"===c&&null!=l)&&"none"===w.css(e,"float")&&(u||(p.done(function(){h.display=l}),null==l&&(c=h.display,l="none"===c?"":c)),h.display="inline-block")),n.overflow&&(h.overflow="hidden",p.always(function(){h.overflow=n.overflow[0],h.overflowX=n.overflow[1],h.overflowY=n.overflow[2]})),u=!1;for(r in d)u||(y?"hidden"in y&&(g=y.hidden):y=J.access(e,"fxshow",{display:l}),o&&(y.hidden=!g),g&&fe([e],!0),p.done(function(){g||fe([e]),J.remove(e,"fxshow");for(r in d)w.style(e,r,d[r])})),u=lt(g?y[r]:0,r,p),r in y||(y[r]=u.start,g&&(u.end=u.start,u.start=0))}}function ft(e,t){var n,r,i,o,a;for(n in e)if(r=G(n),i=t[r],o=e[n],Array.isArray(o)&&(i=o[1],o=e[n]=o[0]),n!==r&&(e[r]=o,delete e[n]),(a=w.cssHooks[r])&&"expand"in a){o=a.expand(o),delete e[r];for(n in o)n in e||(e[n]=o[n],t[n]=i)}else t[r]=i}function pt(e,t,n){var r,i,o=0,a=pt.prefilters.length,s=w.Deferred().always(function(){delete u.elem}),u=function(){if(i)return!1;for(var t=nt||st(),n=Math.max(0,l.startTime+l.duration-t),r=1-(n/l.duration||0),o=0,a=l.tweens.length;o<a;o++)l.tweens[o].run(r);return s.notifyWith(e,[l,r,n]),r<1&&a?n:(a||s.notifyWith(e,[l,1,0]),s.resolveWith(e,[l]),!1)},l=s.promise({elem:e,props:w.extend({},t),opts:w.extend(!0,{specialEasing:{},easing:w.easing._default},n),originalProperties:t,originalOptions:n,startTime:nt||st(),duration:n.duration,tweens:[],createTween:function(t,n){var r=w.Tween(e,l.opts,t,n,l.opts.specialEasing[t]||l.opts.easing);return l.tweens.push(r),r},stop:function(t){var n=0,r=t?l.tweens.length:0;if(i)return this;for(i=!0;n<r;n++)l.tweens[n].run(1);return t?(s.notifyWith(e,[l,1,0]),s.resolveWith(e,[l,t])):s.rejectWith(e,[l,t]),this}}),c=l.props;for(ft(c,l.opts.specialEasing);o<a;o++)if(r=pt.prefilters[o].call(l,e,c,l.opts))return g(r.stop)&&(w._queueHooks(l.elem,l.opts.queue).stop=r.stop.bind(r)),r;return w.map(c,lt,l),g(l.opts.start)&&l.opts.start.call(e,l),l.progress(l.opts.progress).done(l.opts.done,l.opts.complete).fail(l.opts.fail).always(l.opts.always),w.fx.timer(w.extend(u,{elem:e,anim:l,queue:l.opts.queue})),l}w.Animation=w.extend(pt,{tweeners:{"*":[function(e,t){var n=this.createTween(e,t);return ue(n.elem,e,ie.exec(t),n),n}]},tweener:function(e,t){g(e)?(t=e,e=["*"]):e=e.match(M);for(var n,r=0,i=e.length;r<i;r++)n=e[r],pt.tweeners[n]=pt.tweeners[n]||[],pt.tweeners[n].unshift(t)},prefilters:[ct],prefilter:function(e,t){t?pt.prefilters.unshift(e):pt.prefilters.push(e)}}),w.speed=function(e,t,n){var r=e&&"object"==typeof e?w.extend({},e):{complete:n||!n&&t||g(e)&&e,duration:e,easing:n&&t||t&&!g(t)&&t};return w.fx.off?r.duration=0:"number"!=typeof r.duration&&(r.duration in w.fx.speeds?r.duration=w.fx.speeds[r.duration]:r.duration=w.fx.speeds._default),null!=r.queue&&!0!==r.queue||(r.queue="fx"),r.old=r.complete,r.complete=function(){g(r.old)&&r.old.call(this),r.queue&&w.dequeue(this,r.queue)},r},w.fn.extend({fadeTo:function(e,t,n,r){return this.filter(ae).css("opacity",0).show().end().animate({opacity:t},e,n,r)},animate:function(e,t,n,r){var i=w.isEmptyObject(e),o=w.speed(t,n,r),a=function(){var t=pt(this,w.extend({},e),o);(i||J.get(this,"finish"))&&t.stop(!0)};return a.finish=a,i||!1===o.queue?this.each(a):this.queue(o.queue,a)},stop:function(e,t,n){var r=function(e){var t=e.stop;delete e.stop,t(n)};return"string"!=typeof e&&(n=t,t=e,e=void 0),t&&!1!==e&&this.queue(e||"fx",[]),this.each(function(){var t=!0,i=null!=e&&e+"queueHooks",o=w.timers,a=J.get(this);if(i)a[i]&&a[i].stop&&r(a[i]);else for(i in a)a[i]&&a[i].stop&&ot.test(i)&&r(a[i]);for(i=o.length;i--;)o[i].elem!==this||null!=e&&o[i].queue!==e||(o[i].anim.stop(n),t=!1,o.splice(i,1));!t&&n||w.dequeue(this,e)})},finish:function(e){return!1!==e&&(e=e||"fx"),this.each(function(){var t,n=J.get(this),r=n[e+"queue"],i=n[e+"queueHooks"],o=w.timers,a=r?r.length:0;for(n.finish=!0,w.queue(this,e,[]),i&&i.stop&&i.stop.call(this,!0),t=o.length;t--;)o[t].elem===this&&o[t].queue===e&&(o[t].anim.stop(!0),o.splice(t,1));for(t=0;t<a;t++)r[t]&&r[t].finish&&r[t].finish.call(this);delete n.finish})}}),w.each(["toggle","show","hide"],function(e,t){var n=w.fn[t];w.fn[t]=function(e,r,i){return null==e||"boolean"==typeof e?n.apply(this,arguments):this.animate(ut(t,!0),e,r,i)}}),w.each({slideDown:ut("show"),slideUp:ut("hide"),slideToggle:ut("toggle"),fadeIn:{opacity:"show"},fadeOut:{opacity:"hide"},fadeToggle:{opacity:"toggle"}},function(e,t){w.fn[e]=function(e,n,r){return this.animate(t,e,n,r)}}),w.timers=[],w.fx.tick=function(){var e,t=0,n=w.timers;for(nt=Date.now();t<n.length;t++)(e=n[t])()||n[t]!==e||n.splice(t--,1);n.length||w.fx.stop(),nt=void 0},w.fx.timer=function(e){w.timers.push(e),w.fx.start()},w.fx.interval=13,w.fx.start=function(){rt||(rt=!0,at())},w.fx.stop=function(){rt=null},w.fx.speeds={slow:600,fast:200,_default:400},w.fn.delay=function(t,n){return t=w.fx?w.fx.speeds[t]||t:t,n=n||"fx",this.queue(n,function(n,r){var i=e.setTimeout(n,t);r.stop=function(){e.clearTimeout(i)}})},function(){var e=r.createElement("input"),t=r.createElement("select").appendChild(r.createElement("option"));e.type="checkbox",h.checkOn=""!==e.value,h.optSelected=t.selected,(e=r.createElement("input")).value="t",e.type="radio",h.radioValue="t"===e.value}();var dt,ht=w.expr.attrHandle;w.fn.extend({attr:function(e,t){return z(this,w.attr,e,t,arguments.length>1)},removeAttr:function(e){return this.each(function(){w.removeAttr(this,e)})}}),w.extend({attr:function(e,t,n){var r,i,o=e.nodeType;if(3!==o&&8!==o&&2!==o)return"undefined"==typeof e.getAttribute?w.prop(e,t,n):(1===o&&w.isXMLDoc(e)||(i=w.attrHooks[t.toLowerCase()]||(w.expr.match.bool.test(t)?dt:void 0)),void 0!==n?null===n?void w.removeAttr(e,t):i&&"set"in i&&void 0!==(r=i.set(e,n,t))?r:(e.setAttribute(t,n+""),n):i&&"get"in i&&null!==(r=i.get(e,t))?r:null==(r=w.find.attr(e,t))?void 0:r)},attrHooks:{type:{set:function(e,t){if(!h.radioValue&&"radio"===t&&N(e,"input")){var n=e.value;return e.setAttribute("type",t),n&&(e.value=n),t}}}},removeAttr:function(e,t){var n,r=0,i=t&&t.match(M);if(i&&1===e.nodeType)while(n=i[r++])e.removeAttribute(n)}}),dt={set:function(e,t,n){return!1===t?w.removeAttr(e,n):e.setAttribute(n,n),n}},w.each(w.expr.match.bool.source.match(/\w+/g),function(e,t){var n=ht[t]||w.find.attr;ht[t]=function(e,t,r){var i,o,a=t.toLowerCase();return r||(o=ht[a],ht[a]=i,i=null!=n(e,t,r)?a:null,ht[a]=o),i}});var gt=/^(?:input|select|textarea|button)$/i,yt=/^(?:a|area)$/i;w.fn.extend({prop:function(e,t){return z(this,w.prop,e,t,arguments.length>1)},removeProp:function(e){return this.each(function(){delete this[w.propFix[e]||e]})}}),w.extend({prop:function(e,t,n){var r,i,o=e.nodeType;if(3!==o&&8!==o&&2!==o)return 1===o&&w.isXMLDoc(e)||(t=w.propFix[t]||t,i=w.propHooks[t]),void 0!==n?i&&"set"in i&&void 0!==(r=i.set(e,n,t))?r:e[t]=n:i&&"get"in i&&null!==(r=i.get(e,t))?r:e[t]},propHooks:{tabIndex:{get:function(e){var t=w.find.attr(e,"tabindex");return t?parseInt(t,10):gt.test(e.nodeName)||yt.test(e.nodeName)&&e.href?0:-1}}},propFix:{"for":"htmlFor","class":"className"}}),h.optSelected||(w.propHooks.selected={get:function(e){var t=e.parentNode;return t&&t.parentNode&&t.parentNode.selectedIndex,null},set:function(e){var t=e.parentNode;t&&(t.selectedIndex,t.parentNode&&t.parentNode.selectedIndex)}}),w.each(["tabIndex","readOnly","maxLength","cellSpacing","cellPadding","rowSpan","colSpan","useMap","frameBorder","contentEditable"],function(){w.propFix[this.toLowerCase()]=this});function vt(e){return(e.match(M)||[]).join(" ")}function mt(e){return e.getAttribute&&e.getAttribute("class")||""}function xt(e){return Array.isArray(e)?e:"string"==typeof e?e.match(M)||[]:[]}w.fn.extend({addClass:function(e){var t,n,r,i,o,a,s,u=0;if(g(e))return this.each(function(t){w(this).addClass(e.call(this,t,mt(this)))});if((t=xt(e)).length)while(n=this[u++])if(i=mt(n),r=1===n.nodeType&&" "+vt(i)+" "){a=0;while(o=t[a++])r.indexOf(" "+o+" ")<0&&(r+=o+" ");i!==(s=vt(r))&&n.setAttribute("class",s)}return this},removeClass:function(e){var t,n,r,i,o,a,s,u=0;if(g(e))return this.each(function(t){w(this).removeClass(e.call(this,t,mt(this)))});if(!arguments.length)return this.attr("class","");if((t=xt(e)).length)while(n=this[u++])if(i=mt(n),r=1===n.nodeType&&" "+vt(i)+" "){a=0;while(o=t[a++])while(r.indexOf(" "+o+" ")>-1)r=r.replace(" "+o+" "," ");i!==(s=vt(r))&&n.setAttribute("class",s)}return this},toggleClass:function(e,t){var n=typeof e,r="string"===n||Array.isArray(e);return"boolean"==typeof t&&r?t?this.addClass(e):this.removeClass(e):g(e)?this.each(function(n){w(this).toggleClass(e.call(this,n,mt(this),t),t)}):this.each(function(){var t,i,o,a;if(r){i=0,o=w(this),a=xt(e);while(t=a[i++])o.hasClass(t)?o.removeClass(t):o.addClass(t)}else void 0!==e&&"boolean"!==n||((t=mt(this))&&J.set(this,"__className__",t),this.setAttribute&&this.setAttribute("class",t||!1===e?"":J.get(this,"__className__")||""))})},hasClass:function(e){var t,n,r=0;t=" "+e+" ";while(n=this[r++])if(1===n.nodeType&&(" "+vt(mt(n))+" ").indexOf(t)>-1)return!0;return!1}});var bt=/\r/g;w.fn.extend({val:function(e){var t,n,r,i=this[0];{if(arguments.length)return r=g(e),this.each(function(n){var i;1===this.nodeType&&(null==(i=r?e.call(this,n,w(this).val()):e)?i="":"number"==typeof i?i+="":Array.isArray(i)&&(i=w.map(i,function(e){return null==e?"":e+""})),(t=w.valHooks[this.type]||w.valHooks[this.nodeName.toLowerCase()])&&"set"in t&&void 0!==t.set(this,i,"value")||(this.value=i))});if(i)return(t=w.valHooks[i.type]||w.valHooks[i.nodeName.toLowerCase()])&&"get"in t&&void 0!==(n=t.get(i,"value"))?n:"string"==typeof(n=i.value)?n.replace(bt,""):null==n?"":n}}}),w.extend({valHooks:{option:{get:function(e){var t=w.find.attr(e,"value");return null!=t?t:vt(w.text(e))}},select:{get:function(e){var t,n,r,i=e.options,o=e.selectedIndex,a="select-one"===e.type,s=a?null:[],u=a?o+1:i.length;for(r=o<0?u:a?o:0;r<u;r++)if(((n=i[r]).selected||r===o)&&!n.disabled&&(!n.parentNode.disabled||!N(n.parentNode,"optgroup"))){if(t=w(n).val(),a)return t;s.push(t)}return s},set:function(e,t){var n,r,i=e.options,o=w.makeArray(t),a=i.length;while(a--)((r=i[a]).selected=w.inArray(w.valHooks.option.get(r),o)>-1)&&(n=!0);return n||(e.selectedIndex=-1),o}}}}),w.each(["radio","checkbox"],function(){w.valHooks[this]={set:function(e,t){if(Array.isArray(t))return e.checked=w.inArray(w(e).val(),t)>-1}},h.checkOn||(w.valHooks[this].get=function(e){return null===e.getAttribute("value")?"on":e.value})}),h.focusin="onfocusin"in e;var wt=/^(?:focusinfocus|focusoutblur)$/,Tt=function(e){e.stopPropagation()};w.extend(w.event,{trigger:function(t,n,i,o){var a,s,u,l,c,p,d,h,v=[i||r],m=f.call(t,"type")?t.type:t,x=f.call(t,"namespace")?t.namespace.split("."):[];if(s=h=u=i=i||r,3!==i.nodeType&&8!==i.nodeType&&!wt.test(m+w.event.triggered)&&(m.indexOf(".")>-1&&(m=(x=m.split(".")).shift(),x.sort()),c=m.indexOf(":")<0&&"on"+m,t=t[w.expando]?t:new w.Event(m,"object"==typeof t&&t),t.isTrigger=o?2:3,t.namespace=x.join("."),t.rnamespace=t.namespace?new RegExp("(^|\\.)"+x.join("\\.(?:.*\\.|)")+"(\\.|$)"):null,t.result=void 0,t.target||(t.target=i),n=null==n?[t]:w.makeArray(n,[t]),d=w.event.special[m]||{},o||!d.trigger||!1!==d.trigger.apply(i,n))){if(!o&&!d.noBubble&&!y(i)){for(l=d.delegateType||m,wt.test(l+m)||(s=s.parentNode);s;s=s.parentNode)v.push(s),u=s;u===(i.ownerDocument||r)&&v.push(u.defaultView||u.parentWindow||e)}a=0;while((s=v[a++])&&!t.isPropagationStopped())h=s,t.type=a>1?l:d.bindType||m,(p=(J.get(s,"events")||{})[t.type]&&J.get(s,"handle"))&&p.apply(s,n),(p=c&&s[c])&&p.apply&&Y(s)&&(t.result=p.apply(s,n),!1===t.result&&t.preventDefault());return t.type=m,o||t.isDefaultPrevented()||d._default&&!1!==d._default.apply(v.pop(),n)||!Y(i)||c&&g(i[m])&&!y(i)&&((u=i[c])&&(i[c]=null),w.event.triggered=m,t.isPropagationStopped()&&h.addEventListener(m,Tt),i[m](),t.isPropagationStopped()&&h.removeEventListener(m,Tt),w.event.triggered=void 0,u&&(i[c]=u)),t.result}},simulate:function(e,t,n){var r=w.extend(new w.Event,n,{type:e,isSimulated:!0});w.event.trigger(r,null,t)}}),w.fn.extend({trigger:function(e,t){return this.each(function(){w.event.trigger(e,t,this)})},triggerHandler:function(e,t){var n=this[0];if(n)return w.event.trigger(e,t,n,!0)}}),h.focusin||w.each({focus:"focusin",blur:"focusout"},function(e,t){var n=function(e){w.event.simulate(t,e.target,w.event.fix(e))};w.event.special[t]={setup:function(){var r=this.ownerDocument||this,i=J.access(r,t);i||r.addEventListener(e,n,!0),J.access(r,t,(i||0)+1)},teardown:function(){var r=this.ownerDocument||this,i=J.access(r,t)-1;i?J.access(r,t,i):(r.removeEventListener(e,n,!0),J.remove(r,t))}}});var Ct=e.location,Et=Date.now(),kt=/\?/;w.parseXML=function(t){var n;if(!t||"string"!=typeof t)return null;try{n=(new e.DOMParser).parseFromString(t,"text/xml")}catch(e){n=void 0}return n&&!n.getElementsByTagName("parsererror").length||w.error("Invalid XML: "+t),n};var St=/\[\]$/,Dt=/\r?\n/g,Nt=/^(?:submit|button|image|reset|file)$/i,At=/^(?:input|select|textarea|keygen)/i;function jt(e,t,n,r){var i;if(Array.isArray(t))w.each(t,function(t,i){n||St.test(e)?r(e,i):jt(e+"["+("object"==typeof i&&null!=i?t:"")+"]",i,n,r)});else if(n||"object"!==x(t))r(e,t);else for(i in t)jt(e+"["+i+"]",t[i],n,r)}w.param=function(e,t){var n,r=[],i=function(e,t){var n=g(t)?t():t;r[r.length]=encodeURIComponent(e)+"="+encodeURIComponent(null==n?"":n)};if(Array.isArray(e)||e.jquery&&!w.isPlainObject(e))w.each(e,function(){i(this.name,this.value)});else for(n in e)jt(n,e[n],t,i);return r.join("&")},w.fn.extend({serialize:function(){return w.param(this.serializeArray())},serializeArray:function(){return this.map(function(){var e=w.prop(this,"elements");return e?w.makeArray(e):this}).filter(function(){var e=this.type;return this.name&&!w(this).is(":disabled")&&At.test(this.nodeName)&&!Nt.test(e)&&(this.checked||!pe.test(e))}).map(function(e,t){var n=w(this).val();return null==n?null:Array.isArray(n)?w.map(n,function(e){return{name:t.name,value:e.replace(Dt,"\r\n")}}):{name:t.name,value:n.replace(Dt,"\r\n")}}).get()}});var qt=/%20/g,Lt=/#.*$/,Ht=/([?&])_=[^&]*/,Ot=/^(.*?):[ \t]*([^\r\n]*)$/gm,Pt=/^(?:about|app|app-storage|.+-extension|file|res|widget):$/,Mt=/^(?:GET|HEAD)$/,Rt=/^\/\//,It={},Wt={},$t="*/".concat("*"),Bt=r.createElement("a");Bt.href=Ct.href;function Ft(e){return function(t,n){"string"!=typeof t&&(n=t,t="*");var r,i=0,o=t.toLowerCase().match(M)||[];if(g(n))while(r=o[i++])"+"===r[0]?(r=r.slice(1)||"*",(e[r]=e[r]||[]).unshift(n)):(e[r]=e[r]||[]).push(n)}}function _t(e,t,n,r){var i={},o=e===Wt;function a(s){var u;return i[s]=!0,w.each(e[s]||[],function(e,s){var l=s(t,n,r);return"string"!=typeof l||o||i[l]?o?!(u=l):void 0:(t.dataTypes.unshift(l),a(l),!1)}),u}return a(t.dataTypes[0])||!i["*"]&&a("*")}function zt(e,t){var n,r,i=w.ajaxSettings.flatOptions||{};for(n in t)void 0!==t[n]&&((i[n]?e:r||(r={}))[n]=t[n]);return r&&w.extend(!0,e,r),e}function Xt(e,t,n){var r,i,o,a,s=e.contents,u=e.dataTypes;while("*"===u[0])u.shift(),void 0===r&&(r=e.mimeType||t.getResponseHeader("Content-Type"));if(r)for(i in s)if(s[i]&&s[i].test(r)){u.unshift(i);break}if(u[0]in n)o=u[0];else{for(i in n){if(!u[0]||e.converters[i+" "+u[0]]){o=i;break}a||(a=i)}o=o||a}if(o)return o!==u[0]&&u.unshift(o),n[o]}function Ut(e,t,n,r){var i,o,a,s,u,l={},c=e.dataTypes.slice();if(c[1])for(a in e.converters)l[a.toLowerCase()]=e.converters[a];o=c.shift();while(o)if(e.responseFields[o]&&(n[e.responseFields[o]]=t),!u&&r&&e.dataFilter&&(t=e.dataFilter(t,e.dataType)),u=o,o=c.shift())if("*"===o)o=u;else if("*"!==u&&u!==o){if(!(a=l[u+" "+o]||l["* "+o]))for(i in l)if((s=i.split(" "))[1]===o&&(a=l[u+" "+s[0]]||l["* "+s[0]])){!0===a?a=l[i]:!0!==l[i]&&(o=s[0],c.unshift(s[1]));break}if(!0!==a)if(a&&e["throws"])t=a(t);else try{t=a(t)}catch(e){return{state:"parsererror",error:a?e:"No conversion from "+u+" to "+o}}}return{state:"success",data:t}}w.extend({active:0,lastModified:{},etag:{},ajaxSettings:{url:Ct.href,type:"GET",isLocal:Pt.test(Ct.protocol),global:!0,processData:!0,async:!0,contentType:"application/x-www-form-urlencoded; charset=UTF-8",accepts:{"*":$t,text:"text/plain",html:"text/html",xml:"application/xml, text/xml",json:"application/json, text/javascript"},contents:{xml:/\bxml\b/,html:/\bhtml/,json:/\bjson\b/},responseFields:{xml:"responseXML",text:"responseText",json:"responseJSON"},converters:{"* text":String,"text html":!0,"text json":JSON.parse,"text xml":w.parseXML},flatOptions:{url:!0,context:!0}},ajaxSetup:function(e,t){return t?zt(zt(e,w.ajaxSettings),t):zt(w.ajaxSettings,e)},ajaxPrefilter:Ft(It),ajaxTransport:Ft(Wt),ajax:function(t,n){"object"==typeof t&&(n=t,t=void 0),n=n||{};var i,o,a,s,u,l,c,f,p,d,h=w.ajaxSetup({},n),g=h.context||h,y=h.context&&(g.nodeType||g.jquery)?w(g):w.event,v=w.Deferred(),m=w.Callbacks("once memory"),x=h.statusCode||{},b={},T={},C="canceled",E={readyState:0,getResponseHeader:function(e){var t;if(c){if(!s){s={};while(t=Ot.exec(a))s[t[1].toLowerCase()]=t[2]}t=s[e.toLowerCase()]}return null==t?null:t},getAllResponseHeaders:function(){return c?a:null},setRequestHeader:function(e,t){return null==c&&(e=T[e.toLowerCase()]=T[e.toLowerCase()]||e,b[e]=t),this},overrideMimeType:function(e){return null==c&&(h.mimeType=e),this},statusCode:function(e){var t;if(e)if(c)E.always(e[E.status]);else for(t in e)x[t]=[x[t],e[t]];return this},abort:function(e){var t=e||C;return i&&i.abort(t),k(0,t),this}};if(v.promise(E),h.url=((t||h.url||Ct.href)+"").replace(Rt,Ct.protocol+"//"),h.type=n.method||n.type||h.method||h.type,h.dataTypes=(h.dataType||"*").toLowerCase().match(M)||[""],null==h.crossDomain){l=r.createElement("a");try{l.href=h.url,l.href=l.href,h.crossDomain=Bt.protocol+"//"+Bt.host!=l.protocol+"//"+l.host}catch(e){h.crossDomain=!0}}if(h.data&&h.processData&&"string"!=typeof h.data&&(h.data=w.param(h.data,h.traditional)),_t(It,h,n,E),c)return E;(f=w.event&&h.global)&&0==w.active++&&w.event.trigger("ajaxStart"),h.type=h.type.toUpperCase(),h.hasContent=!Mt.test(h.type),o=h.url.replace(Lt,""),h.hasContent?h.data&&h.processData&&0===(h.contentType||"").indexOf("application/x-www-form-urlencoded")&&(h.data=h.data.replace(qt,"+")):(d=h.url.slice(o.length),h.data&&(h.processData||"string"==typeof h.data)&&(o+=(kt.test(o)?"&":"?")+h.data,delete h.data),!1===h.cache&&(o=o.replace(Ht,"$1"),d=(kt.test(o)?"&":"?")+"_="+Et+++d),h.url=o+d),h.ifModified&&(w.lastModified[o]&&E.setRequestHeader("If-Modified-Since",w.lastModified[o]),w.etag[o]&&E.setRequestHeader("If-None-Match",w.etag[o])),(h.data&&h.hasContent&&!1!==h.contentType||n.contentType)&&E.setRequestHeader("Content-Type",h.contentType),E.setRequestHeader("Accept",h.dataTypes[0]&&h.accepts[h.dataTypes[0]]?h.accepts[h.dataTypes[0]]+("*"!==h.dataTypes[0]?", "+$t+"; q=0.01":""):h.accepts["*"]);for(p in h.headers)E.setRequestHeader(p,h.headers[p]);if(h.beforeSend&&(!1===h.beforeSend.call(g,E,h)||c))return E.abort();if(C="abort",m.add(h.complete),E.done(h.success),E.fail(h.error),i=_t(Wt,h,n,E)){if(E.readyState=1,f&&y.trigger("ajaxSend",[E,h]),c)return E;h.async&&h.timeout>0&&(u=e.setTimeout(function(){E.abort("timeout")},h.timeout));try{c=!1,i.send(b,k)}catch(e){if(c)throw e;k(-1,e)}}else k(-1,"No Transport");function k(t,n,r,s){var l,p,d,b,T,C=n;c||(c=!0,u&&e.clearTimeout(u),i=void 0,a=s||"",E.readyState=t>0?4:0,l=t>=200&&t<300||304===t,r&&(b=Xt(h,E,r)),b=Ut(h,b,E,l),l?(h.ifModified&&((T=E.getResponseHeader("Last-Modified"))&&(w.lastModified[o]=T),(T=E.getResponseHeader("etag"))&&(w.etag[o]=T)),204===t||"HEAD"===h.type?C="nocontent":304===t?C="notmodified":(C=b.state,p=b.data,l=!(d=b.error))):(d=C,!t&&C||(C="error",t<0&&(t=0))),E.status=t,E.statusText=(n||C)+"",l?v.resolveWith(g,[p,C,E]):v.rejectWith(g,[E,C,d]),E.statusCode(x),x=void 0,f&&y.trigger(l?"ajaxSuccess":"ajaxError",[E,h,l?p:d]),m.fireWith(g,[E,C]),f&&(y.trigger("ajaxComplete",[E,h]),--w.active||w.event.trigger("ajaxStop")))}return E},getJSON:function(e,t,n){return w.get(e,t,n,"json")},getScript:function(e,t){return w.get(e,void 0,t,"script")}}),w.each(["get","post"],function(e,t){w[t]=function(e,n,r,i){return g(n)&&(i=i||r,r=n,n=void 0),w.ajax(w.extend({url:e,type:t,dataType:i,data:n,success:r},w.isPlainObject(e)&&e))}}),w._evalUrl=function(e){return w.ajax({url:e,type:"GET",dataType:"script",cache:!0,async:!1,global:!1,"throws":!0})},w.fn.extend({wrapAll:function(e){var t;return this[0]&&(g(e)&&(e=e.call(this[0])),t=w(e,this[0].ownerDocument).eq(0).clone(!0),this[0].parentNode&&t.insertBefore(this[0]),t.map(function(){var e=this;while(e.firstElementChild)e=e.firstElementChild;return e}).append(this)),this},wrapInner:function(e){return g(e)?this.each(function(t){w(this).wrapInner(e.call(this,t))}):this.each(function(){var t=w(this),n=t.contents();n.length?n.wrapAll(e):t.append(e)})},wrap:function(e){var t=g(e);return this.each(function(n){w(this).wrapAll(t?e.call(this,n):e)})},unwrap:function(e){return this.parent(e).not("body").each(function(){w(this).replaceWith(this.childNodes)}),this}}),w.expr.pseudos.hidden=function(e){return!w.expr.pseudos.visible(e)},w.expr.pseudos.visible=function(e){return!!(e.offsetWidth||e.offsetHeight||e.getClientRects().length)},w.ajaxSettings.xhr=function(){try{return new e.XMLHttpRequest}catch(e){}};var Vt={0:200,1223:204},Gt=w.ajaxSettings.xhr();h.cors=!!Gt&&"withCredentials"in Gt,h.ajax=Gt=!!Gt,w.ajaxTransport(function(t){var n,r;if(h.cors||Gt&&!t.crossDomain)return{send:function(i,o){var a,s=t.xhr();if(s.open(t.type,t.url,t.async,t.username,t.password),t.xhrFields)for(a in t.xhrFields)s[a]=t.xhrFields[a];t.mimeType&&s.overrideMimeType&&s.overrideMimeType(t.mimeType),t.crossDomain||i["X-Requested-With"]||(i["X-Requested-With"]="XMLHttpRequest");for(a in i)s.setRequestHeader(a,i[a]);n=function(e){return function(){n&&(n=r=s.onload=s.onerror=s.onabort=s.ontimeout=s.onreadystatechange=null,"abort"===e?s.abort():"error"===e?"number"!=typeof s.status?o(0,"error"):o(s.status,s.statusText):o(Vt[s.status]||s.status,s.statusText,"text"!==(s.responseType||"text")||"string"!=typeof s.responseText?{binary:s.response}:{text:s.responseText},s.getAllResponseHeaders()))}},s.onload=n(),r=s.onerror=s.ontimeout=n("error"),void 0!==s.onabort?s.onabort=r:s.onreadystatechange=function(){4===s.readyState&&e.setTimeout(function(){n&&r()})},n=n("abort");try{s.send(t.hasContent&&t.data||null)}catch(e){if(n)throw e}},abort:function(){n&&n()}}}),w.ajaxPrefilter(function(e){e.crossDomain&&(e.contents.script=!1)}),w.ajaxSetup({accepts:{script:"text/javascript, application/javascript, application/ecmascript, application/x-ecmascript"},contents:{script:/\b(?:java|ecma)script\b/},converters:{"text script":function(e){return w.globalEval(e),e}}}),w.ajaxPrefilter("script",function(e){void 0===e.cache&&(e.cache=!1),e.crossDomain&&(e.type="GET")}),w.ajaxTransport("script",function(e){if(e.crossDomain){var t,n;return{send:function(i,o){t=w("<script>").prop({charset:e.scriptCharset,src:e.url}).on("load error",n=function(e){t.remove(),n=null,e&&o("error"===e.type?404:200,e.type)}),r.head.appendChild(t[0])},abort:function(){n&&n()}}}});var Yt=[],Qt=/(=)\?(?=&|$)|\?\?/;w.ajaxSetup({jsonp:"callback",jsonpCallback:function(){var e=Yt.pop()||w.expando+"_"+Et++;return this[e]=!0,e}}),w.ajaxPrefilter("json jsonp",function(t,n,r){var i,o,a,s=!1!==t.jsonp&&(Qt.test(t.url)?"url":"string"==typeof t.data&&0===(t.contentType||"").indexOf("application/x-www-form-urlencoded")&&Qt.test(t.data)&&"data");if(s||"jsonp"===t.dataTypes[0])return i=t.jsonpCallback=g(t.jsonpCallback)?t.jsonpCallback():t.jsonpCallback,s?t[s]=t[s].replace(Qt,"$1"+i):!1!==t.jsonp&&(t.url+=(kt.test(t.url)?"&":"?")+t.jsonp+"="+i),t.converters["script json"]=function(){return a||w.error(i+" was not called"),a[0]},t.dataTypes[0]="json",o=e[i],e[i]=function(){a=arguments},r.always(function(){void 0===o?w(e).removeProp(i):e[i]=o,t[i]&&(t.jsonpCallback=n.jsonpCallback,Yt.push(i)),a&&g(o)&&o(a[0]),a=o=void 0}),"script"}),h.createHTMLDocument=function(){var e=r.implementation.createHTMLDocument("").body;return e.innerHTML="<form></form><form></form>",2===e.childNodes.length}(),w.parseHTML=function(e,t,n){if("string"!=typeof e)return[];"boolean"==typeof t&&(n=t,t=!1);var i,o,a;return t||(h.createHTMLDocument?((i=(t=r.implementation.createHTMLDocument("")).createElement("base")).href=r.location.href,t.head.appendChild(i)):t=r),o=A.exec(e),a=!n&&[],o?[t.createElement(o[1])]:(o=xe([e],t,a),a&&a.length&&w(a).remove(),w.merge([],o.childNodes))},w.fn.load=function(e,t,n){var r,i,o,a=this,s=e.indexOf(" ");return s>-1&&(r=vt(e.slice(s)),e=e.slice(0,s)),g(t)?(n=t,t=void 0):t&&"object"==typeof t&&(i="POST"),a.length>0&&w.ajax({url:e,type:i||"GET",dataType:"html",data:t}).done(function(e){o=arguments,a.html(r?w("<div>").append(w.parseHTML(e)).find(r):e)}).always(n&&function(e,t){a.each(function(){n.apply(this,o||[e.responseText,t,e])})}),this},w.each(["ajaxStart","ajaxStop","ajaxComplete","ajaxError","ajaxSuccess","ajaxSend"],function(e,t){w.fn[t]=function(e){return this.on(t,e)}}),w.expr.pseudos.animated=function(e){return w.grep(w.timers,function(t){return e===t.elem}).length},w.offset={setOffset:function(e,t,n){var r,i,o,a,s,u,l,c=w.css(e,"position"),f=w(e),p={};"static"===c&&(e.style.position="relative"),s=f.offset(),o=w.css(e,"top"),u=w.css(e,"left"),(l=("absolute"===c||"fixed"===c)&&(o+u).indexOf("auto")>-1)?(a=(r=f.position()).top,i=r.left):(a=parseFloat(o)||0,i=parseFloat(u)||0),g(t)&&(t=t.call(e,n,w.extend({},s))),null!=t.top&&(p.top=t.top-s.top+a),null!=t.left&&(p.left=t.left-s.left+i),"using"in t?t.using.call(e,p):f.css(p)}},w.fn.extend({offset:function(e){if(arguments.length)return void 0===e?this:this.each(function(t){w.offset.setOffset(this,e,t)});var t,n,r=this[0];if(r)return r.getClientRects().length?(t=r.getBoundingClientRect(),n=r.ownerDocument.defaultView,{top:t.top+n.pageYOffset,left:t.left+n.pageXOffset}):{top:0,left:0}},position:function(){if(this[0]){var e,t,n,r=this[0],i={top:0,left:0};if("fixed"===w.css(r,"position"))t=r.getBoundingClientRect();else{t=this.offset(),n=r.ownerDocument,e=r.offsetParent||n.documentElement;while(e&&(e===n.body||e===n.documentElement)&&"static"===w.css(e,"position"))e=e.parentNode;e&&e!==r&&1===e.nodeType&&((i=w(e).offset()).top+=w.css(e,"borderTopWidth",!0),i.left+=w.css(e,"borderLeftWidth",!0))}return{top:t.top-i.top-w.css(r,"marginTop",!0),left:t.left-i.left-w.css(r,"marginLeft",!0)}}},offsetParent:function(){return this.map(function(){var e=this.offsetParent;while(e&&"static"===w.css(e,"position"))e=e.offsetParent;return e||be})}}),w.each({scrollLeft:"pageXOffset",scrollTop:"pageYOffset"},function(e,t){var n="pageYOffset"===t;w.fn[e]=function(r){return z(this,function(e,r,i){var o;if(y(e)?o=e:9===e.nodeType&&(o=e.defaultView),void 0===i)return o?o[t]:e[r];o?o.scrollTo(n?o.pageXOffset:i,n?i:o.pageYOffset):e[r]=i},e,r,arguments.length)}}),w.each(["top","left"],function(e,t){w.cssHooks[t]=_e(h.pixelPosition,function(e,n){if(n)return n=Fe(e,t),We.test(n)?w(e).position()[t]+"px":n})}),w.each({Height:"height",Width:"width"},function(e,t){w.each({padding:"inner"+e,content:t,"":"outer"+e},function(n,r){w.fn[r]=function(i,o){var a=arguments.length&&(n||"boolean"!=typeof i),s=n||(!0===i||!0===o?"margin":"border");return z(this,function(t,n,i){var o;return y(t)?0===r.indexOf("outer")?t["inner"+e]:t.document.documentElement["client"+e]:9===t.nodeType?(o=t.documentElement,Math.max(t.body["scroll"+e],o["scroll"+e],t.body["offset"+e],o["offset"+e],o["client"+e])):void 0===i?w.css(t,n,s):w.style(t,n,i,s)},t,a?i:void 0,a)}})}),w.each("blur focus focusin focusout resize scroll click dblclick mousedown mouseup mousemove mouseover mouseout mouseenter mouseleave change select submit keydown keypress keyup contextmenu".split(" "),function(e,t){w.fn[t]=function(e,n){return arguments.length>0?this.on(t,null,e,n):this.trigger(t)}}),w.fn.extend({hover:function(e,t){return this.mouseenter(e).mouseleave(t||e)}}),w.fn.extend({bind:function(e,t,n){return this.on(e,null,t,n)},unbind:function(e,t){return this.off(e,null,t)},delegate:function(e,t,n,r){return this.on(t,e,n,r)},undelegate:function(e,t,n){return 1===arguments.length?this.off(e,"**"):this.off(t,e||"**",n)}}),w.proxy=function(e,t){var n,r,i;if("string"==typeof t&&(n=e[t],t=e,e=n),g(e))return r=o.call(arguments,2),i=function(){return e.apply(t||this,r.concat(o.call(arguments)))},i.guid=e.guid=e.guid||w.guid++,i},w.holdReady=function(e){e?w.readyWait++:w.ready(!0)},w.isArray=Array.isArray,w.parseJSON=JSON.parse,w.nodeName=N,w.isFunction=g,w.isWindow=y,w.camelCase=G,w.type=x,w.now=Date.now,w.isNumeric=function(e){var t=w.type(e);return("number"===t||"string"===t)&&!isNaN(e-parseFloat(e))},"function"==typeof define&&define.amd&&define("jquery",[],function(){return w});var Jt=e.jQuery,Kt=e.$;return w.noConflict=function(t){return e.$===w&&(e.$=Kt),t&&e.jQuery===w&&(e.jQuery=Jt),w},t||(e.jQuery=e.$=w),w});
</script>
        <script>/*!
  * Bootstrap v4.0.0 (https://getbootstrap.com)
  * Copyright 2011-2018 The Bootstrap Authors (https://github.com/twbs/bootstrap/graphs/contributors)
  * Licensed under MIT (https://github.com/twbs/bootstrap/blob/master/LICENSE)
  */
!function(t,e){"object"==typeof exports&&"undefined"!=typeof module?e(exports,require("jquery")):"function"==typeof define&&define.amd?define(["exports","jquery"],e):e(t.bootstrap={},t.jQuery)}(this,function(t,e){"use strict";function n(t,e){for(var n=0;n<e.length;n++){var i=e[n];i.enumerable=i.enumerable||!1,i.configurable=!0,"value"in i&&(i.writable=!0),Object.defineProperty(t,i.key,i)}}function i(t,e,i){return e&&n(t.prototype,e),i&&n(t,i),t}function r(){return(r=Object.assign||function(t){for(var e=1;e<arguments.length;e++){var n=arguments[e];for(var i in n)Object.prototype.hasOwnProperty.call(n,i)&&(t[i]=n[i])}return t}).apply(this,arguments)}for(var o,s,a,l,c,h,f,u,d,p,g,m,_,v,E,y,b,T,C,w,I,A,D,S,O,N,k=function(t){var e=!1;function n(e){var n=this,r=!1;return t(this).one(i.TRANSITION_END,function(){r=!0}),setTimeout(function(){r||i.triggerTransitionEnd(n)},e),this}var i={TRANSITION_END:"bsTransitionEnd",getUID:function(t){do{t+=~~(1e6*Math.random())}while(document.getElementById(t));return t},getSelectorFromElement:function(e){var n,i=e.getAttribute("data-target");i&&"#"!==i||(i=e.getAttribute("href")||""),"#"===i.charAt(0)&&(n=i,i=n="function"==typeof t.escapeSelector?t.escapeSelector(n).substr(1):n.replace(/(:|\.|\[|\]|,|=|@)/g,"\\$1"));try{return t(document).find(i).length>0?i:null}catch(t){return null}},reflow:function(t){return t.offsetHeight},triggerTransitionEnd:function(n){t(n).trigger(e.end)},supportsTransitionEnd:function(){return Boolean(e)},isElement:function(t){return(t[0]||t).nodeType},typeCheckConfig:function(t,e,n){for(var r in n)if(Object.prototype.hasOwnProperty.call(n,r)){var o=n[r],s=e[r],a=s&&i.isElement(s)?"element":(l=s,{}.toString.call(l).match(/\s([a-zA-Z]+)/)[1].toLowerCase());if(!new RegExp(o).test(a))throw new Error(t.toUpperCase()+': Option "'+r+'" provided type "'+a+'" but expected type "'+o+'".')}var l}};return e=("undefined"==typeof window||!window.QUnit)&&{end:"transitionend"},t.fn.emulateTransitionEnd=n,i.supportsTransitionEnd()&&(t.event.special[i.TRANSITION_END]={bindType:e.end,delegateType:e.end,handle:function(e){if(t(e.target).is(this))return e.handleObj.handler.apply(this,arguments)}}),i}(e=e&&e.hasOwnProperty("default")?e.default:e),L=(s="alert",l="."+(a="bs.alert"),c=(o=e).fn[s],h={CLOSE:"close"+l,CLOSED:"closed"+l,CLICK_DATA_API:"click"+l+".data-api"},f="alert",u="fade",d="show",p=function(){function t(t){this._element=t}var e=t.prototype;return e.close=function(t){t=t||this._element;var e=this._getRootElement(t);this._triggerCloseEvent(e).isDefaultPrevented()||this._removeElement(e)},e.dispose=function(){o.removeData(this._element,a),this._element=null},e._getRootElement=function(t){var e=k.getSelectorFromElement(t),n=!1;return e&&(n=o(e)[0]),n||(n=o(t).closest("."+f)[0]),n},e._triggerCloseEvent=function(t){var e=o.Event(h.CLOSE);return o(t).trigger(e),e},e._removeElement=function(t){var e=this;o(t).removeClass(d),k.supportsTransitionEnd()&&o(t).hasClass(u)?o(t).one(k.TRANSITION_END,function(n){return e._destroyElement(t,n)}).emulateTransitionEnd(150):this._destroyElement(t)},e._destroyElement=function(t){o(t).detach().trigger(h.CLOSED).remove()},t._jQueryInterface=function(e){return this.each(function(){var n=o(this),i=n.data(a);i||(i=new t(this),n.data(a,i)),"close"===e&&i[e](this)})},t._handleDismiss=function(t){return function(e){e&&e.preventDefault(),t.close(this)}},i(t,null,[{key:"VERSION",get:function(){return"4.0.0"}}]),t}(),o(document).on(h.CLICK_DATA_API,'[data-dismiss="alert"]',p._handleDismiss(new p)),o.fn[s]=p._jQueryInterface,o.fn[s].Constructor=p,o.fn[s].noConflict=function(){return o.fn[s]=c,p._jQueryInterface},p),P=(m="button",v="."+(_="bs.button"),E=".data-api",y=(g=e).fn[m],b="active",T="btn",C="focus",w='[data-toggle^="button"]',I='[data-toggle="buttons"]',A="input",D=".active",S=".btn",O={CLICK_DATA_API:"click"+v+E,FOCUS_BLUR_DATA_API:"focus"+v+E+" blur"+v+E},N=function(){function t(t){this._element=t}var e=t.prototype;return e.toggle=function(){var t=!0,e=!0,n=g(this._element).closest(I)[0];if(n){var i=g(this._element).find(A)[0];if(i){if("radio"===i.type)if(i.checked&&g(this._element).hasClass(b))t=!1;else{var r=g(n).find(D)[0];r&&g(r).removeClass(b)}if(t){if(i.hasAttribute("disabled")||n.hasAttribute("disabled")||i.classList.contains("disabled")||n.classList.contains("disabled"))return;i.checked=!g(this._element).hasClass(b),g(i).trigger("change")}i.focus(),e=!1}}e&&this._element.setAttribute("aria-pressed",!g(this._element).hasClass(b)),t&&g(this._element).toggleClass(b)},e.dispose=function(){g.removeData(this._element,_),this._element=null},t._jQueryInterface=function(e){return this.each(function(){var n=g(this).data(_);n||(n=new t(this),g(this).data(_,n)),"toggle"===e&&n[e]()})},i(t,null,[{key:"VERSION",get:function(){return"4.0.0"}}]),t}(),g(document).on(O.CLICK_DATA_API,w,function(t){t.preventDefault();var e=t.target;g(e).hasClass(T)||(e=g(e).closest(S)),N._jQueryInterface.call(g(e),"toggle")}).on(O.FOCUS_BLUR_DATA_API,w,function(t){var e=g(t.target).closest(S)[0];g(e).toggleClass(C,/^focus(in)?$/.test(t.type))}),g.fn[m]=N._jQueryInterface,g.fn[m].Constructor=N,g.fn[m].noConflict=function(){return g.fn[m]=y,N._jQueryInterface},N),x=function(t){var e="carousel",n="bs.carousel",o="."+n,s=t.fn[e],a={interval:5e3,keyboard:!0,slide:!1,pause:"hover",wrap:!0},l={interval:"(number|boolean)",keyboard:"boolean",slide:"(boolean|string)",pause:"(string|boolean)",wrap:"boolean"},c="next",h="prev",f="left",u="right",d={SLIDE:"slide"+o,SLID:"slid"+o,KEYDOWN:"keydown"+o,MOUSEENTER:"mouseenter"+o,MOUSELEAVE:"mouseleave"+o,TOUCHEND:"touchend"+o,LOAD_DATA_API:"load"+o+".data-api",CLICK_DATA_API:"click"+o+".data-api"},p="carousel",g="active",m="slide",_="carousel-item-right",v="carousel-item-left",E="carousel-item-next",y="carousel-item-prev",b={ACTIVE:".active",ACTIVE_ITEM:".active.carousel-item",ITEM:".carousel-item",NEXT_PREV:".carousel-item-next, .carousel-item-prev",INDICATORS:".carousel-indicators",DATA_SLIDE:"[data-slide], [data-slide-to]",DATA_RIDE:'[data-ride="carousel"]'},T=function(){function s(e,n){this._items=null,this._interval=null,this._activeElement=null,this._isPaused=!1,this._isSliding=!1,this.touchTimeout=null,this._config=this._getConfig(n),this._element=t(e)[0],this._indicatorsElement=t(this._element).find(b.INDICATORS)[0],this._addEventListeners()}var T=s.prototype;return T.next=function(){this._isSliding||this._slide(c)},T.nextWhenVisible=function(){!document.hidden&&t(this._element).is(":visible")&&"hidden"!==t(this._element).css("visibility")&&this.next()},T.prev=function(){this._isSliding||this._slide(h)},T.pause=function(e){e||(this._isPaused=!0),t(this._element).find(b.NEXT_PREV)[0]&&k.supportsTransitionEnd()&&(k.triggerTransitionEnd(this._element),this.cycle(!0)),clearInterval(this._interval),this._interval=null},T.cycle=function(t){t||(this._isPaused=!1),this._interval&&(clearInterval(this._interval),this._interval=null),this._config.interval&&!this._isPaused&&(this._interval=setInterval((document.visibilityState?this.nextWhenVisible:this.next).bind(this),this._config.interval))},T.to=function(e){var n=this;this._activeElement=t(this._element).find(b.ACTIVE_ITEM)[0];var i=this._getItemIndex(this._activeElement);if(!(e>this._items.length-1||e<0))if(this._isSliding)t(this._element).one(d.SLID,function(){return n.to(e)});else{if(i===e)return this.pause(),void this.cycle();var r=e>i?c:h;this._slide(r,this._items[e])}},T.dispose=function(){t(this._element).off(o),t.removeData(this._element,n),this._items=null,this._config=null,this._element=null,this._interval=null,this._isPaused=null,this._isSliding=null,this._activeElement=null,this._indicatorsElement=null},T._getConfig=function(t){return t=r({},a,t),k.typeCheckConfig(e,t,l),t},T._addEventListeners=function(){var e=this;this._config.keyboard&&t(this._element).on(d.KEYDOWN,function(t){return e._keydown(t)}),"hover"===this._config.pause&&(t(this._element).on(d.MOUSEENTER,function(t){return e.pause(t)}).on(d.MOUSELEAVE,function(t){return e.cycle(t)}),"ontouchstart"in document.documentElement&&t(this._element).on(d.TOUCHEND,function(){e.pause(),e.touchTimeout&&clearTimeout(e.touchTimeout),e.touchTimeout=setTimeout(function(t){return e.cycle(t)},500+e._config.interval)}))},T._keydown=function(t){if(!/input|textarea/i.test(t.target.tagName))switch(t.which){case 37:t.preventDefault(),this.prev();break;case 39:t.preventDefault(),this.next()}},T._getItemIndex=function(e){return this._items=t.makeArray(t(e).parent().find(b.ITEM)),this._items.indexOf(e)},T._getItemByDirection=function(t,e){var n=t===c,i=t===h,r=this._getItemIndex(e),o=this._items.length-1;if((i&&0===r||n&&r===o)&&!this._config.wrap)return e;var s=(r+(t===h?-1:1))%this._items.length;return-1===s?this._items[this._items.length-1]:this._items[s]},T._triggerSlideEvent=function(e,n){var i=this._getItemIndex(e),r=this._getItemIndex(t(this._element).find(b.ACTIVE_ITEM)[0]),o=t.Event(d.SLIDE,{relatedTarget:e,direction:n,from:r,to:i});return t(this._element).trigger(o),o},T._setActiveIndicatorElement=function(e){if(this._indicatorsElement){t(this._indicatorsElement).find(b.ACTIVE).removeClass(g);var n=this._indicatorsElement.children[this._getItemIndex(e)];n&&t(n).addClass(g)}},T._slide=function(e,n){var i,r,o,s=this,a=t(this._element).find(b.ACTIVE_ITEM)[0],l=this._getItemIndex(a),h=n||a&&this._getItemByDirection(e,a),p=this._getItemIndex(h),T=Boolean(this._interval);if(e===c?(i=v,r=E,o=f):(i=_,r=y,o=u),h&&t(h).hasClass(g))this._isSliding=!1;else if(!this._triggerSlideEvent(h,o).isDefaultPrevented()&&a&&h){this._isSliding=!0,T&&this.pause(),this._setActiveIndicatorElement(h);var C=t.Event(d.SLID,{relatedTarget:h,direction:o,from:l,to:p});k.supportsTransitionEnd()&&t(this._element).hasClass(m)?(t(h).addClass(r),k.reflow(h),t(a).addClass(i),t(h).addClass(i),t(a).one(k.TRANSITION_END,function(){t(h).removeClass(i+" "+r).addClass(g),t(a).removeClass(g+" "+r+" "+i),s._isSliding=!1,setTimeout(function(){return t(s._element).trigger(C)},0)}).emulateTransitionEnd(600)):(t(a).removeClass(g),t(h).addClass(g),this._isSliding=!1,t(this._element).trigger(C)),T&&this.cycle()}},s._jQueryInterface=function(e){return this.each(function(){var i=t(this).data(n),o=r({},a,t(this).data());"object"==typeof e&&(o=r({},o,e));var l="string"==typeof e?e:o.slide;if(i||(i=new s(this,o),t(this).data(n,i)),"number"==typeof e)i.to(e);else if("string"==typeof l){if("undefined"==typeof i[l])throw new TypeError('No method named "'+l+'"');i[l]()}else o.interval&&(i.pause(),i.cycle())})},s._dataApiClickHandler=function(e){var i=k.getSelectorFromElement(this);if(i){var o=t(i)[0];if(o&&t(o).hasClass(p)){var a=r({},t(o).data(),t(this).data()),l=this.getAttribute("data-slide-to");l&&(a.interval=!1),s._jQueryInterface.call(t(o),a),l&&t(o).data(n).to(l),e.preventDefault()}}},i(s,null,[{key:"VERSION",get:function(){return"4.0.0"}},{key:"Default",get:function(){return a}}]),s}();return t(document).on(d.CLICK_DATA_API,b.DATA_SLIDE,T._dataApiClickHandler),t(window).on(d.LOAD_DATA_API,function(){t(b.DATA_RIDE).each(function(){var e=t(this);T._jQueryInterface.call(e,e.data())})}),t.fn[e]=T._jQueryInterface,t.fn[e].Constructor=T,t.fn[e].noConflict=function(){return t.fn[e]=s,T._jQueryInterface},T}(e),R=function(t){var e="collapse",n="bs.collapse",o="."+n,s=t.fn[e],a={toggle:!0,parent:""},l={toggle:"boolean",parent:"(string|element)"},c={SHOW:"show"+o,SHOWN:"shown"+o,HIDE:"hide"+o,HIDDEN:"hidden"+o,CLICK_DATA_API:"click"+o+".data-api"},h="show",f="collapse",u="collapsing",d="collapsed",p="width",g="height",m={ACTIVES:".show, .collapsing",DATA_TOGGLE:'[data-toggle="collapse"]'},_=function(){function o(e,n){this._isTransitioning=!1,this._element=e,this._config=this._getConfig(n),this._triggerArray=t.makeArray(t('[data-toggle="collapse"][href="#'+e.id+'"],[data-toggle="collapse"][data-target="#'+e.id+'"]'));for(var i=t(m.DATA_TOGGLE),r=0;r<i.length;r++){var o=i[r],s=k.getSelectorFromElement(o);null!==s&&t(s).filter(e).length>0&&(this._selector=s,this._triggerArray.push(o))}this._parent=this._config.parent?this._getParent():null,this._config.parent||this._addAriaAndCollapsedClass(this._element,this._triggerArray),this._config.toggle&&this.toggle()}var s=o.prototype;return s.toggle=function(){t(this._element).hasClass(h)?this.hide():this.show()},s.show=function(){var e,i,r=this;if(!this._isTransitioning&&!t(this._element).hasClass(h)&&(this._parent&&0===(e=t.makeArray(t(this._parent).find(m.ACTIVES).filter('[data-parent="'+this._config.parent+'"]'))).length&&(e=null),!(e&&(i=t(e).not(this._selector).data(n))&&i._isTransitioning))){var s=t.Event(c.SHOW);if(t(this._element).trigger(s),!s.isDefaultPrevented()){e&&(o._jQueryInterface.call(t(e).not(this._selector),"hide"),i||t(e).data(n,null));var a=this._getDimension();t(this._element).removeClass(f).addClass(u),this._element.style[a]=0,this._triggerArray.length>0&&t(this._triggerArray).removeClass(d).attr("aria-expanded",!0),this.setTransitioning(!0);var l=function(){t(r._element).removeClass(u).addClass(f).addClass(h),r._element.style[a]="",r.setTransitioning(!1),t(r._element).trigger(c.SHOWN)};if(k.supportsTransitionEnd()){var p="scroll"+(a[0].toUpperCase()+a.slice(1));t(this._element).one(k.TRANSITION_END,l).emulateTransitionEnd(600),this._element.style[a]=this._element[p]+"px"}else l()}}},s.hide=function(){var e=this;if(!this._isTransitioning&&t(this._element).hasClass(h)){var n=t.Event(c.HIDE);if(t(this._element).trigger(n),!n.isDefaultPrevented()){var i=this._getDimension();if(this._element.style[i]=this._element.getBoundingClientRect()[i]+"px",k.reflow(this._element),t(this._element).addClass(u).removeClass(f).removeClass(h),this._triggerArray.length>0)for(var r=0;r<this._triggerArray.length;r++){var o=this._triggerArray[r],s=k.getSelectorFromElement(o);if(null!==s)t(s).hasClass(h)||t(o).addClass(d).attr("aria-expanded",!1)}this.setTransitioning(!0);var a=function(){e.setTransitioning(!1),t(e._element).removeClass(u).addClass(f).trigger(c.HIDDEN)};this._element.style[i]="",k.supportsTransitionEnd()?t(this._element).one(k.TRANSITION_END,a).emulateTransitionEnd(600):a()}}},s.setTransitioning=function(t){this._isTransitioning=t},s.dispose=function(){t.removeData(this._element,n),this._config=null,this._parent=null,this._element=null,this._triggerArray=null,this._isTransitioning=null},s._getConfig=function(t){return(t=r({},a,t)).toggle=Boolean(t.toggle),k.typeCheckConfig(e,t,l),t},s._getDimension=function(){return t(this._element).hasClass(p)?p:g},s._getParent=function(){var e=this,n=null;k.isElement(this._config.parent)?(n=this._config.parent,"undefined"!=typeof this._config.parent.jquery&&(n=this._config.parent[0])):n=t(this._config.parent)[0];var i='[data-toggle="collapse"][data-parent="'+this._config.parent+'"]';return t(n).find(i).each(function(t,n){e._addAriaAndCollapsedClass(o._getTargetFromElement(n),[n])}),n},s._addAriaAndCollapsedClass=function(e,n){if(e){var i=t(e).hasClass(h);n.length>0&&t(n).toggleClass(d,!i).attr("aria-expanded",i)}},o._getTargetFromElement=function(e){var n=k.getSelectorFromElement(e);return n?t(n)[0]:null},o._jQueryInterface=function(e){return this.each(function(){var i=t(this),s=i.data(n),l=r({},a,i.data(),"object"==typeof e&&e);if(!s&&l.toggle&&/show|hide/.test(e)&&(l.toggle=!1),s||(s=new o(this,l),i.data(n,s)),"string"==typeof e){if("undefined"==typeof s[e])throw new TypeError('No method named "'+e+'"');s[e]()}})},i(o,null,[{key:"VERSION",get:function(){return"4.0.0"}},{key:"Default",get:function(){return a}}]),o}();return t(document).on(c.CLICK_DATA_API,m.DATA_TOGGLE,function(e){"A"===e.currentTarget.tagName&&e.preventDefault();var i=t(this),r=k.getSelectorFromElement(this);t(r).each(function(){var e=t(this),r=e.data(n)?"toggle":i.data();_._jQueryInterface.call(e,r)})}),t.fn[e]=_._jQueryInterface,t.fn[e].Constructor=_,t.fn[e].noConflict=function(){return t.fn[e]=s,_._jQueryInterface},_}(e),j="undefined"!=typeof window&&"undefined"!=typeof document,H=["Edge","Trident","Firefox"],M=0,W=0;W<H.length;W+=1)if(j&&navigator.userAgent.indexOf(H[W])>=0){M=1;break}var U=j&&window.Promise?function(t){var e=!1;return function(){e||(e=!0,window.Promise.resolve().then(function(){e=!1,t()}))}}:function(t){var e=!1;return function(){e||(e=!0,setTimeout(function(){e=!1,t()},M))}};function B(t){return t&&"[object Function]"==={}.toString.call(t)}function F(t,e){if(1!==t.nodeType)return[];var n=getComputedStyle(t,null);return e?n[e]:n}function K(t){return"HTML"===t.nodeName?t:t.parentNode||t.host}function V(t){if(!t)return document.body;switch(t.nodeName){case"HTML":case"BODY":return t.ownerDocument.body;case"#document":return t.body}var e=F(t),n=e.overflow,i=e.overflowX,r=e.overflowY;return/(auto|scroll)/.test(n+r+i)?t:V(K(t))}function Q(t){var e=t&&t.offsetParent,n=e&&e.nodeName;return n&&"BODY"!==n&&"HTML"!==n?-1!==["TD","TABLE"].indexOf(e.nodeName)&&"static"===F(e,"position")?Q(e):e:t?t.ownerDocument.documentElement:document.documentElement}function Y(t){return null!==t.parentNode?Y(t.parentNode):t}function G(t,e){if(!(t&&t.nodeType&&e&&e.nodeType))return document.documentElement;var n=t.compareDocumentPosition(e)&Node.DOCUMENT_POSITION_FOLLOWING,i=n?t:e,r=n?e:t,o=document.createRange();o.setStart(i,0),o.setEnd(r,0);var s,a,l=o.commonAncestorContainer;if(t!==l&&e!==l||i.contains(r))return"BODY"===(a=(s=l).nodeName)||"HTML"!==a&&Q(s.firstElementChild)!==s?Q(l):l;var c=Y(t);return c.host?G(c.host,e):G(t,Y(e).host)}function q(t){var e="top"===(arguments.length>1&&void 0!==arguments[1]?arguments[1]:"top")?"scrollTop":"scrollLeft",n=t.nodeName;if("BODY"===n||"HTML"===n){var i=t.ownerDocument.documentElement;return(t.ownerDocument.scrollingElement||i)[e]}return t[e]}function z(t,e){var n="x"===e?"Left":"Top",i="Left"===n?"Right":"Bottom";return parseFloat(t["border"+n+"Width"],10)+parseFloat(t["border"+i+"Width"],10)}var X=void 0,Z=function(){return void 0===X&&(X=-1!==navigator.appVersion.indexOf("MSIE 10")),X};function J(t,e,n,i){return Math.max(e["offset"+t],e["scroll"+t],n["client"+t],n["offset"+t],n["scroll"+t],Z()?n["offset"+t]+i["margin"+("Height"===t?"Top":"Left")]+i["margin"+("Height"===t?"Bottom":"Right")]:0)}function $(){var t=document.body,e=document.documentElement,n=Z()&&getComputedStyle(e);return{height:J("Height",t,e,n),width:J("Width",t,e,n)}}var tt=function(t,e){if(!(t instanceof e))throw new TypeError("Cannot call a class as a function")},et=function(){function t(t,e){for(var n=0;n<e.length;n++){var i=e[n];i.enumerable=i.enumerable||!1,i.configurable=!0,"value"in i&&(i.writable=!0),Object.defineProperty(t,i.key,i)}}return function(e,n,i){return n&&t(e.prototype,n),i&&t(e,i),e}}(),nt=function(t,e,n){return e in t?Object.defineProperty(t,e,{value:n,enumerable:!0,configurable:!0,writable:!0}):t[e]=n,t},it=Object.assign||function(t){for(var e=1;e<arguments.length;e++){var n=arguments[e];for(var i in n)Object.prototype.hasOwnProperty.call(n,i)&&(t[i]=n[i])}return t};function rt(t){return it({},t,{right:t.left+t.width,bottom:t.top+t.height})}function ot(t){var e={};if(Z())try{e=t.getBoundingClientRect();var n=q(t,"top"),i=q(t,"left");e.top+=n,e.left+=i,e.bottom+=n,e.right+=i}catch(t){}else e=t.getBoundingClientRect();var r={left:e.left,top:e.top,width:e.right-e.left,height:e.bottom-e.top},o="HTML"===t.nodeName?$():{},s=o.width||t.clientWidth||r.right-r.left,a=o.height||t.clientHeight||r.bottom-r.top,l=t.offsetWidth-s,c=t.offsetHeight-a;if(l||c){var h=F(t);l-=z(h,"x"),c-=z(h,"y"),r.width-=l,r.height-=c}return rt(r)}function st(t,e){var n=Z(),i="HTML"===e.nodeName,r=ot(t),o=ot(e),s=V(t),a=F(e),l=parseFloat(a.borderTopWidth,10),c=parseFloat(a.borderLeftWidth,10),h=rt({top:r.top-o.top-l,left:r.left-o.left-c,width:r.width,height:r.height});if(h.marginTop=0,h.marginLeft=0,!n&&i){var f=parseFloat(a.marginTop,10),u=parseFloat(a.marginLeft,10);h.top-=l-f,h.bottom-=l-f,h.left-=c-u,h.right-=c-u,h.marginTop=f,h.marginLeft=u}return(n?e.contains(s):e===s&&"BODY"!==s.nodeName)&&(h=function(t,e){var n=arguments.length>2&&void 0!==arguments[2]&&arguments[2],i=q(e,"top"),r=q(e,"left"),o=n?-1:1;return t.top+=i*o,t.bottom+=i*o,t.left+=r*o,t.right+=r*o,t}(h,e)),h}function at(t,e,n,i){var r,o,s,a,l,c,h,f={top:0,left:0},u=G(t,e);if("viewport"===i)o=(r=u).ownerDocument.documentElement,s=st(r,o),a=Math.max(o.clientWidth,window.innerWidth||0),l=Math.max(o.clientHeight,window.innerHeight||0),c=q(o),h=q(o,"left"),f=rt({top:c-s.top+s.marginTop,left:h-s.left+s.marginLeft,width:a,height:l});else{var d=void 0;"scrollParent"===i?"BODY"===(d=V(K(e))).nodeName&&(d=t.ownerDocument.documentElement):d="window"===i?t.ownerDocument.documentElement:i;var p=st(d,u);if("HTML"!==d.nodeName||function t(e){var n=e.nodeName;return"BODY"!==n&&"HTML"!==n&&("fixed"===F(e,"position")||t(K(e)))}(u))f=p;else{var g=$(),m=g.height,_=g.width;f.top+=p.top-p.marginTop,f.bottom=m+p.top,f.left+=p.left-p.marginLeft,f.right=_+p.left}}return f.left+=n,f.top+=n,f.right-=n,f.bottom-=n,f}function lt(t,e,n,i,r){var o=arguments.length>5&&void 0!==arguments[5]?arguments[5]:0;if(-1===t.indexOf("auto"))return t;var s=at(n,i,o,r),a={top:{width:s.width,height:e.top-s.top},right:{width:s.right-e.right,height:s.height},bottom:{width:s.width,height:s.bottom-e.bottom},left:{width:e.left-s.left,height:s.height}},l=Object.keys(a).map(function(t){return it({key:t},a[t],{area:(e=a[t],e.width*e.height)});var e}).sort(function(t,e){return e.area-t.area}),c=l.filter(function(t){var e=t.width,i=t.height;return e>=n.clientWidth&&i>=n.clientHeight}),h=c.length>0?c[0].key:l[0].key,f=t.split("-")[1];return h+(f?"-"+f:"")}function ct(t,e,n){return st(n,G(e,n))}function ht(t){var e=getComputedStyle(t),n=parseFloat(e.marginTop)+parseFloat(e.marginBottom),i=parseFloat(e.marginLeft)+parseFloat(e.marginRight);return{width:t.offsetWidth+i,height:t.offsetHeight+n}}function ft(t){var e={left:"right",right:"left",bottom:"top",top:"bottom"};return t.replace(/left|right|bottom|top/g,function(t){return e[t]})}function ut(t,e,n){n=n.split("-")[0];var i=ht(t),r={width:i.width,height:i.height},o=-1!==["right","left"].indexOf(n),s=o?"top":"left",a=o?"left":"top",l=o?"height":"width",c=o?"width":"height";return r[s]=e[s]+e[l]/2-i[l]/2,r[a]=n===a?e[a]-i[c]:e[ft(a)],r}function dt(t,e){return Array.prototype.find?t.find(e):t.filter(e)[0]}function pt(t,e,n){return(void 0===n?t:t.slice(0,function(t,e,n){if(Array.prototype.findIndex)return t.findIndex(function(t){return t[e]===n});var i=dt(t,function(t){return t[e]===n});return t.indexOf(i)}(t,"name",n))).forEach(function(t){t.function&&console.warn("`modifier.function` is deprecated, use `modifier.fn`!");var n=t.function||t.fn;t.enabled&&B(n)&&(e.offsets.popper=rt(e.offsets.popper),e.offsets.reference=rt(e.offsets.reference),e=n(e,t))}),e}function gt(t,e){return t.some(function(t){var n=t.name;return t.enabled&&n===e})}function mt(t){for(var e=[!1,"ms","Webkit","Moz","O"],n=t.charAt(0).toUpperCase()+t.slice(1),i=0;i<e.length-1;i++){var r=e[i],o=r?""+r+n:t;if("undefined"!=typeof document.body.style[o])return o}return null}function _t(t){var e=t.ownerDocument;return e?e.defaultView:window}function vt(t,e,n,i){n.updateBound=i,_t(t).addEventListener("resize",n.updateBound,{passive:!0});var r=V(t);return function t(e,n,i,r){var o="BODY"===e.nodeName,s=o?e.ownerDocument.defaultView:e;s.addEventListener(n,i,{passive:!0}),o||t(V(s.parentNode),n,i,r),r.push(s)}(r,"scroll",n.updateBound,n.scrollParents),n.scrollElement=r,n.eventsEnabled=!0,n}function Et(){var t,e;this.state.eventsEnabled&&(cancelAnimationFrame(this.scheduleUpdate),this.state=(t=this.reference,e=this.state,_t(t).removeEventListener("resize",e.updateBound),e.scrollParents.forEach(function(t){t.removeEventListener("scroll",e.updateBound)}),e.updateBound=null,e.scrollParents=[],e.scrollElement=null,e.eventsEnabled=!1,e))}function yt(t){return""!==t&&!isNaN(parseFloat(t))&&isFinite(t)}function bt(t,e){Object.keys(e).forEach(function(n){var i="";-1!==["width","height","top","right","bottom","left"].indexOf(n)&&yt(e[n])&&(i="px"),t.style[n]=e[n]+i})}function Tt(t,e,n){var i=dt(t,function(t){return t.name===e}),r=!!i&&t.some(function(t){return t.name===n&&t.enabled&&t.order<i.order});if(!r){var o="`"+e+"`",s="`"+n+"`";console.warn(s+" modifier is required by "+o+" modifier in order to work, be sure to include it before "+o+"!")}return r}var Ct=["auto-start","auto","auto-end","top-start","top","top-end","right-start","right","right-end","bottom-end","bottom","bottom-start","left-end","left","left-start"],wt=Ct.slice(3);function It(t){var e=arguments.length>1&&void 0!==arguments[1]&&arguments[1],n=wt.indexOf(t),i=wt.slice(n+1).concat(wt.slice(0,n));return e?i.reverse():i}var At={FLIP:"flip",CLOCKWISE:"clockwise",COUNTERCLOCKWISE:"counterclockwise"};function Dt(t,e,n,i){var r=[0,0],o=-1!==["right","left"].indexOf(i),s=t.split(/(\+|\-)/).map(function(t){return t.trim()}),a=s.indexOf(dt(s,function(t){return-1!==t.search(/,|\s/)}));s[a]&&-1===s[a].indexOf(",")&&console.warn("Offsets separated by white space(s) are deprecated, use a comma (,) instead.");var l=/\s*,\s*|\s+/,c=-1!==a?[s.slice(0,a).concat([s[a].split(l)[0]]),[s[a].split(l)[1]].concat(s.slice(a+1))]:[s];return(c=c.map(function(t,i){var r=(1===i?!o:o)?"height":"width",s=!1;return t.reduce(function(t,e){return""===t[t.length-1]&&-1!==["+","-"].indexOf(e)?(t[t.length-1]=e,s=!0,t):s?(t[t.length-1]+=e,s=!1,t):t.concat(e)},[]).map(function(t){return function(t,e,n,i){var r=t.match(/((?:\-|\+)?\d*\.?\d*)(.*)/),o=+r[1],s=r[2];if(!o)return t;if(0===s.indexOf("%")){var a=void 0;switch(s){case"%p":a=n;break;case"%":case"%r":default:a=i}return rt(a)[e]/100*o}if("vh"===s||"vw"===s)return("vh"===s?Math.max(document.documentElement.clientHeight,window.innerHeight||0):Math.max(document.documentElement.clientWidth,window.innerWidth||0))/100*o;return o}(t,r,e,n)})})).forEach(function(t,e){t.forEach(function(n,i){yt(n)&&(r[e]+=n*("-"===t[i-1]?-1:1))})}),r}var St={placement:"bottom",eventsEnabled:!0,removeOnDestroy:!1,onCreate:function(){},onUpdate:function(){},modifiers:{shift:{order:100,enabled:!0,fn:function(t){var e=t.placement,n=e.split("-")[0],i=e.split("-")[1];if(i){var r=t.offsets,o=r.reference,s=r.popper,a=-1!==["bottom","top"].indexOf(n),l=a?"left":"top",c=a?"width":"height",h={start:nt({},l,o[l]),end:nt({},l,o[l]+o[c]-s[c])};t.offsets.popper=it({},s,h[i])}return t}},offset:{order:200,enabled:!0,fn:function(t,e){var n=e.offset,i=t.placement,r=t.offsets,o=r.popper,s=r.reference,a=i.split("-")[0],l=void 0;return l=yt(+n)?[+n,0]:Dt(n,o,s,a),"left"===a?(o.top+=l[0],o.left-=l[1]):"right"===a?(o.top+=l[0],o.left+=l[1]):"top"===a?(o.left+=l[0],o.top-=l[1]):"bottom"===a&&(o.left+=l[0],o.top+=l[1]),t.popper=o,t},offset:0},preventOverflow:{order:300,enabled:!0,fn:function(t,e){var n=e.boundariesElement||Q(t.instance.popper);t.instance.reference===n&&(n=Q(n));var i=at(t.instance.popper,t.instance.reference,e.padding,n);e.boundaries=i;var r=e.priority,o=t.offsets.popper,s={primary:function(t){var n=o[t];return o[t]<i[t]&&!e.escapeWithReference&&(n=Math.max(o[t],i[t])),nt({},t,n)},secondary:function(t){var n="right"===t?"left":"top",r=o[n];return o[t]>i[t]&&!e.escapeWithReference&&(r=Math.min(o[n],i[t]-("right"===t?o.width:o.height))),nt({},n,r)}};return r.forEach(function(t){var e=-1!==["left","top"].indexOf(t)?"primary":"secondary";o=it({},o,s[e](t))}),t.offsets.popper=o,t},priority:["left","right","top","bottom"],padding:5,boundariesElement:"scrollParent"},keepTogether:{order:400,enabled:!0,fn:function(t){var e=t.offsets,n=e.popper,i=e.reference,r=t.placement.split("-")[0],o=Math.floor,s=-1!==["top","bottom"].indexOf(r),a=s?"right":"bottom",l=s?"left":"top",c=s?"width":"height";return n[a]<o(i[l])&&(t.offsets.popper[l]=o(i[l])-n[c]),n[l]>o(i[a])&&(t.offsets.popper[l]=o(i[a])),t}},arrow:{order:500,enabled:!0,fn:function(t,e){var n;if(!Tt(t.instance.modifiers,"arrow","keepTogether"))return t;var i=e.element;if("string"==typeof i){if(!(i=t.instance.popper.querySelector(i)))return t}else if(!t.instance.popper.contains(i))return console.warn("WARNING: `arrow.element` must be child of its popper element!"),t;var r=t.placement.split("-")[0],o=t.offsets,s=o.popper,a=o.reference,l=-1!==["left","right"].indexOf(r),c=l?"height":"width",h=l?"Top":"Left",f=h.toLowerCase(),u=l?"left":"top",d=l?"bottom":"right",p=ht(i)[c];a[d]-p<s[f]&&(t.offsets.popper[f]-=s[f]-(a[d]-p)),a[f]+p>s[d]&&(t.offsets.popper[f]+=a[f]+p-s[d]),t.offsets.popper=rt(t.offsets.popper);var g=a[f]+a[c]/2-p/2,m=F(t.instance.popper),_=parseFloat(m["margin"+h],10),v=parseFloat(m["border"+h+"Width"],10),E=g-t.offsets.popper[f]-_-v;return E=Math.max(Math.min(s[c]-p,E),0),t.arrowElement=i,t.offsets.arrow=(nt(n={},f,Math.round(E)),nt(n,u,""),n),t},element:"[x-arrow]"},flip:{order:600,enabled:!0,fn:function(t,e){if(gt(t.instance.modifiers,"inner"))return t;if(t.flipped&&t.placement===t.originalPlacement)return t;var n=at(t.instance.popper,t.instance.reference,e.padding,e.boundariesElement),i=t.placement.split("-")[0],r=ft(i),o=t.placement.split("-")[1]||"",s=[];switch(e.behavior){case At.FLIP:s=[i,r];break;case At.CLOCKWISE:s=It(i);break;case At.COUNTERCLOCKWISE:s=It(i,!0);break;default:s=e.behavior}return s.forEach(function(a,l){if(i!==a||s.length===l+1)return t;i=t.placement.split("-")[0],r=ft(i);var c,h=t.offsets.popper,f=t.offsets.reference,u=Math.floor,d="left"===i&&u(h.right)>u(f.left)||"right"===i&&u(h.left)<u(f.right)||"top"===i&&u(h.bottom)>u(f.top)||"bottom"===i&&u(h.top)<u(f.bottom),p=u(h.left)<u(n.left),g=u(h.right)>u(n.right),m=u(h.top)<u(n.top),_=u(h.bottom)>u(n.bottom),v="left"===i&&p||"right"===i&&g||"top"===i&&m||"bottom"===i&&_,E=-1!==["top","bottom"].indexOf(i),y=!!e.flipVariations&&(E&&"start"===o&&p||E&&"end"===o&&g||!E&&"start"===o&&m||!E&&"end"===o&&_);(d||v||y)&&(t.flipped=!0,(d||v)&&(i=s[l+1]),y&&(o="end"===(c=o)?"start":"start"===c?"end":c),t.placement=i+(o?"-"+o:""),t.offsets.popper=it({},t.offsets.popper,ut(t.instance.popper,t.offsets.reference,t.placement)),t=pt(t.instance.modifiers,t,"flip"))}),t},behavior:"flip",padding:5,boundariesElement:"viewport"},inner:{order:700,enabled:!1,fn:function(t){var e=t.placement,n=e.split("-")[0],i=t.offsets,r=i.popper,o=i.reference,s=-1!==["left","right"].indexOf(n),a=-1===["top","left"].indexOf(n);return r[s?"left":"top"]=o[n]-(a?r[s?"width":"height"]:0),t.placement=ft(e),t.offsets.popper=rt(r),t}},hide:{order:800,enabled:!0,fn:function(t){if(!Tt(t.instance.modifiers,"hide","preventOverflow"))return t;var e=t.offsets.reference,n=dt(t.instance.modifiers,function(t){return"preventOverflow"===t.name}).boundaries;if(e.bottom<n.top||e.left>n.right||e.top>n.bottom||e.right<n.left){if(!0===t.hide)return t;t.hide=!0,t.attributes["x-out-of-boundaries"]=""}else{if(!1===t.hide)return t;t.hide=!1,t.attributes["x-out-of-boundaries"]=!1}return t}},computeStyle:{order:850,enabled:!0,fn:function(t,e){var n=e.x,i=e.y,r=t.offsets.popper,o=dt(t.instance.modifiers,function(t){return"applyStyle"===t.name}).gpuAcceleration;void 0!==o&&console.warn("WARNING: `gpuAcceleration` option moved to `computeStyle` modifier and will not be supported in future versions of Popper.js!");var s=void 0!==o?o:e.gpuAcceleration,a=ot(Q(t.instance.popper)),l={position:r.position},c={left:Math.floor(r.left),top:Math.floor(r.top),bottom:Math.floor(r.bottom),right:Math.floor(r.right)},h="bottom"===n?"top":"bottom",f="right"===i?"left":"right",u=mt("transform"),d=void 0,p=void 0;if(p="bottom"===h?-a.height+c.bottom:c.top,d="right"===f?-a.width+c.right:c.left,s&&u)l[u]="translate3d("+d+"px, "+p+"px, 0)",l[h]=0,l[f]=0,l.willChange="transform";else{var g="bottom"===h?-1:1,m="right"===f?-1:1;l[h]=p*g,l[f]=d*m,l.willChange=h+", "+f}var _={"x-placement":t.placement};return t.attributes=it({},_,t.attributes),t.styles=it({},l,t.styles),t.arrowStyles=it({},t.offsets.arrow,t.arrowStyles),t},gpuAcceleration:!0,x:"bottom",y:"right"},applyStyle:{order:900,enabled:!0,fn:function(t){var e,n;return bt(t.instance.popper,t.styles),e=t.instance.popper,n=t.attributes,Object.keys(n).forEach(function(t){!1!==n[t]?e.setAttribute(t,n[t]):e.removeAttribute(t)}),t.arrowElement&&Object.keys(t.arrowStyles).length&&bt(t.arrowElement,t.arrowStyles),t},onLoad:function(t,e,n,i,r){var o=ct(0,e,t),s=lt(n.placement,o,e,t,n.modifiers.flip.boundariesElement,n.modifiers.flip.padding);return e.setAttribute("x-placement",s),bt(e,{position:"absolute"}),n},gpuAcceleration:void 0}}},Ot=function(){function t(e,n){var i=this,r=arguments.length>2&&void 0!==arguments[2]?arguments[2]:{};tt(this,t),this.scheduleUpdate=function(){return requestAnimationFrame(i.update)},this.update=U(this.update.bind(this)),this.options=it({},t.Defaults,r),this.state={isDestroyed:!1,isCreated:!1,scrollParents:[]},this.reference=e&&e.jquery?e[0]:e,this.popper=n&&n.jquery?n[0]:n,this.options.modifiers={},Object.keys(it({},t.Defaults.modifiers,r.modifiers)).forEach(function(e){i.options.modifiers[e]=it({},t.Defaults.modifiers[e]||{},r.modifiers?r.modifiers[e]:{})}),this.modifiers=Object.keys(this.options.modifiers).map(function(t){return it({name:t},i.options.modifiers[t])}).sort(function(t,e){return t.order-e.order}),this.modifiers.forEach(function(t){t.enabled&&B(t.onLoad)&&t.onLoad(i.reference,i.popper,i.options,t,i.state)}),this.update();var o=this.options.eventsEnabled;o&&this.enableEventListeners(),this.state.eventsEnabled=o}return et(t,[{key:"update",value:function(){return function(){if(!this.state.isDestroyed){var t={instance:this,styles:{},arrowStyles:{},attributes:{},flipped:!1,offsets:{}};t.offsets.reference=ct(this.state,this.popper,this.reference),t.placement=lt(this.options.placement,t.offsets.reference,this.popper,this.reference,this.options.modifiers.flip.boundariesElement,this.options.modifiers.flip.padding),t.originalPlacement=t.placement,t.offsets.popper=ut(this.popper,t.offsets.reference,t.placement),t.offsets.popper.position="absolute",t=pt(this.modifiers,t),this.state.isCreated?this.options.onUpdate(t):(this.state.isCreated=!0,this.options.onCreate(t))}}.call(this)}},{key:"destroy",value:function(){return function(){return this.state.isDestroyed=!0,gt(this.modifiers,"applyStyle")&&(this.popper.removeAttribute("x-placement"),this.popper.style.left="",this.popper.style.position="",this.popper.style.top="",this.popper.style[mt("transform")]=""),this.disableEventListeners(),this.options.removeOnDestroy&&this.popper.parentNode.removeChild(this.popper),this}.call(this)}},{key:"enableEventListeners",value:function(){return function(){this.state.eventsEnabled||(this.state=vt(this.reference,this.options,this.state,this.scheduleUpdate))}.call(this)}},{key:"disableEventListeners",value:function(){return Et.call(this)}}]),t}();Ot.Utils=("undefined"!=typeof window?window:global).PopperUtils,Ot.placements=Ct,Ot.Defaults=St;var Nt=function(t){var e="dropdown",n="bs.dropdown",o="."+n,s=t.fn[e],a=new RegExp("38|40|27"),l={HIDE:"hide"+o,HIDDEN:"hidden"+o,SHOW:"show"+o,SHOWN:"shown"+o,CLICK:"click"+o,CLICK_DATA_API:"click"+o+".data-api",KEYDOWN_DATA_API:"keydown"+o+".data-api",KEYUP_DATA_API:"keyup"+o+".data-api"},c="disabled",h="show",f="dropup",u="dropright",d="dropleft",p="dropdown-menu-right",g="dropdown-menu-left",m="position-static",_='[data-toggle="dropdown"]',v=".dropdown form",E=".dropdown-menu",y=".navbar-nav",b=".dropdown-menu .dropdown-item:not(.disabled)",T="top-start",C="top-end",w="bottom-start",I="bottom-end",A="right-start",D="left-start",S={offset:0,flip:!0,boundary:"scrollParent"},O={offset:"(number|string|function)",flip:"boolean",boundary:"(string|element)"},N=function(){function s(t,e){this._element=t,this._popper=null,this._config=this._getConfig(e),this._menu=this._getMenuElement(),this._inNavbar=this._detectNavbar(),this._addEventListeners()}var v=s.prototype;return v.toggle=function(){if(!this._element.disabled&&!t(this._element).hasClass(c)){var e=s._getParentFromElement(this._element),n=t(this._menu).hasClass(h);if(s._clearMenus(),!n){var i={relatedTarget:this._element},r=t.Event(l.SHOW,i);if(t(e).trigger(r),!r.isDefaultPrevented()){if(!this._inNavbar){if("undefined"==typeof Ot)throw new TypeError("Bootstrap dropdown require Popper.js (https://popper.js.org)");var o=this._element;t(e).hasClass(f)&&(t(this._menu).hasClass(g)||t(this._menu).hasClass(p))&&(o=e),"scrollParent"!==this._config.boundary&&t(e).addClass(m),this._popper=new Ot(o,this._menu,this._getPopperConfig())}"ontouchstart"in document.documentElement&&0===t(e).closest(y).length&&t("body").children().on("mouseover",null,t.noop),this._element.focus(),this._element.setAttribute("aria-expanded",!0),t(this._menu).toggleClass(h),t(e).toggleClass(h).trigger(t.Event(l.SHOWN,i))}}}},v.dispose=function(){t.removeData(this._element,n),t(this._element).off(o),this._element=null,this._menu=null,null!==this._popper&&(this._popper.destroy(),this._popper=null)},v.update=function(){this._inNavbar=this._detectNavbar(),null!==this._popper&&this._popper.scheduleUpdate()},v._addEventListeners=function(){var e=this;t(this._element).on(l.CLICK,function(t){t.preventDefault(),t.stopPropagation(),e.toggle()})},v._getConfig=function(n){return n=r({},this.constructor.Default,t(this._element).data(),n),k.typeCheckConfig(e,n,this.constructor.DefaultType),n},v._getMenuElement=function(){if(!this._menu){var e=s._getParentFromElement(this._element);this._menu=t(e).find(E)[0]}return this._menu},v._getPlacement=function(){var e=t(this._element).parent(),n=w;return e.hasClass(f)?(n=T,t(this._menu).hasClass(p)&&(n=C)):e.hasClass(u)?n=A:e.hasClass(d)?n=D:t(this._menu).hasClass(p)&&(n=I),n},v._detectNavbar=function(){return t(this._element).closest(".navbar").length>0},v._getPopperConfig=function(){var t=this,e={};return"function"==typeof this._config.offset?e.fn=function(e){return e.offsets=r({},e.offsets,t._config.offset(e.offsets)||{}),e}:e.offset=this._config.offset,{placement:this._getPlacement(),modifiers:{offset:e,flip:{enabled:this._config.flip},preventOverflow:{boundariesElement:this._config.boundary}}}},s._jQueryInterface=function(e){return this.each(function(){var i=t(this).data(n);if(i||(i=new s(this,"object"==typeof e?e:null),t(this).data(n,i)),"string"==typeof e){if("undefined"==typeof i[e])throw new TypeError('No method named "'+e+'"');i[e]()}})},s._clearMenus=function(e){if(!e||3!==e.which&&("keyup"!==e.type||9===e.which))for(var i=t.makeArray(t(_)),r=0;r<i.length;r++){var o=s._getParentFromElement(i[r]),a=t(i[r]).data(n),c={relatedTarget:i[r]};if(a){var f=a._menu;if(t(o).hasClass(h)&&!(e&&("click"===e.type&&/input|textarea/i.test(e.target.tagName)||"keyup"===e.type&&9===e.which)&&t.contains(o,e.target))){var u=t.Event(l.HIDE,c);t(o).trigger(u),u.isDefaultPrevented()||("ontouchstart"in document.documentElement&&t("body").children().off("mouseover",null,t.noop),i[r].setAttribute("aria-expanded","false"),t(f).removeClass(h),t(o).removeClass(h).trigger(t.Event(l.HIDDEN,c)))}}}},s._getParentFromElement=function(e){var n,i=k.getSelectorFromElement(e);return i&&(n=t(i)[0]),n||e.parentNode},s._dataApiKeydownHandler=function(e){if((/input|textarea/i.test(e.target.tagName)?!(32===e.which||27!==e.which&&(40!==e.which&&38!==e.which||t(e.target).closest(E).length)):a.test(e.which))&&(e.preventDefault(),e.stopPropagation(),!this.disabled&&!t(this).hasClass(c))){var n=s._getParentFromElement(this),i=t(n).hasClass(h);if((i||27===e.which&&32===e.which)&&(!i||27!==e.which&&32!==e.which)){var r=t(n).find(b).get();if(0!==r.length){var o=r.indexOf(e.target);38===e.which&&o>0&&o--,40===e.which&&o<r.length-1&&o++,o<0&&(o=0),r[o].focus()}}else{if(27===e.which){var l=t(n).find(_)[0];t(l).trigger("focus")}t(this).trigger("click")}}},i(s,null,[{key:"VERSION",get:function(){return"4.0.0"}},{key:"Default",get:function(){return S}},{key:"DefaultType",get:function(){return O}}]),s}();return t(document).on(l.KEYDOWN_DATA_API,_,N._dataApiKeydownHandler).on(l.KEYDOWN_DATA_API,E,N._dataApiKeydownHandler).on(l.CLICK_DATA_API+" "+l.KEYUP_DATA_API,N._clearMenus).on(l.CLICK_DATA_API,_,function(e){e.preventDefault(),e.stopPropagation(),N._jQueryInterface.call(t(this),"toggle")}).on(l.CLICK_DATA_API,v,function(t){t.stopPropagation()}),t.fn[e]=N._jQueryInterface,t.fn[e].Constructor=N,t.fn[e].noConflict=function(){return t.fn[e]=s,N._jQueryInterface},N}(e),kt=function(t){var e="bs.modal",n="."+e,o=t.fn.modal,s={backdrop:!0,keyboard:!0,focus:!0,show:!0},a={backdrop:"(boolean|string)",keyboard:"boolean",focus:"boolean",show:"boolean"},l={HIDE:"hide"+n,HIDDEN:"hidden"+n,SHOW:"show"+n,SHOWN:"shown"+n,FOCUSIN:"focusin"+n,RESIZE:"resize"+n,CLICK_DISMISS:"click.dismiss"+n,KEYDOWN_DISMISS:"keydown.dismiss"+n,MOUSEUP_DISMISS:"mouseup.dismiss"+n,MOUSEDOWN_DISMISS:"mousedown.dismiss"+n,CLICK_DATA_API:"click.bs.modal.data-api"},c="modal-scrollbar-measure",h="modal-backdrop",f="modal-open",u="fade",d="show",p={DIALOG:".modal-dialog",DATA_TOGGLE:'[data-toggle="modal"]',DATA_DISMISS:'[data-dismiss="modal"]',FIXED_CONTENT:".fixed-top, .fixed-bottom, .is-fixed, .sticky-top",STICKY_CONTENT:".sticky-top",NAVBAR_TOGGLER:".navbar-toggler"},g=function(){function o(e,n){this._config=this._getConfig(n),this._element=e,this._dialog=t(e).find(p.DIALOG)[0],this._backdrop=null,this._isShown=!1,this._isBodyOverflowing=!1,this._ignoreBackdropClick=!1,this._originalBodyPadding=0,this._scrollbarWidth=0}var g=o.prototype;return g.toggle=function(t){return this._isShown?this.hide():this.show(t)},g.show=function(e){var n=this;if(!this._isTransitioning&&!this._isShown){k.supportsTransitionEnd()&&t(this._element).hasClass(u)&&(this._isTransitioning=!0);var i=t.Event(l.SHOW,{relatedTarget:e});t(this._element).trigger(i),this._isShown||i.isDefaultPrevented()||(this._isShown=!0,this._checkScrollbar(),this._setScrollbar(),this._adjustDialog(),t(document.body).addClass(f),this._setEscapeEvent(),this._setResizeEvent(),t(this._element).on(l.CLICK_DISMISS,p.DATA_DISMISS,function(t){return n.hide(t)}),t(this._dialog).on(l.MOUSEDOWN_DISMISS,function(){t(n._element).one(l.MOUSEUP_DISMISS,function(e){t(e.target).is(n._element)&&(n._ignoreBackdropClick=!0)})}),this._showBackdrop(function(){return n._showElement(e)}))}},g.hide=function(e){var n=this;if(e&&e.preventDefault(),!this._isTransitioning&&this._isShown){var i=t.Event(l.HIDE);if(t(this._element).trigger(i),this._isShown&&!i.isDefaultPrevented()){this._isShown=!1;var r=k.supportsTransitionEnd()&&t(this._element).hasClass(u);r&&(this._isTransitioning=!0),this._setEscapeEvent(),this._setResizeEvent(),t(document).off(l.FOCUSIN),t(this._element).removeClass(d),t(this._element).off(l.CLICK_DISMISS),t(this._dialog).off(l.MOUSEDOWN_DISMISS),r?t(this._element).one(k.TRANSITION_END,function(t){return n._hideModal(t)}).emulateTransitionEnd(300):this._hideModal()}}},g.dispose=function(){t.removeData(this._element,e),t(window,document,this._element,this._backdrop).off(n),this._config=null,this._element=null,this._dialog=null,this._backdrop=null,this._isShown=null,this._isBodyOverflowing=null,this._ignoreBackdropClick=null,this._scrollbarWidth=null},g.handleUpdate=function(){this._adjustDialog()},g._getConfig=function(t){return t=r({},s,t),k.typeCheckConfig("modal",t,a),t},g._showElement=function(e){var n=this,i=k.supportsTransitionEnd()&&t(this._element).hasClass(u);this._element.parentNode&&this._element.parentNode.nodeType===Node.ELEMENT_NODE||document.body.appendChild(this._element),this._element.style.display="block",this._element.removeAttribute("aria-hidden"),this._element.scrollTop=0,i&&k.reflow(this._element),t(this._element).addClass(d),this._config.focus&&this._enforceFocus();var r=t.Event(l.SHOWN,{relatedTarget:e}),o=function(){n._config.focus&&n._element.focus(),n._isTransitioning=!1,t(n._element).trigger(r)};i?t(this._dialog).one(k.TRANSITION_END,o).emulateTransitionEnd(300):o()},g._enforceFocus=function(){var e=this;t(document).off(l.FOCUSIN).on(l.FOCUSIN,function(n){document!==n.target&&e._element!==n.target&&0===t(e._element).has(n.target).length&&e._element.focus()})},g._setEscapeEvent=function(){var e=this;this._isShown&&this._config.keyboard?t(this._element).on(l.KEYDOWN_DISMISS,function(t){27===t.which&&(t.preventDefault(),e.hide())}):this._isShown||t(this._element).off(l.KEYDOWN_DISMISS)},g._setResizeEvent=function(){var e=this;this._isShown?t(window).on(l.RESIZE,function(t){return e.handleUpdate(t)}):t(window).off(l.RESIZE)},g._hideModal=function(){var e=this;this._element.style.display="none",this._element.setAttribute("aria-hidden",!0),this._isTransitioning=!1,this._showBackdrop(function(){t(document.body).removeClass(f),e._resetAdjustments(),e._resetScrollbar(),t(e._element).trigger(l.HIDDEN)})},g._removeBackdrop=function(){this._backdrop&&(t(this._backdrop).remove(),this._backdrop=null)},g._showBackdrop=function(e){var n=this,i=t(this._element).hasClass(u)?u:"";if(this._isShown&&this._config.backdrop){var r=k.supportsTransitionEnd()&&i;if(this._backdrop=document.createElement("div"),this._backdrop.className=h,i&&t(this._backdrop).addClass(i),t(this._backdrop).appendTo(document.body),t(this._element).on(l.CLICK_DISMISS,function(t){n._ignoreBackdropClick?n._ignoreBackdropClick=!1:t.target===t.currentTarget&&("static"===n._config.backdrop?n._element.focus():n.hide())}),r&&k.reflow(this._backdrop),t(this._backdrop).addClass(d),!e)return;if(!r)return void e();t(this._backdrop).one(k.TRANSITION_END,e).emulateTransitionEnd(150)}else if(!this._isShown&&this._backdrop){t(this._backdrop).removeClass(d);var o=function(){n._removeBackdrop(),e&&e()};k.supportsTransitionEnd()&&t(this._element).hasClass(u)?t(this._backdrop).one(k.TRANSITION_END,o).emulateTransitionEnd(150):o()}else e&&e()},g._adjustDialog=function(){var t=this._element.scrollHeight>document.documentElement.clientHeight;!this._isBodyOverflowing&&t&&(this._element.style.paddingLeft=this._scrollbarWidth+"px"),this._isBodyOverflowing&&!t&&(this._element.style.paddingRight=this._scrollbarWidth+"px")},g._resetAdjustments=function(){this._element.style.paddingLeft="",this._element.style.paddingRight=""},g._checkScrollbar=function(){var t=document.body.getBoundingClientRect();this._isBodyOverflowing=t.left+t.right<window.innerWidth,this._scrollbarWidth=this._getScrollbarWidth()},g._setScrollbar=function(){var e=this;if(this._isBodyOverflowing){t(p.FIXED_CONTENT).each(function(n,i){var r=t(i)[0].style.paddingRight,o=t(i).css("padding-right");t(i).data("padding-right",r).css("padding-right",parseFloat(o)+e._scrollbarWidth+"px")}),t(p.STICKY_CONTENT).each(function(n,i){var r=t(i)[0].style.marginRight,o=t(i).css("margin-right");t(i).data("margin-right",r).css("margin-right",parseFloat(o)-e._scrollbarWidth+"px")}),t(p.NAVBAR_TOGGLER).each(function(n,i){var r=t(i)[0].style.marginRight,o=t(i).css("margin-right");t(i).data("margin-right",r).css("margin-right",parseFloat(o)+e._scrollbarWidth+"px")});var n=document.body.style.paddingRight,i=t("body").css("padding-right");t("body").data("padding-right",n).css("padding-right",parseFloat(i)+this._scrollbarWidth+"px")}},g._resetScrollbar=function(){t(p.FIXED_CONTENT).each(function(e,n){var i=t(n).data("padding-right");"undefined"!=typeof i&&t(n).css("padding-right",i).removeData("padding-right")}),t(p.STICKY_CONTENT+", "+p.NAVBAR_TOGGLER).each(function(e,n){var i=t(n).data("margin-right");"undefined"!=typeof i&&t(n).css("margin-right",i).removeData("margin-right")});var e=t("body").data("padding-right");"undefined"!=typeof e&&t("body").css("padding-right",e).removeData("padding-right")},g._getScrollbarWidth=function(){var t=document.createElement("div");t.className=c,document.body.appendChild(t);var e=t.getBoundingClientRect().width-t.clientWidth;return document.body.removeChild(t),e},o._jQueryInterface=function(n,i){return this.each(function(){var s=t(this).data(e),a=r({},o.Default,t(this).data(),"object"==typeof n&&n);if(s||(s=new o(this,a),t(this).data(e,s)),"string"==typeof n){if("undefined"==typeof s[n])throw new TypeError('No method named "'+n+'"');s[n](i)}else a.show&&s.show(i)})},i(o,null,[{key:"VERSION",get:function(){return"4.0.0"}},{key:"Default",get:function(){return s}}]),o}();return t(document).on(l.CLICK_DATA_API,p.DATA_TOGGLE,function(n){var i,o=this,s=k.getSelectorFromElement(this);s&&(i=t(s)[0]);var a=t(i).data(e)?"toggle":r({},t(i).data(),t(this).data());"A"!==this.tagName&&"AREA"!==this.tagName||n.preventDefault();var c=t(i).one(l.SHOW,function(e){e.isDefaultPrevented()||c.one(l.HIDDEN,function(){t(o).is(":visible")&&o.focus()})});g._jQueryInterface.call(t(i),a,this)}),t.fn.modal=g._jQueryInterface,t.fn.modal.Constructor=g,t.fn.modal.noConflict=function(){return t.fn.modal=o,g._jQueryInterface},g}(e),Lt=function(t){var e="tooltip",n="bs.tooltip",o="."+n,s=t.fn[e],a=new RegExp("(^|\\s)bs-tooltip\\S+","g"),l={animation:"boolean",template:"string",title:"(string|element|function)",trigger:"string",delay:"(number|object)",html:"boolean",selector:"(string|boolean)",placement:"(string|function)",offset:"(number|string)",container:"(string|element|boolean)",fallbackPlacement:"(string|array)",boundary:"(string|element)"},c={AUTO:"auto",TOP:"top",RIGHT:"right",BOTTOM:"bottom",LEFT:"left"},h={animation:!0,template:'<div class="tooltip" role="tooltip"><div class="arrow"></div><div class="tooltip-inner"></div></div>',trigger:"hover focus",title:"",delay:0,html:!1,selector:!1,placement:"top",offset:0,container:!1,fallbackPlacement:"flip",boundary:"scrollParent"},f="show",u="out",d={HIDE:"hide"+o,HIDDEN:"hidden"+o,SHOW:"show"+o,SHOWN:"shown"+o,INSERTED:"inserted"+o,CLICK:"click"+o,FOCUSIN:"focusin"+o,FOCUSOUT:"focusout"+o,MOUSEENTER:"mouseenter"+o,MOUSELEAVE:"mouseleave"+o},p="fade",g="show",m=".tooltip-inner",_=".arrow",v="hover",E="focus",y="click",b="manual",T=function(){function s(t,e){if("undefined"==typeof Ot)throw new TypeError("Bootstrap tooltips require Popper.js (https://popper.js.org)");this._isEnabled=!0,this._timeout=0,this._hoverState="",this._activeTrigger={},this._popper=null,this.element=t,this.config=this._getConfig(e),this.tip=null,this._setListeners()}var T=s.prototype;return T.enable=function(){this._isEnabled=!0},T.disable=function(){this._isEnabled=!1},T.toggleEnabled=function(){this._isEnabled=!this._isEnabled},T.toggle=function(e){if(this._isEnabled)if(e){var n=this.constructor.DATA_KEY,i=t(e.currentTarget).data(n);i||(i=new this.constructor(e.currentTarget,this._getDelegateConfig()),t(e.currentTarget).data(n,i)),i._activeTrigger.click=!i._activeTrigger.click,i._isWithActiveTrigger()?i._enter(null,i):i._leave(null,i)}else{if(t(this.getTipElement()).hasClass(g))return void this._leave(null,this);this._enter(null,this)}},T.dispose=function(){clearTimeout(this._timeout),t.removeData(this.element,this.constructor.DATA_KEY),t(this.element).off(this.constructor.EVENT_KEY),t(this.element).closest(".modal").off("hide.bs.modal"),this.tip&&t(this.tip).remove(),this._isEnabled=null,this._timeout=null,this._hoverState=null,this._activeTrigger=null,null!==this._popper&&this._popper.destroy(),this._popper=null,this.element=null,this.config=null,this.tip=null},T.show=function(){var e=this;if("none"===t(this.element).css("display"))throw new Error("Please use show on visible elements");var n=t.Event(this.constructor.Event.SHOW);if(this.isWithContent()&&this._isEnabled){t(this.element).trigger(n);var i=t.contains(this.element.ownerDocument.documentElement,this.element);if(n.isDefaultPrevented()||!i)return;var r=this.getTipElement(),o=k.getUID(this.constructor.NAME);r.setAttribute("id",o),this.element.setAttribute("aria-describedby",o),this.setContent(),this.config.animation&&t(r).addClass(p);var a="function"==typeof this.config.placement?this.config.placement.call(this,r,this.element):this.config.placement,l=this._getAttachment(a);this.addAttachmentClass(l);var c=!1===this.config.container?document.body:t(this.config.container);t(r).data(this.constructor.DATA_KEY,this),t.contains(this.element.ownerDocument.documentElement,this.tip)||t(r).appendTo(c),t(this.element).trigger(this.constructor.Event.INSERTED),this._popper=new Ot(this.element,r,{placement:l,modifiers:{offset:{offset:this.config.offset},flip:{behavior:this.config.fallbackPlacement},arrow:{element:_},preventOverflow:{boundariesElement:this.config.boundary}},onCreate:function(t){t.originalPlacement!==t.placement&&e._handlePopperPlacementChange(t)},onUpdate:function(t){e._handlePopperPlacementChange(t)}}),t(r).addClass(g),"ontouchstart"in document.documentElement&&t("body").children().on("mouseover",null,t.noop);var h=function(){e.config.animation&&e._fixTransition();var n=e._hoverState;e._hoverState=null,t(e.element).trigger(e.constructor.Event.SHOWN),n===u&&e._leave(null,e)};k.supportsTransitionEnd()&&t(this.tip).hasClass(p)?t(this.tip).one(k.TRANSITION_END,h).emulateTransitionEnd(s._TRANSITION_DURATION):h()}},T.hide=function(e){var n=this,i=this.getTipElement(),r=t.Event(this.constructor.Event.HIDE),o=function(){n._hoverState!==f&&i.parentNode&&i.parentNode.removeChild(i),n._cleanTipClass(),n.element.removeAttribute("aria-describedby"),t(n.element).trigger(n.constructor.Event.HIDDEN),null!==n._popper&&n._popper.destroy(),e&&e()};t(this.element).trigger(r),r.isDefaultPrevented()||(t(i).removeClass(g),"ontouchstart"in document.documentElement&&t("body").children().off("mouseover",null,t.noop),this._activeTrigger[y]=!1,this._activeTrigger[E]=!1,this._activeTrigger[v]=!1,k.supportsTransitionEnd()&&t(this.tip).hasClass(p)?t(i).one(k.TRANSITION_END,o).emulateTransitionEnd(150):o(),this._hoverState="")},T.update=function(){null!==this._popper&&this._popper.scheduleUpdate()},T.isWithContent=function(){return Boolean(this.getTitle())},T.addAttachmentClass=function(e){t(this.getTipElement()).addClass("bs-tooltip-"+e)},T.getTipElement=function(){return this.tip=this.tip||t(this.config.template)[0],this.tip},T.setContent=function(){var e=t(this.getTipElement());this.setElementContent(e.find(m),this.getTitle()),e.removeClass(p+" "+g)},T.setElementContent=function(e,n){var i=this.config.html;"object"==typeof n&&(n.nodeType||n.jquery)?i?t(n).parent().is(e)||e.empty().append(n):e.text(t(n).text()):e[i?"html":"text"](n)},T.getTitle=function(){var t=this.element.getAttribute("data-original-title");return t||(t="function"==typeof this.config.title?this.config.title.call(this.element):this.config.title),t},T._getAttachment=function(t){return c[t.toUpperCase()]},T._setListeners=function(){var e=this;this.config.trigger.split(" ").forEach(function(n){if("click"===n)t(e.element).on(e.constructor.Event.CLICK,e.config.selector,function(t){return e.toggle(t)});else if(n!==b){var i=n===v?e.constructor.Event.MOUSEENTER:e.constructor.Event.FOCUSIN,r=n===v?e.constructor.Event.MOUSELEAVE:e.constructor.Event.FOCUSOUT;t(e.element).on(i,e.config.selector,function(t){return e._enter(t)}).on(r,e.config.selector,function(t){return e._leave(t)})}t(e.element).closest(".modal").on("hide.bs.modal",function(){return e.hide()})}),this.config.selector?this.config=r({},this.config,{trigger:"manual",selector:""}):this._fixTitle()},T._fixTitle=function(){var t=typeof this.element.getAttribute("data-original-title");(this.element.getAttribute("title")||"string"!==t)&&(this.element.setAttribute("data-original-title",this.element.getAttribute("title")||""),this.element.setAttribute("title",""))},T._enter=function(e,n){var i=this.constructor.DATA_KEY;(n=n||t(e.currentTarget).data(i))||(n=new this.constructor(e.currentTarget,this._getDelegateConfig()),t(e.currentTarget).data(i,n)),e&&(n._activeTrigger["focusin"===e.type?E:v]=!0),t(n.getTipElement()).hasClass(g)||n._hoverState===f?n._hoverState=f:(clearTimeout(n._timeout),n._hoverState=f,n.config.delay&&n.config.delay.show?n._timeout=setTimeout(function(){n._hoverState===f&&n.show()},n.config.delay.show):n.show())},T._leave=function(e,n){var i=this.constructor.DATA_KEY;(n=n||t(e.currentTarget).data(i))||(n=new this.constructor(e.currentTarget,this._getDelegateConfig()),t(e.currentTarget).data(i,n)),e&&(n._activeTrigger["focusout"===e.type?E:v]=!1),n._isWithActiveTrigger()||(clearTimeout(n._timeout),n._hoverState=u,n.config.delay&&n.config.delay.hide?n._timeout=setTimeout(function(){n._hoverState===u&&n.hide()},n.config.delay.hide):n.hide())},T._isWithActiveTrigger=function(){for(var t in this._activeTrigger)if(this._activeTrigger[t])return!0;return!1},T._getConfig=function(n){return"number"==typeof(n=r({},this.constructor.Default,t(this.element).data(),n)).delay&&(n.delay={show:n.delay,hide:n.delay}),"number"==typeof n.title&&(n.title=n.title.toString()),"number"==typeof n.content&&(n.content=n.content.toString()),k.typeCheckConfig(e,n,this.constructor.DefaultType),n},T._getDelegateConfig=function(){var t={};if(this.config)for(var e in this.config)this.constructor.Default[e]!==this.config[e]&&(t[e]=this.config[e]);return t},T._cleanTipClass=function(){var e=t(this.getTipElement()),n=e.attr("class").match(a);null!==n&&n.length>0&&e.removeClass(n.join(""))},T._handlePopperPlacementChange=function(t){this._cleanTipClass(),this.addAttachmentClass(this._getAttachment(t.placement))},T._fixTransition=function(){var e=this.getTipElement(),n=this.config.animation;null===e.getAttribute("x-placement")&&(t(e).removeClass(p),this.config.animation=!1,this.hide(),this.show(),this.config.animation=n)},s._jQueryInterface=function(e){return this.each(function(){var i=t(this).data(n),r="object"==typeof e&&e;if((i||!/dispose|hide/.test(e))&&(i||(i=new s(this,r),t(this).data(n,i)),"string"==typeof e)){if("undefined"==typeof i[e])throw new TypeError('No method named "'+e+'"');i[e]()}})},i(s,null,[{key:"VERSION",get:function(){return"4.0.0"}},{key:"Default",get:function(){return h}},{key:"NAME",get:function(){return e}},{key:"DATA_KEY",get:function(){return n}},{key:"Event",get:function(){return d}},{key:"EVENT_KEY",get:function(){return o}},{key:"DefaultType",get:function(){return l}}]),s}();return t.fn[e]=T._jQueryInterface,t.fn[e].Constructor=T,t.fn[e].noConflict=function(){return t.fn[e]=s,T._jQueryInterface},T}(e),Pt=function(t){var e="popover",n="bs.popover",o="."+n,s=t.fn[e],a=new RegExp("(^|\\s)bs-popover\\S+","g"),l=r({},Lt.Default,{placement:"right",trigger:"click",content:"",template:'<div class="popover" role="tooltip"><div class="arrow"></div><h3 class="popover-header"></h3><div class="popover-body"></div></div>'}),c=r({},Lt.DefaultType,{content:"(string|element|function)"}),h="fade",f="show",u=".popover-header",d=".popover-body",p={HIDE:"hide"+o,HIDDEN:"hidden"+o,SHOW:"show"+o,SHOWN:"shown"+o,INSERTED:"inserted"+o,CLICK:"click"+o,FOCUSIN:"focusin"+o,FOCUSOUT:"focusout"+o,MOUSEENTER:"mouseenter"+o,MOUSELEAVE:"mouseleave"+o},g=function(r){var s,g;function m(){return r.apply(this,arguments)||this}g=r,(s=m).prototype=Object.create(g.prototype),s.prototype.constructor=s,s.__proto__=g;var _=m.prototype;return _.isWithContent=function(){return this.getTitle()||this._getContent()},_.addAttachmentClass=function(e){t(this.getTipElement()).addClass("bs-popover-"+e)},_.getTipElement=function(){return this.tip=this.tip||t(this.config.template)[0],this.tip},_.setContent=function(){var e=t(this.getTipElement());this.setElementContent(e.find(u),this.getTitle());var n=this._getContent();"function"==typeof n&&(n=n.call(this.element)),this.setElementContent(e.find(d),n),e.removeClass(h+" "+f)},_._getContent=function(){return this.element.getAttribute("data-content")||this.config.content},_._cleanTipClass=function(){var e=t(this.getTipElement()),n=e.attr("class").match(a);null!==n&&n.length>0&&e.removeClass(n.join(""))},m._jQueryInterface=function(e){return this.each(function(){var i=t(this).data(n),r="object"==typeof e?e:null;if((i||!/destroy|hide/.test(e))&&(i||(i=new m(this,r),t(this).data(n,i)),"string"==typeof e)){if("undefined"==typeof i[e])throw new TypeError('No method named "'+e+'"');i[e]()}})},i(m,null,[{key:"VERSION",get:function(){return"4.0.0"}},{key:"Default",get:function(){return l}},{key:"NAME",get:function(){return e}},{key:"DATA_KEY",get:function(){return n}},{key:"Event",get:function(){return p}},{key:"EVENT_KEY",get:function(){return o}},{key:"DefaultType",get:function(){return c}}]),m}(Lt);return t.fn[e]=g._jQueryInterface,t.fn[e].Constructor=g,t.fn[e].noConflict=function(){return t.fn[e]=s,g._jQueryInterface},g}(e),xt=function(t){var e="scrollspy",n="bs.scrollspy",o="."+n,s=t.fn[e],a={offset:10,method:"auto",target:""},l={offset:"number",method:"string",target:"(string|element)"},c={ACTIVATE:"activate"+o,SCROLL:"scroll"+o,LOAD_DATA_API:"load"+o+".data-api"},h="dropdown-item",f="active",u={DATA_SPY:'[data-spy="scroll"]',ACTIVE:".active",NAV_LIST_GROUP:".nav, .list-group",NAV_LINKS:".nav-link",NAV_ITEMS:".nav-item",LIST_ITEMS:".list-group-item",DROPDOWN:".dropdown",DROPDOWN_ITEMS:".dropdown-item",DROPDOWN_TOGGLE:".dropdown-toggle"},d="offset",p="position",g=function(){function s(e,n){var i=this;this._element=e,this._scrollElement="BODY"===e.tagName?window:e,this._config=this._getConfig(n),this._selector=this._config.target+" "+u.NAV_LINKS+","+this._config.target+" "+u.LIST_ITEMS+","+this._config.target+" "+u.DROPDOWN_ITEMS,this._offsets=[],this._targets=[],this._activeTarget=null,this._scrollHeight=0,t(this._scrollElement).on(c.SCROLL,function(t){return i._process(t)}),this.refresh(),this._process()}var g=s.prototype;return g.refresh=function(){var e=this,n=this._scrollElement===this._scrollElement.window?d:p,i="auto"===this._config.method?n:this._config.method,r=i===p?this._getScrollTop():0;this._offsets=[],this._targets=[],this._scrollHeight=this._getScrollHeight(),t.makeArray(t(this._selector)).map(function(e){var n,o=k.getSelectorFromElement(e);if(o&&(n=t(o)[0]),n){var s=n.getBoundingClientRect();if(s.width||s.height)return[t(n)[i]().top+r,o]}return null}).filter(function(t){return t}).sort(function(t,e){return t[0]-e[0]}).forEach(function(t){e._offsets.push(t[0]),e._targets.push(t[1])})},g.dispose=function(){t.removeData(this._element,n),t(this._scrollElement).off(o),this._element=null,this._scrollElement=null,this._config=null,this._selector=null,this._offsets=null,this._targets=null,this._activeTarget=null,this._scrollHeight=null},g._getConfig=function(n){if("string"!=typeof(n=r({},a,n)).target){var i=t(n.target).attr("id");i||(i=k.getUID(e),t(n.target).attr("id",i)),n.target="#"+i}return k.typeCheckConfig(e,n,l),n},g._getScrollTop=function(){return this._scrollElement===window?this._scrollElement.pageYOffset:this._scrollElement.scrollTop},g._getScrollHeight=function(){return this._scrollElement.scrollHeight||Math.max(document.body.scrollHeight,document.documentElement.scrollHeight)},g._getOffsetHeight=function(){return this._scrollElement===window?window.innerHeight:this._scrollElement.getBoundingClientRect().height},g._process=function(){var t=this._getScrollTop()+this._config.offset,e=this._getScrollHeight(),n=this._config.offset+e-this._getOffsetHeight();if(this._scrollHeight!==e&&this.refresh(),t>=n){var i=this._targets[this._targets.length-1];this._activeTarget!==i&&this._activate(i)}else{if(this._activeTarget&&t<this._offsets[0]&&this._offsets[0]>0)return this._activeTarget=null,void this._clear();for(var r=this._offsets.length;r--;){this._activeTarget!==this._targets[r]&&t>=this._offsets[r]&&("undefined"==typeof this._offsets[r+1]||t<this._offsets[r+1])&&this._activate(this._targets[r])}}},g._activate=function(e){this._activeTarget=e,this._clear();var n=this._selector.split(",");n=n.map(function(t){return t+'[data-target="'+e+'"],'+t+'[href="'+e+'"]'});var i=t(n.join(","));i.hasClass(h)?(i.closest(u.DROPDOWN).find(u.DROPDOWN_TOGGLE).addClass(f),i.addClass(f)):(i.addClass(f),i.parents(u.NAV_LIST_GROUP).prev(u.NAV_LINKS+", "+u.LIST_ITEMS).addClass(f),i.parents(u.NAV_LIST_GROUP).prev(u.NAV_ITEMS).children(u.NAV_LINKS).addClass(f)),t(this._scrollElement).trigger(c.ACTIVATE,{relatedTarget:e})},g._clear=function(){t(this._selector).filter(u.ACTIVE).removeClass(f)},s._jQueryInterface=function(e){return this.each(function(){var i=t(this).data(n);if(i||(i=new s(this,"object"==typeof e&&e),t(this).data(n,i)),"string"==typeof e){if("undefined"==typeof i[e])throw new TypeError('No method named "'+e+'"');i[e]()}})},i(s,null,[{key:"VERSION",get:function(){return"4.0.0"}},{key:"Default",get:function(){return a}}]),s}();return t(window).on(c.LOAD_DATA_API,function(){for(var e=t.makeArray(t(u.DATA_SPY)),n=e.length;n--;){var i=t(e[n]);g._jQueryInterface.call(i,i.data())}}),t.fn[e]=g._jQueryInterface,t.fn[e].Constructor=g,t.fn[e].noConflict=function(){return t.fn[e]=s,g._jQueryInterface},g}(e),Rt=function(t){var e=".bs.tab",n=t.fn.tab,r={HIDE:"hide"+e,HIDDEN:"hidden"+e,SHOW:"show"+e,SHOWN:"shown"+e,CLICK_DATA_API:"click.bs.tab.data-api"},o="dropdown-menu",s="active",a="disabled",l="fade",c="show",h=".dropdown",f=".nav, .list-group",u=".active",d="> li > .active",p='[data-toggle="tab"], [data-toggle="pill"], [data-toggle="list"]',g=".dropdown-toggle",m="> .dropdown-menu .active",_=function(){function e(t){this._element=t}var n=e.prototype;return n.show=function(){var e=this;if(!(this._element.parentNode&&this._element.parentNode.nodeType===Node.ELEMENT_NODE&&t(this._element).hasClass(s)||t(this._element).hasClass(a))){var n,i,o=t(this._element).closest(f)[0],l=k.getSelectorFromElement(this._element);if(o){var c="UL"===o.nodeName?d:u;i=(i=t.makeArray(t(o).find(c)))[i.length-1]}var h=t.Event(r.HIDE,{relatedTarget:this._element}),p=t.Event(r.SHOW,{relatedTarget:i});if(i&&t(i).trigger(h),t(this._element).trigger(p),!p.isDefaultPrevented()&&!h.isDefaultPrevented()){l&&(n=t(l)[0]),this._activate(this._element,o);var g=function(){var n=t.Event(r.HIDDEN,{relatedTarget:e._element}),o=t.Event(r.SHOWN,{relatedTarget:i});t(i).trigger(n),t(e._element).trigger(o)};n?this._activate(n,n.parentNode,g):g()}}},n.dispose=function(){t.removeData(this._element,"bs.tab"),this._element=null},n._activate=function(e,n,i){var r=this,o=("UL"===n.nodeName?t(n).find(d):t(n).children(u))[0],s=i&&k.supportsTransitionEnd()&&o&&t(o).hasClass(l),a=function(){return r._transitionComplete(e,o,i)};o&&s?t(o).one(k.TRANSITION_END,a).emulateTransitionEnd(150):a()},n._transitionComplete=function(e,n,i){if(n){t(n).removeClass(c+" "+s);var r=t(n.parentNode).find(m)[0];r&&t(r).removeClass(s),"tab"===n.getAttribute("role")&&n.setAttribute("aria-selected",!1)}if(t(e).addClass(s),"tab"===e.getAttribute("role")&&e.setAttribute("aria-selected",!0),k.reflow(e),t(e).addClass(c),e.parentNode&&t(e.parentNode).hasClass(o)){var a=t(e).closest(h)[0];a&&t(a).find(g).addClass(s),e.setAttribute("aria-expanded",!0)}i&&i()},e._jQueryInterface=function(n){return this.each(function(){var i=t(this),r=i.data("bs.tab");if(r||(r=new e(this),i.data("bs.tab",r)),"string"==typeof n){if("undefined"==typeof r[n])throw new TypeError('No method named "'+n+'"');r[n]()}})},i(e,null,[{key:"VERSION",get:function(){return"4.0.0"}}]),e}();return t(document).on(r.CLICK_DATA_API,p,function(e){e.preventDefault(),_._jQueryInterface.call(t(this),"show")}),t.fn.tab=_._jQueryInterface,t.fn.tab.Constructor=_,t.fn.tab.noConflict=function(){return t.fn.tab=n,_._jQueryInterface},_}(e);!function(t){if("undefined"==typeof t)throw new TypeError("Bootstrap's JavaScript requires jQuery. jQuery must be included before Bootstrap's JavaScript.");var e=t.fn.jquery.split(" ")[0].split(".");if(e[0]<2&&e[1]<9||1===e[0]&&9===e[1]&&e[2]<1||e[0]>=4)throw new Error("Bootstrap's JavaScript requires at least jQuery v1.9.1 but less than v4.0.0")}(e),t.Util=k,t.Alert=L,t.Button=P,t.Carousel=x,t.Collapse=R,t.Dropdown=Nt,t.Modal=kt,t.Popover=Pt,t.Scrollspy=xt,t.Tab=Rt,t.Tooltip=Lt,Object.defineProperty(t,"__esModule",{value:!0})});
//# sourceMappingURL=bootstrap.bundle.min.js.map</script>
        <script>/*
 * Treant-js
 *
 * (c) 2013 Fran Perucic
 * Treant-js may be freely distributed under the MIT license.
 * For all details and documentation:
 * http://fperucic.github.io/treant-js
 *
 * Treant is an open-source JavaScipt library for visualization of tree diagrams.
 * It implements the node positioning algorithm of John Q. Walker II "Positioning nodes for General Trees".
 *
 * References:
 * Emilio Cortegoso Lobato: ECOTree.js v1.0 (October 26th, 2006)
 *
 * Contributors:
 * Fran Perucic, https://github.com/fperucic
 * Dave Goodchild, https://github.com/dlgoodchild
 */

; (function () {
    // Polyfill for IE to use startsWith
    if (!String.prototype.startsWith) {
        String.prototype.startsWith = function (searchString, position) {
            return this.substr(position || 0, searchString.length) === searchString;
        };
    }

    var $ = null;

    var UTIL = {

        /**
         * Directly updates, recursively/deeply, the first object with all properties in the second object
         * @param {object} applyTo
         * @param {object} applyFrom
         * @return {object}
         */
        inheritAttrs: function (applyTo, applyFrom) {
            for (var attr in applyFrom) {
                if (applyFrom.hasOwnProperty(attr)) {
                    if ((applyTo[attr] instanceof Object && applyFrom[attr] instanceof Object) && (typeof applyFrom[attr] !== 'function')) {
                        this.inheritAttrs(applyTo[attr], applyFrom[attr]);
                    }
                    else {
                        applyTo[attr] = applyFrom[attr];
                    }
                }
            }
            return applyTo;
        },

        /**
         * Returns a new object by merging the two supplied objects
         * @param {object} obj1
         * @param {object} obj2
         * @returns {object}
         */
        createMerge: function (obj1, obj2) {
            var newObj = {};
            if (obj1) {
                this.inheritAttrs(newObj, this.cloneObj(obj1));
            }
            if (obj2) {
                this.inheritAttrs(newObj, obj2);
            }
            return newObj;
        },

        /**
         * Takes any number of arguments
         * @returns {*}
         */
        extend: function () {
            if ($) {
                Array.prototype.unshift.apply(arguments, [true, {}]);
                return $.extend.apply($, arguments);
            }
            else {
                return UTIL.createMerge.apply(this, arguments);
            }
        },

        /**
         * @param {object} obj
         * @returns {*}
         */
        cloneObj: function (obj) {
            if (Object(obj) !== obj) {
                return obj;
            }
            var res = new obj.constructor();
            for (var key in obj) {
                if (obj.hasOwnProperty(key)) {
                    res[key] = this.cloneObj(obj[key]);
                }
            }
            return res;
        },

        /**
         * @param {Element} el
         * @param {string} eventType
         * @param {function} handler
         */
        addEvent: function (el, eventType, handler) {
            if ($) {
                $(el).on(eventType + '.treant', handler);
            }
            else if (el.addEventListener) { // DOM Level 2 browsers
                el.addEventListener(eventType, handler, false);
            }
            else if (el.attachEvent) { // IE <= 8
                el.attachEvent('on' + eventType, handler);
            }
            else { // ancient browsers
                el['on' + eventType] = handler;
            }
        },

        /**
         * @param {string} selector
         * @param {boolean} raw
         * @param {Element} parentEl
         * @returns {Element|jQuery}
         */
        findEl: function (selector, raw, parentEl) {
            parentEl = parentEl || document;

            if ($) {
                var $element = $(selector, parentEl);
                return (raw ? $element.get(0) : $element);
            }
            else {
                // todo: getElementsByName()
                // todo: getElementsByTagName()
                // todo: getElementsByTagNameNS()
                if (selector.charAt(0) === '#') {
                    return parentEl.getElementById(selector.substring(1));
                }
                else if (selector.charAt(0) === '.') {
                    var oElements = parentEl.getElementsByClassName(selector.substring(1));
                    return (oElements.length ? oElements[0] : null);
                }

                throw new Error('Unknown container element');
            }
        },

        getOuterHeight: function (element) {
            var nRoundingCompensation = 1;
            if (typeof element.getBoundingClientRect === 'function') {
                return element.getBoundingClientRect().height;
            }
            else if ($) {
                return Math.ceil($(element).outerHeight()) + nRoundingCompensation;
            }
            else {
                return Math.ceil(
                    element.clientHeight
                    + UTIL.getStyle(element, 'border-top-width', true)
                    + UTIL.getStyle(element, 'border-bottom-width', true)
                    + UTIL.getStyle(element, 'padding-top', true)
                    + UTIL.getStyle(element, 'padding-bottom', true)
                    + nRoundingCompensation
                );
            }
        },

        getOuterWidth: function (element) {
            var nRoundingCompensation = 1;
            if (typeof element.getBoundingClientRect === 'function') {
                return element.getBoundingClientRect().width;
            }
            else if ($) {
                return Math.ceil($(element).outerWidth()) + nRoundingCompensation;
            }
            else {
                return Math.ceil(
                    element.clientWidth
                    + UTIL.getStyle(element, 'border-left-width', true)
                    + UTIL.getStyle(element, 'border-right-width', true)
                    + UTIL.getStyle(element, 'padding-left', true)
                    + UTIL.getStyle(element, 'padding-right', true)
                    + nRoundingCompensation
                );
            }
        },

        getStyle: function (element, strCssRule, asInt) {
            var strValue = "";
            if (document.defaultView && document.defaultView.getComputedStyle) {
                strValue = document.defaultView.getComputedStyle(element, '').getPropertyValue(strCssRule);
            }
            else if (element.currentStyle) {
                strCssRule = strCssRule.replace(/\-(\w)/g,
                    function (strMatch, p1) {
                        return p1.toUpperCase();
                    }
                );
                strValue = element.currentStyle[strCssRule];
            }
            //Number(elem.style.width.replace(/[^\d\.\-]/g, ''));
            return (asInt ? parseFloat(strValue) : strValue);
        },

        addClass: function (element, cssClass) {
            if ($) {
                $(element).addClass(cssClass);
            }
            else {
                if (!UTIL.hasClass(element, cssClass)) {
                    if (element.classList) {
                        element.classList.add(cssClass);
                    }
                    else {
                        element.className += " " + cssClass;
                    }
                }
            }
        },

        hasClass: function (element, my_class) {
            return (" " + element.className + " ").replace(/[\n\t]/g, " ").indexOf(" " + my_class + " ") > -1;
        },

        toggleClass: function (element, cls, apply) {
            if ($) {
                $(element).toggleClass(cls, apply);
            }
            else {
                if (apply) {
                    //element.className += " "+cls;
                    element.classList.add(cls);
                }
                else {
                    element.classList.remove(cls);
                }
            }
        },

        setDimensions: function (element, width, height) {
            if ($) {
                $(element).width(width).height(height);
            }
            else {
                element.style.width = width + 'px';
                element.style.height = height + 'px';
            }
        },
        isjQueryAvailable: function () { return (typeof ($) !== 'undefined' && $); },
    };

    /**
     * ImageLoader is used for determining if all the images from the Tree are loaded.
     * Node size (width, height) can be correctly determined only when all inner images are loaded
     */
    var ImageLoader = function () {
        this.reset();
    };

    ImageLoader.prototype = {

        /**
         * @returns {ImageLoader}
         */
        reset: function () {
            this.loading = [];
            return this;
        },

        /**
         * @param {TreeNode} node
         * @returns {ImageLoader}
         */
        processNode: function (node) {
            var aImages = node.nodeDOM.getElementsByTagName('img');

            var i = aImages.length;
            while (i--) {
                this.create(node, aImages[i]);
            }
            return this;
        },

        /**
         * @returns {ImageLoader}
         */
        removeAll: function (img_src) {
            var i = this.loading.length;
            while (i--) {
                if (this.loading[i] === img_src) {
                    this.loading.splice(i, 1);
                }
            }
            return this;
        },

        /**
         * @param {TreeNode} node
         * @param {Element} image
         * @returns {*}
         */
        create: function (node, image) {
            var self = this, source = image.src;

            function imgTrigger() {
                self.removeAll(source);
                node.width = node.nodeDOM.offsetWidth;
                node.height = node.nodeDOM.offsetHeight;
            }

            if (image.src.indexOf('data:') !== 0) {
                this.loading.push(source);

                if (image.complete) {
                    return imgTrigger();
                }

                UTIL.addEvent(image, 'load', imgTrigger);
                UTIL.addEvent(image, 'error', imgTrigger); // handle broken url-s

                // load event is not fired for cached images, force the load event
                image.src += ((image.src.indexOf('?') > 0) ? '&' : '?') + new Date().getTime();
            }
            else {
                imgTrigger();
            }
        },

        /**
         * @returns {boolean}
         */
        isNotLoading: function () {
            return (this.loading.length === 0);
        }
    };

    /**
     * Class: TreeStore
     * TreeStore is used for holding initialized Tree objects
     *  Its purpose is to avoid global variables and enable multiple Trees on the page.
     */
    var TreeStore = {

        store: [],

        /**
         * @param {object} jsonConfig
         * @returns {Tree}
         */
        createTree: function (jsonConfig) {
            var nNewTreeId = this.store.length;
            this.store.push(new Tree(jsonConfig, nNewTreeId));
            return this.get(nNewTreeId);
        },

        /**
         * @param {number} treeId
         * @returns {Tree}
         */
        get: function (treeId) {
            return this.store[treeId];
        },

        /**
         * @param {number} treeId
         * @returns {TreeStore}
         */
        destroy: function (treeId) {
            var tree = this.get(treeId);
            if (tree) {
                tree._R.remove();
                var draw_area = tree.drawArea;

                while (draw_area.firstChild) {
                    draw_area.removeChild(draw_area.firstChild);
                }

                var classes = draw_area.className.split(' '),
                    classes_to_stay = [];

                for (var i = 0; i < classes.length; i++) {
                    var cls = classes[i];
                    if (cls !== 'Treant' && cls !== 'Treant-loaded') {
                        classes_to_stay.push(cls);
                    }
                }
                draw_area.style.overflowY = '';
                draw_area.style.overflowX = '';
                draw_area.className = classes_to_stay.join(' ');

                this.store[treeId] = null;
            }
            return this;
        }
    };

    /**
     * Tree constructor.
     * @param {object} jsonConfig
     * @param {number} treeId
     * @constructor
     */
    var Tree = function (jsonConfig, treeId) {

        /**
         * @param {object} jsonConfig
         * @param {number} treeId
         * @returns {Tree}
         */
        this.reset = function (jsonConfig, treeId) {
            this.initJsonConfig = jsonConfig;
            this.initTreeId = treeId;

            this.id = treeId;

            this.CONFIG = UTIL.extend(Tree.CONFIG, jsonConfig.chart);
            this.drawArea = UTIL.findEl(this.CONFIG.container, true);
            if (!this.drawArea) {
                throw new Error('Failed to find element by selector "' + this.CONFIG.container + '"');
            }

            UTIL.addClass(this.drawArea, 'Treant');

            // kill of any child elements that may be there
            this.drawArea.innerHTML = '';

            this.imageLoader = new ImageLoader();

            this.nodeDB = new NodeDB(jsonConfig.nodeStructure, this);

            // key store for storing reference to node connectors,
            // key = nodeId where the connector ends
            this.connectionStore = {};

            this.loaded = false;

            this._R = new Raphael(this.drawArea, 100, 100);

            return this;
        };

        /**
         * @returns {Tree}
         */
        this.reload = function () {
            this.reset(this.initJsonConfig, this.initTreeId).redraw();
            return this;
        };

        this.reset(jsonConfig, treeId);
    };

    Tree.prototype = {

        /**
         * @returns {NodeDB}
         */
        getNodeDb: function () {
            return this.nodeDB;
        },

        /**
         * @param {TreeNode} parentTreeNode
         * @param {object} nodeDefinition
         * @returns {TreeNode}
         */
        addNode: function (parentTreeNode, nodeDefinition) {
            var dbEntry = this.nodeDB.get(parentTreeNode.id);

            this.CONFIG.callback.onBeforeAddNode.apply(this, [parentTreeNode, nodeDefinition]);

            var oNewNode = this.nodeDB.createNode(nodeDefinition, parentTreeNode.id, this);
            oNewNode.createGeometry(this);

            oNewNode.parent().createSwitchGeometry(this);

            this.positionTree();

            this.CONFIG.callback.onAfterAddNode.apply(this, [oNewNode, parentTreeNode, nodeDefinition]);

            return oNewNode;
        },

        /**
         * @returns {Tree}
         */
        redraw: function () {
            this.positionTree();
            return this;
        },

        /**
         * @param {function} callback
         * @returns {Tree}
         */
        positionTree: function (callback) {
            var self = this;

            if (this.imageLoader.isNotLoading()) {
                var root = this.root(),
                    orient = this.CONFIG.rootOrientation;

                this.resetLevelData();

                this.firstWalk(root, 0);
                this.secondWalk(root, 0, 0, 0);

                this.positionNodes();

                if (this.CONFIG.animateOnInit) {
                    setTimeout(
                        function () {
                            root.toggleCollapse();
                        },
                        this.CONFIG.animateOnInitDelay
                    );
                }

                if (!this.loaded) {
                    UTIL.addClass(this.drawArea, 'Treant-loaded'); // nodes are hidden until .loaded class is added
                    if (Object.prototype.toString.call(callback) === "[object Function]") {
                        callback(self);
                    }
                    self.CONFIG.callback.onTreeLoaded.apply(self, [root]);
                    this.loaded = true;
                }

            }
            else {
                setTimeout(
                    function () {
                        self.positionTree(callback);
                    }, 10
                );
            }
            return this;
        },

        /**
         * In a first post-order walk, every node of the tree is assigned a preliminary
         * x-coordinate (held in field node->prelim).
         * In addition, internal nodes are given modifiers, which will be used to move their
         * children to the right (held in field node->modifier).
         * @param {TreeNode} node
         * @param {number} level
         * @returns {Tree}
         */
        firstWalk: function (node, level) {
            node.prelim = null;
            node.modifier = null;

            this.setNeighbors(node, level);
            this.calcLevelDim(node, level);

            var leftSibling = node.leftSibling();

            if (node.childrenCount() === 0 || level == this.CONFIG.maxDepth) {
                // set preliminary x-coordinate
                if (leftSibling) {
                    node.prelim = leftSibling.prelim + leftSibling.size() + this.CONFIG.siblingSeparation;
                }
                else {
                    node.prelim = 0;
                }
            }
            else {
                //node is not a leaf,  firstWalk for each child
                for (var i = 0, n = node.childrenCount(); i < n; i++) {
                    this.firstWalk(node.childAt(i), level + 1);
                }

                var midPoint = node.childrenCenter() - node.size() / 2;

                if (leftSibling) {
                    node.prelim = leftSibling.prelim + leftSibling.size() + this.CONFIG.siblingSeparation;
                    node.modifier = node.prelim - midPoint;
                    this.apportion(node, level);
                }
                else {
                    node.prelim = midPoint;
                }

                // handle stacked children positioning
                if (node.stackParent) { // handle the parent of stacked children
                    node.modifier += this.nodeDB.get(node.stackChildren[0]).size() / 2 + node.connStyle.stackIndent;
                }
                else if (node.stackParentId) { // handle stacked children
                    node.prelim = 0;
                }
            }
            return this;
        },

        /*
         * Clean up the positioning of small sibling subtrees.
         * Subtrees of a node are formed independently and
         * placed as close together as possible. By requiring
         * that the subtrees be rigid at the time they are put
         * together, we avoid the undesirable effects that can
         * accrue from positioning nodes rather than subtrees.
         */
        apportion: function (node, level) {
            var firstChild = node.firstChild(),
                firstChildLeftNeighbor = firstChild.leftNeighbor(),
                compareDepth = 1,
                depthToStop = this.CONFIG.maxDepth - level;

            while (firstChild && firstChildLeftNeighbor && compareDepth <= depthToStop) {
                // calculate the position of the firstChild, according to the position of firstChildLeftNeighbor

                var modifierSumRight = 0,
                    modifierSumLeft = 0,
                    leftAncestor = firstChildLeftNeighbor,
                    rightAncestor = firstChild;

                for (var i = 0; i < compareDepth; i++) {
                    leftAncestor = leftAncestor.parent();
                    rightAncestor = rightAncestor.parent();
                    modifierSumLeft += leftAncestor.modifier;
                    modifierSumRight += rightAncestor.modifier;

                    // all the stacked children are oriented towards right so use right variables
                    if (rightAncestor.stackParent !== undefined) {
                        modifierSumRight += rightAncestor.size() / 2;
                    }
                }

                // find the gap between two trees and apply it to subTrees
                // and mathing smaller gaps to smaller subtrees

                var totalGap = (firstChildLeftNeighbor.prelim + modifierSumLeft + firstChildLeftNeighbor.size() + this.CONFIG.subTeeSeparation) - (firstChild.prelim + modifierSumRight);

                if (totalGap > 0) {
                    var subtreeAux = node,
                        numSubtrees = 0;

                    // count all the subtrees in the LeftSibling
                    while (subtreeAux && subtreeAux.id !== leftAncestor.id) {
                        subtreeAux = subtreeAux.leftSibling();
                        numSubtrees++;
                    }

                    if (subtreeAux) {
                        var subtreeMoveAux = node,
                            singleGap = totalGap / numSubtrees;

                        while (subtreeMoveAux.id !== leftAncestor.id) {
                            subtreeMoveAux.prelim += totalGap;
                            subtreeMoveAux.modifier += totalGap;

                            totalGap -= singleGap;
                            subtreeMoveAux = subtreeMoveAux.leftSibling();
                        }
                    }
                }

                compareDepth++;

                firstChild = (firstChild.childrenCount() === 0) ?
                    node.leftMost(0, compareDepth) :
                    firstChild = firstChild.firstChild();

                if (firstChild) {
                    firstChildLeftNeighbor = firstChild.leftNeighbor();
                }
            }
        },

        /*
         * During a second pre-order walk, each node is given a
         * final x-coordinate by summing its preliminary
         * x-coordinate and the modifiers of all the node's
         * ancestors.  The y-coordinate depends on the height of
         * the tree.  (The roles of x and y are reversed for
         * RootOrientations of EAST or WEST.)
         */
        secondWalk: function (node, level, X, Y) {
            if (level <= this.CONFIG.maxDepth) {
                var xTmp = node.prelim + X,
                    yTmp = Y, align = this.CONFIG.nodeAlign,
                    orient = this.CONFIG.rootOrientation,
                    levelHeight, nodesizeTmp;

                if (orient === 'NORTH' || orient === 'SOUTH') {
                    levelHeight = this.levelMaxDim[level].height;
                    nodesizeTmp = node.height;
                    if (node.pseudo) {
                        node.height = levelHeight;
                    } // assign a new size to pseudo nodes
                }
                else if (orient === 'WEST' || orient === 'EAST') {
                    levelHeight = this.levelMaxDim[level].width;
                    nodesizeTmp = node.width;
                    if (node.pseudo) {
                        node.width = levelHeight;
                    } // assign a new size to pseudo nodes
                }

                node.X = xTmp;

                if (node.pseudo) { // pseudo nodes need to be properly aligned, otherwise position is not correct in some examples
                    if (orient === 'NORTH' || orient === 'WEST') {
                        node.Y = yTmp; // align "BOTTOM"
                    }
                    else if (orient === 'SOUTH' || orient === 'EAST') {
                        node.Y = (yTmp + (levelHeight - nodesizeTmp)); // align "TOP"
                    }

                } else {
                    node.Y = (align === 'CENTER') ? (yTmp + (levelHeight - nodesizeTmp) / 2) :
                        (align === 'TOP') ? (yTmp + (levelHeight - nodesizeTmp)) :
                            yTmp;
                }

                if (orient === 'WEST' || orient === 'EAST') {
                    var swapTmp = node.X;
                    node.X = node.Y;
                    node.Y = swapTmp;
                }

                if (orient === 'SOUTH') {
                    node.Y = -node.Y - nodesizeTmp;
                }
                else if (orient === 'EAST') {
                    node.X = -node.X - nodesizeTmp;
                }

                if (node.childrenCount() !== 0) {
                    if (node.id === 0 && this.CONFIG.hideRootNode) {
                        // ako je root node Hiden onda nemoj njegovu dijecu pomaknut po Y osi za Level separation, neka ona budu na vrhu
                        this.secondWalk(node.firstChild(), level + 1, X + node.modifier, Y);
                    }
                    else {
                        this.secondWalk(node.firstChild(), level + 1, X + node.modifier, Y + levelHeight + this.CONFIG.levelSeparation);
                    }
                }

                if (node.rightSibling()) {
                    this.secondWalk(node.rightSibling(), level, X, Y);
                }
            }
        },

        /**
         * position all the nodes, center the tree in center of its container
         * 0,0 coordinate is in the upper left corner
         * @returns {Tree}
         */
        positionNodes: function () {
            var self = this,
                treeSize = {
                    x: self.nodeDB.getMinMaxCoord('X', null, null),
                    y: self.nodeDB.getMinMaxCoord('Y', null, null)
                },

                treeWidth = treeSize.x.max - treeSize.x.min,
                treeHeight = treeSize.y.max - treeSize.y.min,

                treeCenter = {
                    x: treeSize.x.max - treeWidth / 2,
                    y: treeSize.y.max - treeHeight / 2
                };

            this.handleOverflow(treeWidth, treeHeight);

            var
                containerCenter = {
                    x: self.drawArea.clientWidth / 2,
                    y: self.drawArea.clientHeight / 2
                },

                deltaX = containerCenter.x - treeCenter.x,
                deltaY = containerCenter.y - treeCenter.y,

                // all nodes must have positive X or Y coordinates, handle this with offsets
                negOffsetX = ((treeSize.x.min + deltaX) <= 0) ? Math.abs(treeSize.x.min) : 0,
                negOffsetY = ((treeSize.y.min + deltaY) <= 0) ? Math.abs(treeSize.y.min) : 0,
                i, len, node;

            // position all the nodes
            for (i = 0, len = this.nodeDB.db.length; i < len; i++) {

                node = this.nodeDB.get(i);

                self.CONFIG.callback.onBeforePositionNode.apply(self, [node, i, containerCenter, treeCenter]);

                if (node.id === 0 && this.CONFIG.hideRootNode) {
                    self.CONFIG.callback.onAfterPositionNode.apply(self, [node, i, containerCenter, treeCenter]);
                    continue;
                }

                // if the tree is smaller than the draw area, then center the tree within drawing area
                node.X += negOffsetX + ((treeWidth < this.drawArea.clientWidth) ? deltaX : this.CONFIG.padding);
                node.Y += negOffsetY + ((treeHeight < this.drawArea.clientHeight) ? deltaY : this.CONFIG.padding);

                var collapsedParent = node.collapsedParent(),
                    hidePoint = null;

                if (collapsedParent) {
                    // position the node behind the connector point of the parent, so future animations can be visible
                    hidePoint = collapsedParent.connectorPoint(true);
                    node.hide(hidePoint);

                }
                else if (node.positioned) {
                    // node is already positioned,
                    node.show();
                }
                else { // inicijalno stvaranje nodeova, postavi lokaciju
                    node.nodeDOM.style.left = node.X + 'px';
                    node.nodeDOM.style.top = node.Y + 'px';
                    node.positioned = true;
                }

                if (node.id !== 0 && !(node.parent().id === 0 && this.CONFIG.hideRootNode)) {
                    this.setConnectionToParent(node, hidePoint); // skip the root node
                }
                else if (!this.CONFIG.hideRootNode && node.drawLineThrough) {
                    // drawlinethrough is performed for for the root node also
                    node.drawLineThroughMe();
                }

                self.CONFIG.callback.onAfterPositionNode.apply(self, [node, i, containerCenter, treeCenter]);
            }
            return this;
        },

        /**
         * Create Raphael instance, (optionally set scroll bars if necessary)
         * @param {number} treeWidth
         * @param {number} treeHeight
         * @returns {Tree}
         */
        handleOverflow: function (treeWidth, treeHeight) {
            var viewWidth = this.drawArea.clientWidth,
                viewHeight = treeHeight + this.CONFIG.padding * 2;

            this._R.setSize(viewWidth, viewHeight);

            if (this.CONFIG.scrollbar === 'resize') {
                UTIL.setDimensions(this.drawArea, viewWidth, viewHeight);
            }
            else if (!UTIL.isjQueryAvailable() || this.CONFIG.scrollbar === 'native') {

                if (this.drawArea.clientWidth < treeWidth) { // is overflow-x necessary
                    this.drawArea.style.overflowX = "auto";
                }

                if (this.drawArea.clientHeight < treeHeight) { // is overflow-y necessary
                    this.drawArea.style.overflowY = "auto";
                }
            }
            // Fancy scrollbar relies heavily on jQuery, so guarding with if ( $ )
            else if (this.CONFIG.scrollbar === 'fancy') {
                var jq_drawArea = $(this.drawArea);
                if (jq_drawArea.hasClass('ps-container')) { // znaci da je 'fancy' vec inicijaliziran, treba updateat
                    jq_drawArea.find('.Treant').css({
                        width: viewWidth,
                        height: viewHeight
                    });

                    jq_drawArea.perfectScrollbar('update');
                }
                else {
                    var mainContainer = jq_drawArea.wrapInner('<div class="Treant"/>'),
                        child = mainContainer.find('.Treant');

                    child.css({
                        width: viewWidth,
                        height: viewHeight
                    });

                    mainContainer.perfectScrollbar();
                }
            } // else this.CONFIG.scrollbar == 'None'

            return this;
        },
        /**
         * @param {TreeNode} treeNode
         * @param {boolean} hidePoint
         * @returns {Tree}
         */
        setConnectionToParent: function (treeNode, hidePoint) {
            var stacked = treeNode.stackParentId,
                connLine,
                parent = (stacked ? this.nodeDB.get(stacked) : treeNode.parent()),

                pathString = hidePoint ?
                    this.getPointPathString(hidePoint) :
                    this.getPathString(parent, treeNode, stacked);

            if (this.connectionStore[treeNode.id]) {
                // connector already exists, update the connector geometry
                connLine = this.connectionStore[treeNode.id];
                this.animatePath(connLine, pathString);
            }
            else {
                connLine = this._R.path(pathString);
                this.connectionStore[treeNode.id] = connLine;

                // don't show connector arrows por pseudo nodes
                if (treeNode.pseudo) {
                    delete parent.connStyle.style['arrow-end'];
                }
                if (parent.pseudo) {
                    delete parent.connStyle.style['arrow-start'];
                }

                connLine.attr(parent.connStyle.style);

                if (treeNode.drawLineThrough || treeNode.pseudo) {
                    treeNode.drawLineThroughMe(hidePoint);
                }
            }
            treeNode.connector = connLine;
            return this;
        },

        /**
         * Create the path which is represented as a point, used for hiding the connection
         * A path with a leading "_" indicates the path will be hidden
         * See: http://dmitrybaranovskiy.github.io/raphael/reference.html#Paper.path
         * @param {object} hidePoint
         * @returns {string}
         */
        getPointPathString: function (hidePoint) {
            return ["_M", hidePoint.x, ",", hidePoint.y, 'L', hidePoint.x, ",", hidePoint.y, hidePoint.x, ",", hidePoint.y].join(' ');
        },

        /**
         * This method relied on receiving a valid Raphael Paper.path.
         * See: http://dmitrybaranovskiy.github.io/raphael/reference.html#Paper.path
         * A pathString is typically in the format of "M10,20L30,40"
         * @param path
         * @param {string} pathString
         * @returns {Tree}
         */
        animatePath: function (path, pathString) {
            if (path.hidden && pathString.charAt(0) !== "_") { // path will be shown, so show it
                path.show();
                path.hidden = false;
            }

            // See: http://dmitrybaranovskiy.github.io/raphael/reference.html#Element.animate
            path.animate(
                {
                    path: pathString.charAt(0) === "_" ?
                        pathString.substring(1) :
                        pathString // remove the "_" prefix if it exists
                },
                this.CONFIG.animation.connectorsSpeed,
                this.CONFIG.animation.connectorsAnimation,
                function () {
                    if (pathString.charAt(0) === "_") { // animation is hiding the path, hide it at the and of animation
                        path.hide();
                        path.hidden = true;
                    }
                }
            );
            return this;
        },

        /**
         *
         * @param {TreeNode} from_node
         * @param {TreeNode} to_node
         * @param {boolean} stacked
         * @returns {string}
         */
        getPathString: function (from_node, to_node, stacked) {
            var startPoint = from_node.connectorPoint(true),
                endPoint = to_node.connectorPoint(false),
                orientation = this.CONFIG.rootOrientation,
                connType = from_node.connStyle.type,
                P1 = {}, P2 = {};

            if (orientation === 'NORTH' || orientation === 'SOUTH') {
                P1.y = P2.y = (startPoint.y + endPoint.y) / 2;

                P1.x = startPoint.x;
                P2.x = endPoint.x;
            }
            else if (orientation === 'EAST' || orientation === 'WEST') {
                P1.x = P2.x = (startPoint.x + endPoint.x) / 2;

                P1.y = startPoint.y;
                P2.y = endPoint.y;
            }

            // sp, p1, pm, p2, ep == "x,y"
            var sp = startPoint.x + ',' + startPoint.y, p1 = P1.x + ',' + P1.y, p2 = P2.x + ',' + P2.y, ep = endPoint.x + ',' + endPoint.y,
                pm = (P1.x + P2.x) / 2 + ',' + (P1.y + P2.y) / 2, pathString, stackPoint;

            if (stacked) { // STACKED CHILDREN

                stackPoint = (orientation === 'EAST' || orientation === 'WEST') ?
                    endPoint.x + ',' + startPoint.y :
                    startPoint.x + ',' + endPoint.y;

                if (connType === "step" || connType === "straight") {
                    pathString = ["M", sp, 'L', stackPoint, 'L', ep];
                }
                else if (connType === "curve" || connType === "bCurve") {
                    var helpPoint, // used for nicer curve lines
                        indent = from_node.connStyle.stackIndent;

                    if (orientation === 'NORTH') {
                        helpPoint = (endPoint.x - indent) + ',' + (endPoint.y - indent);
                    }
                    else if (orientation === 'SOUTH') {
                        helpPoint = (endPoint.x - indent) + ',' + (endPoint.y + indent);
                    }
                    else if (orientation === 'EAST') {
                        helpPoint = (endPoint.x + indent) + ',' + startPoint.y;
                    }
                    else if (orientation === 'WEST') {
                        helpPoint = (endPoint.x - indent) + ',' + startPoint.y;
                    }
                    pathString = ["M", sp, 'L', helpPoint, 'S', stackPoint, ep];
                }

            }
            else {  // NORMAL CHILDREN
                if (connType === "step") {
                    pathString = ["M", sp, 'L', p1, 'L', p2, 'L', ep];
                }
                else if (connType === "curve") {
                    pathString = ["M", sp, 'C', p1, p2, ep];
                }
                else if (connType === "bCurve") {
                    pathString = ["M", sp, 'Q', p1, pm, 'T', ep];
                }
                else if (connType === "straight") {
                    pathString = ["M", sp, 'L', sp, ep];
                }
            }

            return pathString.join(" ");
        },

        /**
         * Algorithm works from left to right, so previous processed node will be left neighbour of the next node
         * @param {TreeNode} node
         * @param {number} level
         * @returns {Tree}
         */
        setNeighbors: function (node, level) {
            node.leftNeighborId = this.lastNodeOnLevel[level];
            if (node.leftNeighborId) {
                node.leftNeighbor().rightNeighborId = node.id;
            }
            this.lastNodeOnLevel[level] = node.id;
            return this;
        },

        /**
         * Used for calculation of height and width of a level (level dimensions)
         * @param {TreeNode} node
         * @param {number} level
         * @returns {Tree}
         */
        calcLevelDim: function (node, level) { // root node is on level 0
            this.levelMaxDim[level] = {
                width: Math.max(this.levelMaxDim[level] ? this.levelMaxDim[level].width : 0, node.width),
                height: Math.max(this.levelMaxDim[level] ? this.levelMaxDim[level].height : 0, node.height)
            };
            return this;
        },

        /**
         * @returns {Tree}
         */
        resetLevelData: function () {
            this.lastNodeOnLevel = [];
            this.levelMaxDim = [];
            return this;
        },

        /**
         * @returns {TreeNode}
         */
        root: function () {
            return this.nodeDB.get(0);
        }
    };

    /**
     * NodeDB is used for storing the nodes. Each tree has its own NodeDB.
     * @param {object} nodeStructure
     * @param {Tree} tree
     * @constructor
     */
    var NodeDB = function (nodeStructure, tree) {
        this.reset(nodeStructure, tree);
    };

    NodeDB.prototype = {

        /**
         * @param {object} nodeStructure
         * @param {Tree} tree
         * @returns {NodeDB}
         */
        reset: function (nodeStructure, tree) {

            this.db = [];

            var self = this;

            /**
             * @param {object} node
             * @param {number} parentId
             */
            function iterateChildren(node, parentId) {
                var newNode = self.createNode(node, parentId, tree, null);

                if (node.children) {
                    // pseudo node is used for descending children to the next level
                    if (node.childrenDropLevel && node.childrenDropLevel > 0) {
                        while (node.childrenDropLevel--) {
                            // pseudo node needs to inherit the connection style from its parent for continuous connectors
                            var connStyle = UTIL.cloneObj(newNode.connStyle);
                            newNode = self.createNode('pseudo', newNode.id, tree, null);
                            newNode.connStyle = connStyle;
                            newNode.children = [];
                        }
                    }

                    var stack = (node.stackChildren && !self.hasGrandChildren(node)) ? newNode.id : null;

                    // children are positioned on separate levels, one beneath the other
                    if (stack !== null) {
                        newNode.stackChildren = [];
                    }

                    for (var i = 0, len = node.children.length; i < len; i++) {
                        if (stack !== null) {
                            newNode = self.createNode(node.children[i], newNode.id, tree, stack);
                            if ((i + 1) < len) {
                                // last node cant have children
                                newNode.children = [];
                            }
                        }
                        else {
                            iterateChildren(node.children[i], newNode.id);
                        }
                    }
                }
            }

            if (tree.CONFIG.animateOnInit) {
                nodeStructure.collapsed = true;
            }

            iterateChildren(nodeStructure, -1); // root node

            this.createGeometries(tree);

            return this;
        },

        /**
         * @param {Tree} tree
         * @returns {NodeDB}
         */
        createGeometries: function (tree) {
            var i = this.db.length;

            while (i--) {
                this.get(i).createGeometry(tree);
            }
            return this;
        },

        /**
         * @param {number} nodeId
         * @returns {TreeNode}
         */
        get: function (nodeId) {
            return this.db[nodeId]; // get TreeNode by ID
        },

        /**
         * @param {function} callback
         * @returns {NodeDB}
         */
        walk: function (callback) {
            var i = this.db.length;

            while (i--) {
                callback.apply(this, [this.get(i)]);
            }
            return this;
        },

        /**
         *
         * @param {object} nodeStructure
         * @param {number} parentId
         * @param {Tree} tree
         * @param {number} stackParentId
         * @returns {TreeNode}
         */
        createNode: function (nodeStructure, parentId, tree, stackParentId) {
            var node = new TreeNode(nodeStructure, this.db.length, parentId, tree, stackParentId);

            this.db.push(node);

            // skip root node (0)
            if (parentId >= 0) {
                var parent = this.get(parentId);

                // todo: refactor into separate private method
                if (nodeStructure.position) {
                    if (nodeStructure.position === 'left') {
                        parent.children.push(node.id);
                    }
                    else if (nodeStructure.position === 'right') {
                        parent.children.splice(0, 0, node.id);
                    }
                    else if (nodeStructure.position === 'center') {
                        parent.children.splice(Math.floor(parent.children.length / 2), 0, node.id);
                    }
                    else {
                        // edge case when there's only 1 child
                        var position = parseInt(nodeStructure.position);
                        if (parent.children.length === 1 && position > 0) {
                            parent.children.splice(0, 0, node.id);
                        }
                        else {
                            parent.children.splice(
                                Math.max(position, parent.children.length - 1),
                                0, node.id
                            );
                        }
                    }
                }
                else {
                    parent.children.push(node.id);
                }
            }

            if (stackParentId) {
                this.get(stackParentId).stackParent = true;
                this.get(stackParentId).stackChildren.push(node.id);
            }

            return node;
        },

        getMinMaxCoord: function (dim, parent, MinMax) { // used for getting the dimensions of the tree, dim = 'X' || 'Y'
            // looks for min and max (X and Y) within the set of nodes
            parent = parent || this.get(0);

            MinMax = MinMax || { // start with root node dimensions
                min: parent[dim],
                max: parent[dim] + ((dim === 'X') ? parent.width : parent.height)
            };

            var i = parent.childrenCount();

            while (i--) {
                var node = parent.childAt(i),
                    maxTest = node[dim] + ((dim === 'X') ? node.width : node.height),
                    minTest = node[dim];

                if (maxTest > MinMax.max) {
                    MinMax.max = maxTest;
                }
                if (minTest < MinMax.min) {
                    MinMax.min = minTest;
                }

                this.getMinMaxCoord(dim, node, MinMax);
            }
            return MinMax;
        },

        /**
         * @param {object} nodeStructure
         * @returns {boolean}
         */
        hasGrandChildren: function (nodeStructure) {
            var i = nodeStructure.children.length;
            while (i--) {
                if (nodeStructure.children[i].children) {
                    return true;
                }
            }
            return false;
        }
    };

    /**
     * TreeNode constructor.
     * @param {object} nodeStructure
     * @param {number} id
     * @param {number} parentId
     * @param {Tree} tree
     * @param {number} stackParentId
     * @constructor
     */
    var TreeNode = function (nodeStructure, id, parentId, tree, stackParentId) {
        this.reset(nodeStructure, id, parentId, tree, stackParentId);
    };

    TreeNode.prototype = {

        /**
         * @param {object} nodeStructure
         * @param {number} id
         * @param {number} parentId
         * @param {Tree} tree
         * @param {number} stackParentId
         * @returns {TreeNode}
         */
        reset: function (nodeStructure, id, parentId, tree, stackParentId) {
            this.id = id;
            this.parentId = parentId;
            this.treeId = tree.id;

            this.prelim = 0;
            this.modifier = 0;
            this.leftNeighborId = null;

            this.stackParentId = stackParentId;

            // pseudo node is a node with width=height=0, it is invisible, but necessary for the correct positioning of the tree
            this.pseudo = nodeStructure === 'pseudo' || nodeStructure['pseudo']; // todo: surely if nodeStructure is a scalar then the rest will error:

            this.meta = nodeStructure.meta || {};
            this.image = nodeStructure.image || null;

            this.link = UTIL.createMerge(tree.CONFIG.node.link, nodeStructure.link);

            this.connStyle = UTIL.createMerge(tree.CONFIG.connectors, nodeStructure.connectors);
            this.connector = null;

            this.drawLineThrough = nodeStructure.drawLineThrough === false ? false : (nodeStructure.drawLineThrough || tree.CONFIG.node.drawLineThrough);

            this.collapsable = nodeStructure.collapsable === false ? false : (nodeStructure.collapsable || tree.CONFIG.node.collapsable);
            this.collapsed = nodeStructure.collapsed;

            this.text = nodeStructure.text;

            // '.node' DIV
            this.nodeInnerHTML = nodeStructure.innerHTML;
            this.nodeHTMLclass = (tree.CONFIG.node.HTMLclass ? tree.CONFIG.node.HTMLclass : '') + // globally defined class for the nodex
                (nodeStructure.HTMLclass ? (' ' + nodeStructure.HTMLclass) : '');       // + specific node class

            this.nodeHTMLid = nodeStructure.HTMLid;

            this.children = [];

            return this;
        },

        /**
         * @returns {Tree}
         */
        getTree: function () {
            return TreeStore.get(this.treeId);
        },

        /**
         * @returns {object}
         */
        getTreeConfig: function () {
            return this.getTree().CONFIG;
        },

        /**
         * @returns {NodeDB}
         */
        getTreeNodeDb: function () {
            return this.getTree().getNodeDb();
        },

        /**
         * @param {number} nodeId
         * @returns {TreeNode}
         */
        lookupNode: function (nodeId) {
            return this.getTreeNodeDb().get(nodeId);
        },

        /**
         * @returns {Tree}
         */
        Tree: function () {
            return TreeStore.get(this.treeId);
        },

        /**
         * @param {number} nodeId
         * @returns {TreeNode}
         */
        dbGet: function (nodeId) {
            return this.getTreeNodeDb().get(nodeId);
        },

        /**
         * Returns the width of the node
         * @returns {float}
         */
        size: function () {
            var orientation = this.getTreeConfig().rootOrientation;

            if (this.pseudo) {
                // prevents separating the subtrees
                return (-this.getTreeConfig().subTeeSeparation);
            }

            if (orientation === 'NORTH' || orientation === 'SOUTH') {
                return this.width;
            }
            else if (orientation === 'WEST' || orientation === 'EAST') {
                return this.height;
            }
        },

        /**
         * @returns {number}
         */
        childrenCount: function () {
            return ((this.collapsed || !this.children) ? 0 : this.children.length);
        },

        /**
         * @param {number} index
         * @returns {TreeNode}
         */
        childAt: function (index) {
            return this.dbGet(this.children[index]);
        },

        /**
         * @returns {TreeNode}
         */
        firstChild: function () {
            return this.childAt(0);
        },

        /**
         * @returns {TreeNode}
         */
        lastChild: function () {
            return this.childAt(this.children.length - 1);
        },

        /**
         * @returns {TreeNode}
         */
        parent: function () {
            return this.lookupNode(this.parentId);
        },

        /**
         * @returns {TreeNode}
         */
        leftNeighbor: function () {
            if (this.leftNeighborId) {
                return this.lookupNode(this.leftNeighborId);
            }
        },

        /**
         * @returns {TreeNode}
         */
        rightNeighbor: function () {
            if (this.rightNeighborId) {
                return this.lookupNode(this.rightNeighborId);
            }
        },

        /**
         * @returns {TreeNode}
         */
        leftSibling: function () {
            var leftNeighbor = this.leftNeighbor();

            if (leftNeighbor && leftNeighbor.parentId === this.parentId) {
                return leftNeighbor;
            }
        },

        /**
         * @returns {TreeNode}
         */
        rightSibling: function () {
            var rightNeighbor = this.rightNeighbor();

            if (rightNeighbor && rightNeighbor.parentId === this.parentId) {
                return rightNeighbor;
            }
        },

        /**
         * @returns {number}
         */
        childrenCenter: function () {
            var first = this.firstChild(),
                last = this.lastChild();

            return (first.prelim + ((last.prelim - first.prelim) + last.size()) / 2);
        },

        /**
         * Find out if one of the node ancestors is collapsed
         * @returns {*}
         */
        collapsedParent: function () {
            var parent = this.parent();
            if (!parent) {
                return false;
            }
            if (parent.collapsed) {
                return parent;
            }
            return parent.collapsedParent();
        },

        /**
         * Returns the leftmost child at specific level, (initial level = 0)
         * @param level
         * @param depth
         * @returns {*}
         */
        leftMost: function (level, depth) {
            if (level >= depth) {
                return this;
            }
            if (this.childrenCount() === 0) {
                return;
            }

            for (var i = 0, n = this.childrenCount(); i < n; i++) {
                var leftmostDescendant = this.childAt(i).leftMost(level + 1, depth);
                if (leftmostDescendant) {
                    return leftmostDescendant;
                }
            }
        },

        // returns start or the end point of the connector line, origin is upper-left
        connectorPoint: function (startPoint) {
            var orient = this.Tree().CONFIG.rootOrientation, point = {};

            if (this.stackParentId) { // return different end point if node is a stacked child
                if (orient === 'NORTH' || orient === 'SOUTH') {
                    orient = 'WEST';
                }
                else if (orient === 'EAST' || orient === 'WEST') {
                    orient = 'NORTH';
                }
            }

            // if pseudo, a virtual center is used
            if (orient === 'NORTH') {
                point.x = (this.pseudo) ? this.X - this.Tree().CONFIG.subTeeSeparation / 2 : this.X + this.width / 2;
                point.y = (startPoint) ? this.Y + this.height : this.Y;
            }
            else if (orient === 'SOUTH') {
                point.x = (this.pseudo) ? this.X - this.Tree().CONFIG.subTeeSeparation / 2 : this.X + this.width / 2;
                point.y = (startPoint) ? this.Y : this.Y + this.height;
            }
            else if (orient === 'EAST') {
                point.x = (startPoint) ? this.X : this.X + this.width;
                point.y = (this.pseudo) ? this.Y - this.Tree().CONFIG.subTeeSeparation / 2 : this.Y + this.height / 2;
            }
            else if (orient === 'WEST') {
                point.x = (startPoint) ? this.X + this.width : this.X;
                point.y = (this.pseudo) ? this.Y - this.Tree().CONFIG.subTeeSeparation / 2 : this.Y + this.height / 2;
            }
            return point;
        },

        /**
         * @returns {string}
         */
        pathStringThrough: function () { // get the geometry of a path going through the node
            var startPoint = this.connectorPoint(true),
                endPoint = this.connectorPoint(false);

            return ["M", startPoint.x + "," + startPoint.y, 'L', endPoint.x + "," + endPoint.y].join(" ");
        },

        /**
         * @param {object} hidePoint
         */
        drawLineThroughMe: function (hidePoint) { // hidepoint se proslijedjuje ako je node sakriven zbog collapsed
            var pathString = hidePoint ?
                this.Tree().getPointPathString(hidePoint) :
                this.pathStringThrough();

            this.lineThroughMe = this.lineThroughMe || this.Tree()._R.path(pathString);

            var line_style = UTIL.cloneObj(this.connStyle.style);

            delete line_style['arrow-start'];
            delete line_style['arrow-end'];

            this.lineThroughMe.attr(line_style);

            if (hidePoint) {
                this.lineThroughMe.hide();
                this.lineThroughMe.hidden = true;
            }
        },

        addSwitchEvent: function (nodeSwitch) {
            var self = this;
            UTIL.addEvent(nodeSwitch, 'click',
                function (e) {
                    e.preventDefault();
                    if (self.getTreeConfig().callback.onBeforeClickCollapseSwitch.apply(self, [nodeSwitch, e]) === false) {
                        return false;
                    }

                    self.toggleCollapse();

                    self.getTreeConfig().callback.onAfterClickCollapseSwitch.apply(self, [nodeSwitch, e]);
                }
            );
        },

        /**
         * @returns {TreeNode}
         */
        collapse: function () {
            if (!this.collapsed) {
                this.toggleCollapse();
            }
            return this;
        },

        /**
         * @returns {TreeNode}
         */
        expand: function () {
            if (this.collapsed) {
                this.toggleCollapse();
            }
            return this;
        },

        /**
         * @returns {TreeNode}
         */
        toggleCollapse: function () {
            var oTree = this.getTree();

            if (!oTree.inAnimation) {
                oTree.inAnimation = true;

                this.collapsed = !this.collapsed; // toggle the collapse at each click
                UTIL.toggleClass(this.nodeDOM, 'collapsed', this.collapsed);

                oTree.positionTree();

                var self = this;

                setTimeout(
                    function () { // set the flag after the animation
                        oTree.inAnimation = false;
                        oTree.CONFIG.callback.onToggleCollapseFinished.apply(oTree, [self, self.collapsed]);
                    },
                    (oTree.CONFIG.animation.nodeSpeed > oTree.CONFIG.animation.connectorsSpeed) ?
                        oTree.CONFIG.animation.nodeSpeed :
                        oTree.CONFIG.animation.connectorsSpeed
                );
            }
            return this;
        },

        hide: function (collapse_to_point) {
            collapse_to_point = collapse_to_point || false;

            var bCurrentState = this.hidden;
            this.hidden = true;

            this.nodeDOM.style.overflow = 'hidden';

            var tree = this.getTree(),
                config = this.getTreeConfig(),
                oNewState = {
                    opacity: 0
                };

            if (collapse_to_point) {
                oNewState.left = collapse_to_point.x;
                oNewState.top = collapse_to_point.y;
            }

            // if parent was hidden in initial configuration, position the node behind the parent without animations
            if (!this.positioned || bCurrentState) {
                this.nodeDOM.style.visibility = 'hidden';
                setTimeout(() => { this.nodeDOM.style.display = 'none'; }, config.animation.connectorsSpeed);
                if ($) {
                    $(this.nodeDOM).css(oNewState);
                }
                else {
                    this.nodeDOM.style.left = oNewState.left + 'px';
                    this.nodeDOM.style.top = oNewState.top + 'px';
                }
                this.positioned = true;
            }
            else {
                // todo: fix flashy bug when a node is manually hidden and tree.redraw is called.
                if ($) {
                    $(this.nodeDOM).animate(
                        oNewState, config.animation.nodeSpeed, config.animation.nodeAnimation,
                        function () {
                            this.style.visibility = 'hidden';
                        }
                    );
                }
                else {
                    this.nodeDOM.style.transition = 'all ' + config.animation.nodeSpeed + 'ms ease';
                    this.nodeDOM.style.transitionProperty = 'opacity, left, top';
                    this.nodeDOM.style.opacity = oNewState.opacity;
                    this.nodeDOM.style.left = oNewState.left + 'px';
                    this.nodeDOM.style.top = oNewState.top + 'px';
                    this.nodeDOM.style.visibility = 'hidden';
                    setTimeout(() => { this.nodeDOM.style.display = 'none'; },
                        config.animation.connectorsSpeed
                    );
                }
            }

            // animate the line through node if the line exists
            if (this.lineThroughMe) {
                var new_path = tree.getPointPathString(collapse_to_point);
                if (bCurrentState) {
                    // update without animations
                    this.lineThroughMe.attr({ path: new_path });
                }
                else {
                    // update with animations
                    tree.animatePath(this.lineThroughMe, tree.getPointPathString(collapse_to_point));
                }
            }

            return this;
        },

        /**
         * @returns {TreeNode}
         */
        hideConnector: function () {
            var oTree = this.Tree();
            var oPath = oTree.connectionStore[this.id];
            if (oPath) {
                oPath.animate(
                    { 'opacity': 0 },
                    oTree.CONFIG.animation.connectorsSpeed,
                    oTree.CONFIG.animation.connectorsAnimation
                );
            }
            return this;
        },

        show: function () {
            var bCurrentState = this.hidden;
            this.hidden = false;

            this.nodeDOM.style.visibility = 'visible';

            var oTree = this.Tree();

            var oNewState = {
                left: this.X,
                top: this.Y,
                opacity: 1
            },
                config = this.getTreeConfig();

            // if the node was hidden, update opacity and position
            if ($) {
                $(this.nodeDOM).animate(
                    oNewState,
                    config.animation.nodeSpeed, config.animation.nodeAnimation,
                    function () {
                        // $.animate applies "overflow:hidden" to the node, remove it to avoid visual problems
                        this.style.overflow = "";
                    }
                );
            }
            else {
                this.nodeDOM.style.transition = 'all ' + config.animation.nodeSpeed + 'ms ease';
                this.nodeDOM.style.transitionProperty = 'opacity, left, top';
                this.nodeDOM.style.left = oNewState.left + 'px';
                this.nodeDOM.style.top = oNewState.top + 'px';
                this.nodeDOM.style.opacity = oNewState.opacity;
                this.nodeDOM.style.overflow = '';
                this.nodeDOM.style.display = 'block';
            }

            if (this.lineThroughMe) {
                this.getTree().animatePath(this.lineThroughMe, this.pathStringThrough());
            }

            return this;
        },

        /**
         * @returns {TreeNode}
         */
        showConnector: function () {
            var oTree = this.Tree();
            var oPath = oTree.connectionStore[this.id];
            if (oPath) {
                oPath.animate(
                    { 'opacity': 1 },
                    oTree.CONFIG.animation.connectorsSpeed,
                    oTree.CONFIG.animation.connectorsAnimation
                );
            }
            return this;
        }
    };


    /**
     * Build a node from the 'text' and 'img' property and return with it.
     *
     * The node will contain all the fields that present under the 'text' property
     * Each field will refer to a css class with name defined as node-{$property_name}
     *
     * Example:
     * The definition:
     *
     *   text: {
     *     desc: "some description",
     *     paragraph: "some text"
     *   }
     *
     * will generate the following elements:
     *
     *   <p class="node-desc">some description</p>
     *   <p class="node-paragraph">some text</p>
     *
     * @Returns the configured node
     */
    TreeNode.prototype.buildNodeFromText = function (node) {
        // IMAGE
        if (this.image) {
            image = document.createElement('img');
            image.src = this.image;
            node.appendChild(image);
        }

        // TEXT
        if (this.text) {
            for (var key in this.text) {
                // adding DATA Attributes to the node
                if (key.startsWith("data-")) {
                    node.setAttribute(key, this.text[key]);
                } else {

                    var textElement = document.createElement(this.text[key].href ? 'a' : 'p');

                    // make an <a> element if required
                    if (this.text[key].href) {
                        textElement.href = this.text[key].href;
                        if (this.text[key].target) {
                            textElement.target = this.text[key].target;
                        }
                    }

                    textElement.className = "node-" + key;
                    textElement.appendChild(document.createTextNode(
                        this.text[key].val ? this.text[key].val :
                            this.text[key] instanceof Object ? "'val' param missing!" : this.text[key]
                    )
                    );

                    node.appendChild(textElement);
                }
            }
        }
        return node;
    };

    /**
     * Build a node from  'nodeInnerHTML' property that defines an existing HTML element, referenced by it's id, e.g: #someElement
     * Change the text in the passed node to 'Wrong ID selector' if the referenced element does ot exist,
     * return with a cloned and configured node otherwise
     *
     * @Returns node the configured node
     */
    TreeNode.prototype.buildNodeFromHtml = function (node) {
        // get some element by ID and clone its structure into a node
        if (this.nodeInnerHTML.charAt(0) === "#") {
            var elem = document.getElementById(this.nodeInnerHTML.substring(1));
            if (elem) {
                node = elem.cloneNode(true);
                node.id += "-clone";
                node.className += " node";
            }
            else {
                node.innerHTML = "<b> Wrong ID selector </b>";
            }
        }
        else {
            // insert your custom HTML into a node
            node.innerHTML = this.nodeInnerHTML;
        }
        return node;
    };

    /**
     * @param {Tree} tree
     */
    TreeNode.prototype.createGeometry = function (tree) {
        if (this.id === 0 && tree.CONFIG.hideRootNode) {
            this.width = 0;
            this.height = 0;
            return;
        }

        var drawArea = tree.drawArea,
            image,

            /////////// CREATE NODE //////////////
            node = document.createElement(this.link.href ? 'a' : 'div');

        node.className = (!this.pseudo) ? TreeNode.CONFIG.nodeHTMLclass : 'pseudo';
        if (this.nodeHTMLclass && !this.pseudo) {
            node.className += ' ' + this.nodeHTMLclass;
        }

        if (this.nodeHTMLid) {
            node.id = this.nodeHTMLid;
        }

        if (this.link.href) {
            node.href = this.link.href;
            node.target = this.link.target;
        }

        if ($) {
            $(node).data('treenode', this);
        }
        else {
            node.data = {
                'treenode': this
            };
        }

        /////////// BUILD NODE CONTENT //////////////
        if (!this.pseudo) {
            node = this.nodeInnerHTML ? this.buildNodeFromHtml(node) : this.buildNodeFromText(node)

            // handle collapse switch
            if (this.collapsed || (this.collapsable && this.childrenCount() && !this.stackParentId)) {
                this.createSwitchGeometry(tree, node);
            }
        }

        tree.CONFIG.callback.onCreateNode.apply(tree, [this, node]);

        /////////// APPEND all //////////////
        drawArea.appendChild(node);

        this.width = node.offsetWidth;
        this.height = node.offsetHeight;

        this.nodeDOM = node;

        tree.imageLoader.processNode(this);
    };

    /**
     * @param {Tree} tree
     * @param {Element} nodeEl
     */
    TreeNode.prototype.createSwitchGeometry = function (tree, nodeEl) {
        nodeEl = nodeEl || this.nodeDOM;

        // safe guard and check to see if it has a collapse switch
        var nodeSwitchEl = UTIL.findEl('.collapse-switch', true, nodeEl);
        if (!nodeSwitchEl) {
            nodeSwitchEl = document.createElement('a');
            nodeSwitchEl.className = "collapse-switch";

            nodeEl.appendChild(nodeSwitchEl);
            this.addSwitchEvent(nodeSwitchEl);
            if (this.collapsed) {
                nodeEl.className += " collapsed";
            }

            tree.CONFIG.callback.onCreateNodeCollapseSwitch.apply(tree, [this, nodeEl, nodeSwitchEl]);
        }
        return nodeSwitchEl;
    };


    // ###########################################
    //      Expose global + default CONFIG params
    // ###########################################


    Tree.CONFIG = {
        maxDepth: 100,
        rootOrientation: 'NORTH', // NORTH || EAST || WEST || SOUTH
        nodeAlign: 'CENTER', // CENTER || TOP || BOTTOM
        levelSeparation: 30,
        siblingSeparation: 30,
        subTeeSeparation: 30,

        hideRootNode: false,

        animateOnInit: false,
        animateOnInitDelay: 100,

        padding: 15, // the difference is seen only when the scrollbar is shown
        scrollbar: 'native', // "native" || "fancy" || "None" (PS: "fancy" requires jquery and perfect-scrollbar)

        connectors: {
            type: 'curve', // 'curve' || 'step' || 'straight' || 'bCurve'
            style: {
                stroke: 'black'
            },
            stackIndent: 15
        },

        node: { // each node inherits this, it can all be overridden in node config

            // HTMLclass: 'node',
            // drawLineThrough: false,
            // collapsable: false,
            link: {
                target: '_self'
            }
        },

        animation: { // each node inherits this, it can all be overridden in node config
            nodeSpeed: 450,
            nodeAnimation: 'linear',
            connectorsSpeed: 450,
            connectorsAnimation: 'linear'
        },

        callback: {
            onCreateNode: function (treeNode, treeNodeDom) { }, // this = Tree
            onCreateNodeCollapseSwitch: function (treeNode, treeNodeDom, switchDom) { }, // this = Tree
            onAfterAddNode: function (newTreeNode, parentTreeNode, nodeStructure) { }, // this = Tree
            onBeforeAddNode: function (parentTreeNode, nodeStructure) { }, // this = Tree
            onAfterPositionNode: function (treeNode, nodeDbIndex, containerCenter, treeCenter) { }, // this = Tree
            onBeforePositionNode: function (treeNode, nodeDbIndex, containerCenter, treeCenter) { }, // this = Tree
            onToggleCollapseFinished: function (treeNode, bIsCollapsed) { }, // this = Tree
            onAfterClickCollapseSwitch: function (nodeSwitch, event) { }, // this = TreeNode
            onBeforeClickCollapseSwitch: function (nodeSwitch, event) { }, // this = TreeNode
            onTreeLoaded: function (rootTreeNode) { } // this = Tree
        }
    };

    TreeNode.CONFIG = {
        nodeHTMLclass: 'node'
    };

    // #############################################
    // Makes a JSON chart config out of Array config
    // #############################################

    var JSONconfig = {
        make: function (configArray) {

            var i = configArray.length, node;

            this.jsonStructure = {
                chart: null,
                nodeStructure: null
            };
            //fist loop: find config, find root;
            while (i--) {
                node = configArray[i];
                if (node.hasOwnProperty('container')) {
                    this.jsonStructure.chart = node;
                    continue;
                }

                if (!node.hasOwnProperty('parent') && !node.hasOwnProperty('container')) {
                    this.jsonStructure.nodeStructure = node;
                    node._json_id = 0;
                }
            }

            this.findChildren(configArray);

            return this.jsonStructure;
        },

        findChildren: function (nodes) {
            var parents = [0]; // start with a a root node

            while (parents.length) {
                var parentId = parents.pop(),
                    parent = this.findNode(this.jsonStructure.nodeStructure, parentId),
                    i = 0, len = nodes.length,
                    children = [];

                for (; i < len; i++) {
                    var node = nodes[i];
                    if (node.parent && (node.parent._json_id === parentId)) { // skip config and root nodes

                        node._json_id = this.getID();

                        delete node.parent;

                        children.push(node);
                        parents.push(node._json_id);
                    }
                }

                if (children.length) {
                    parent.children = children;
                }
            }
        },

        findNode: function (node, nodeId) {
            var childrenLen, found;

            if (node._json_id === nodeId) {
                return node;
            }
            else if (node.children) {
                childrenLen = node.children.length;
                while (childrenLen--) {
                    found = this.findNode(node.children[childrenLen], nodeId);
                    if (found) {
                        return found;
                    }
                }
            }
        },

        getID: (
            function () {
                var i = 1;
                return function () {
                    return i++;
                };
            }
        )()
    };

    /**
     * Chart constructor.
     */
    var Treant = function (jsonConfig, callback, jQuery) {
        if (jsonConfig instanceof Array) {
            jsonConfig = JSONconfig.make(jsonConfig);
        }

        // optional
        if (jQuery) {
            $ = jQuery;
        }

        this.tree = TreeStore.createTree(jsonConfig);
        this.tree.positionTree(callback);
    };

    Treant.prototype.destroy = function () {
        TreeStore.destroy(this.tree.id);
    };

    /* expose constructor globally */
    window.Treant = Treant;

})();
</script>
        <script>// ┌────────────────────────────────────────────────────────────────────┐ \\
// │ Raphael 2.1.4 - JavaScript Vector Library                          │ \\
// ├────────────────────────────────────────────────────────────────────┤ \\
// │ Copyright © 2008-2012 Dmitry Baranovskiy (http://raphaeljs.com)    │ \\
// │ Copyright © 2008-2012 Sencha Labs (http://sencha.com)              │ \\
// ├────────────────────────────────────────────────────────────────────┤ \\
// │ Licensed under the MIT (http://raphaeljs.com/license.html) license.│ \\
// └────────────────────────────────────────────────────────────────────┘ \\
!function(a,b){"function"==typeof define&&define.amd?define("eve",function(){return b()}):"object"==typeof exports?module.exports=b():a.eve=b()}(this,function(){var a,b,c="0.4.2",d="hasOwnProperty",e=/[\.\/]/,f="*",g=function(){},h=function(a,b){return a-b},i={n:{}},j=function(c,d){c=String(c);var e,f=b,g=Array.prototype.slice.call(arguments,2),i=j.listeners(c),k=0,l=[],m={},n=[],o=a;a=c,b=0;for(var p=0,q=i.length;q>p;p++)"zIndex"in i[p]&&(l.push(i[p].zIndex),i[p].zIndex<0&&(m[i[p].zIndex]=i[p]));for(l.sort(h);l[k]<0;)if(e=m[l[k++]],n.push(e.apply(d,g)),b)return b=f,n;for(p=0;q>p;p++)if(e=i[p],"zIndex"in e)if(e.zIndex==l[k]){if(n.push(e.apply(d,g)),b)break;do if(k++,e=m[l[k]],e&&n.push(e.apply(d,g)),b)break;while(e)}else m[e.zIndex]=e;else if(n.push(e.apply(d,g)),b)break;return b=f,a=o,n.length?n:null};return j._events=i,j.listeners=function(a){var b,c,d,g,h,j,k,l,m=a.split(e),n=i,o=[n],p=[];for(g=0,h=m.length;h>g;g++){for(l=[],j=0,k=o.length;k>j;j++)for(n=o[j].n,c=[n[m[g]],n[f]],d=2;d--;)b=c[d],b&&(l.push(b),p=p.concat(b.f||[]));o=l}return p},j.on=function(a,b){if(a=String(a),"function"!=typeof b)return function(){};for(var c=a.split(e),d=i,f=0,h=c.length;h>f;f++)d=d.n,d=d.hasOwnProperty(c[f])&&d[c[f]]||(d[c[f]]={n:{}});for(d.f=d.f||[],f=0,h=d.f.length;h>f;f++)if(d.f[f]==b)return g;return d.f.push(b),function(a){+a==+a&&(b.zIndex=+a)}},j.f=function(a){var b=[].slice.call(arguments,1);return function(){j.apply(null,[a,null].concat(b).concat([].slice.call(arguments,0)))}},j.stop=function(){b=1},j.nt=function(b){return b?new RegExp("(?:\\.|\\/|^)"+b+"(?:\\.|\\/|$)").test(a):a},j.nts=function(){return a.split(e)},j.off=j.unbind=function(a,b){if(!a)return void(j._events=i={n:{}});var c,g,h,k,l,m,n,o=a.split(e),p=[i];for(k=0,l=o.length;l>k;k++)for(m=0;m<p.length;m+=h.length-2){if(h=[m,1],c=p[m].n,o[k]!=f)c[o[k]]&&h.push(c[o[k]]);else for(g in c)c[d](g)&&h.push(c[g]);p.splice.apply(p,h)}for(k=0,l=p.length;l>k;k++)for(c=p[k];c.n;){if(b){if(c.f){for(m=0,n=c.f.length;n>m;m++)if(c.f[m]==b){c.f.splice(m,1);break}!c.f.length&&delete c.f}for(g in c.n)if(c.n[d](g)&&c.n[g].f){var q=c.n[g].f;for(m=0,n=q.length;n>m;m++)if(q[m]==b){q.splice(m,1);break}!q.length&&delete c.n[g].f}}else{delete c.f;for(g in c.n)c.n[d](g)&&c.n[g].f&&delete c.n[g].f}c=c.n}},j.once=function(a,b){var c=function(){return j.unbind(a,c),b.apply(this,arguments)};return j.on(a,c)},j.version=c,j.toString=function(){return"You are running Eve "+c},j}),function(a,b){"function"==typeof define&&define.amd?define("raphael.core",["eve"],function(a){return b(a)}):"object"==typeof exports?module.exports=b(require("eve")):a.Raphael=b(a.eve)}(this,function(a){function b(c){if(b.is(c,"function"))return t?c():a.on("raphael.DOMload",c);if(b.is(c,U))return b._engine.create[C](b,c.splice(0,3+b.is(c[0],S))).add(c);var d=Array.prototype.slice.call(arguments,0);if(b.is(d[d.length-1],"function")){var e=d.pop();return t?e.call(b._engine.create[C](b,d)):a.on("raphael.DOMload",function(){e.call(b._engine.create[C](b,d))})}return b._engine.create[C](b,arguments)}function c(a){if("function"==typeof a||Object(a)!==a)return a;var b=new a.constructor;for(var d in a)a[y](d)&&(b[d]=c(a[d]));return b}function d(a,b){for(var c=0,d=a.length;d>c;c++)if(a[c]===b)return a.push(a.splice(c,1)[0])}function e(a,b,c){function e(){var f=Array.prototype.slice.call(arguments,0),g=f.join("␀"),h=e.cache=e.cache||{},i=e.count=e.count||[];return h[y](g)?(d(i,g),c?c(h[g]):h[g]):(i.length>=1e3&&delete h[i.shift()],i.push(g),h[g]=a[C](b,f),c?c(h[g]):h[g])}return e}function f(){return this.hex}function g(a,b){for(var c=[],d=0,e=a.length;e-2*!b>d;d+=2){var f=[{x:+a[d-2],y:+a[d-1]},{x:+a[d],y:+a[d+1]},{x:+a[d+2],y:+a[d+3]},{x:+a[d+4],y:+a[d+5]}];b?d?e-4==d?f[3]={x:+a[0],y:+a[1]}:e-2==d&&(f[2]={x:+a[0],y:+a[1]},f[3]={x:+a[2],y:+a[3]}):f[0]={x:+a[e-2],y:+a[e-1]}:e-4==d?f[3]=f[2]:d||(f[0]={x:+a[d],y:+a[d+1]}),c.push(["C",(-f[0].x+6*f[1].x+f[2].x)/6,(-f[0].y+6*f[1].y+f[2].y)/6,(f[1].x+6*f[2].x-f[3].x)/6,(f[1].y+6*f[2].y-f[3].y)/6,f[2].x,f[2].y])}return c}function h(a,b,c,d,e){var f=-3*b+9*c-9*d+3*e,g=a*f+6*b-12*c+6*d;return a*g-3*b+3*c}function i(a,b,c,d,e,f,g,i,j){null==j&&(j=1),j=j>1?1:0>j?0:j;for(var k=j/2,l=12,m=[-.1252,.1252,-.3678,.3678,-.5873,.5873,-.7699,.7699,-.9041,.9041,-.9816,.9816],n=[.2491,.2491,.2335,.2335,.2032,.2032,.1601,.1601,.1069,.1069,.0472,.0472],o=0,p=0;l>p;p++){var q=k*m[p]+k,r=h(q,a,c,e,g),s=h(q,b,d,f,i),t=r*r+s*s;o+=n[p]*M.sqrt(t)}return k*o}function j(a,b,c,d,e,f,g,h,j){if(!(0>j||i(a,b,c,d,e,f,g,h)<j)){var k,l=1,m=l/2,n=l-m,o=.01;for(k=i(a,b,c,d,e,f,g,h,n);P(k-j)>o;)m/=2,n+=(j>k?1:-1)*m,k=i(a,b,c,d,e,f,g,h,n);return n}}function k(a,b,c,d,e,f,g,h){if(!(N(a,c)<O(e,g)||O(a,c)>N(e,g)||N(b,d)<O(f,h)||O(b,d)>N(f,h))){var i=(a*d-b*c)*(e-g)-(a-c)*(e*h-f*g),j=(a*d-b*c)*(f-h)-(b-d)*(e*h-f*g),k=(a-c)*(f-h)-(b-d)*(e-g);if(k){var l=i/k,m=j/k,n=+l.toFixed(2),o=+m.toFixed(2);if(!(n<+O(a,c).toFixed(2)||n>+N(a,c).toFixed(2)||n<+O(e,g).toFixed(2)||n>+N(e,g).toFixed(2)||o<+O(b,d).toFixed(2)||o>+N(b,d).toFixed(2)||o<+O(f,h).toFixed(2)||o>+N(f,h).toFixed(2)))return{x:l,y:m}}}}function l(a,c,d){var e=b.bezierBBox(a),f=b.bezierBBox(c);if(!b.isBBoxIntersect(e,f))return d?0:[];for(var g=i.apply(0,a),h=i.apply(0,c),j=N(~~(g/5),1),l=N(~~(h/5),1),m=[],n=[],o={},p=d?0:[],q=0;j+1>q;q++){var r=b.findDotsAtSegment.apply(b,a.concat(q/j));m.push({x:r.x,y:r.y,t:q/j})}for(q=0;l+1>q;q++)r=b.findDotsAtSegment.apply(b,c.concat(q/l)),n.push({x:r.x,y:r.y,t:q/l});for(q=0;j>q;q++)for(var s=0;l>s;s++){var t=m[q],u=m[q+1],v=n[s],w=n[s+1],x=P(u.x-t.x)<.001?"y":"x",y=P(w.x-v.x)<.001?"y":"x",z=k(t.x,t.y,u.x,u.y,v.x,v.y,w.x,w.y);if(z){if(o[z.x.toFixed(4)]==z.y.toFixed(4))continue;o[z.x.toFixed(4)]=z.y.toFixed(4);var A=t.t+P((z[x]-t[x])/(u[x]-t[x]))*(u.t-t.t),B=v.t+P((z[y]-v[y])/(w[y]-v[y]))*(w.t-v.t);A>=0&&1.001>=A&&B>=0&&1.001>=B&&(d?p++:p.push({x:z.x,y:z.y,t1:O(A,1),t2:O(B,1)}))}}return p}function m(a,c,d){a=b._path2curve(a),c=b._path2curve(c);for(var e,f,g,h,i,j,k,m,n,o,p=d?0:[],q=0,r=a.length;r>q;q++){var s=a[q];if("M"==s[0])e=i=s[1],f=j=s[2];else{"C"==s[0]?(n=[e,f].concat(s.slice(1)),e=n[6],f=n[7]):(n=[e,f,e,f,i,j,i,j],e=i,f=j);for(var t=0,u=c.length;u>t;t++){var v=c[t];if("M"==v[0])g=k=v[1],h=m=v[2];else{"C"==v[0]?(o=[g,h].concat(v.slice(1)),g=o[6],h=o[7]):(o=[g,h,g,h,k,m,k,m],g=k,h=m);var w=l(n,o,d);if(d)p+=w;else{for(var x=0,y=w.length;y>x;x++)w[x].segment1=q,w[x].segment2=t,w[x].bez1=n,w[x].bez2=o;p=p.concat(w)}}}}}return p}function n(a,b,c,d,e,f){null!=a?(this.a=+a,this.b=+b,this.c=+c,this.d=+d,this.e=+e,this.f=+f):(this.a=1,this.b=0,this.c=0,this.d=1,this.e=0,this.f=0)}function o(){return this.x+G+this.y+G+this.width+" × "+this.height}function p(a,b,c,d,e,f){function g(a){return((l*a+k)*a+j)*a}function h(a,b){var c=i(a,b);return((o*c+n)*c+m)*c}function i(a,b){var c,d,e,f,h,i;for(e=a,i=0;8>i;i++){if(f=g(e)-a,P(f)<b)return e;if(h=(3*l*e+2*k)*e+j,P(h)<1e-6)break;e-=f/h}if(c=0,d=1,e=a,c>e)return c;if(e>d)return d;for(;d>c;){if(f=g(e),P(f-a)<b)return e;a>f?c=e:d=e,e=(d-c)/2+c}return e}var j=3*b,k=3*(d-b)-j,l=1-j-k,m=3*c,n=3*(e-c)-m,o=1-m-n;return h(a,1/(200*f))}function q(a,b){var c=[],d={};if(this.ms=b,this.times=1,a){for(var e in a)a[y](e)&&(d[$(e)]=a[e],c.push($(e)));c.sort(ka)}this.anim=d,this.top=c[c.length-1],this.percents=c}function r(c,d,e,f,g,h){e=$(e);var i,j,k,l,m,o,q=c.ms,r={},s={},t={};if(f)for(w=0,x=fb.length;x>w;w++){var u=fb[w];if(u.el.id==d.id&&u.anim==c){u.percent!=e?(fb.splice(w,1),k=1):j=u,d.attr(u.totalOrigin);break}}else f=+s;for(var w=0,x=c.percents.length;x>w;w++){if(c.percents[w]==e||c.percents[w]>f*c.top){e=c.percents[w],m=c.percents[w-1]||0,q=q/c.top*(e-m),l=c.percents[w+1],i=c.anim[e];break}f&&d.attr(c.anim[c.percents[w]])}if(i){if(j)j.initstatus=f,j.start=new Date-j.ms*f;else{for(var z in i)if(i[y](z)&&(ca[y](z)||d.paper.customAttributes[y](z)))switch(r[z]=d.attr(z),null==r[z]&&(r[z]=ba[z]),s[z]=i[z],ca[z]){case S:t[z]=(s[z]-r[z])/q;break;case"colour":r[z]=b.getRGB(r[z]);var A=b.getRGB(s[z]);t[z]={r:(A.r-r[z].r)/q,g:(A.g-r[z].g)/q,b:(A.b-r[z].b)/q};break;case"path":var B=Ia(r[z],s[z]),C=B[1];for(r[z]=B[0],t[z]=[],w=0,x=r[z].length;x>w;w++){t[z][w]=[0];for(var E=1,F=r[z][w].length;F>E;E++)t[z][w][E]=(C[w][E]-r[z][w][E])/q}break;case"transform":var G=d._,J=Na(G[z],s[z]);if(J)for(r[z]=J.from,s[z]=J.to,t[z]=[],t[z].real=!0,w=0,x=r[z].length;x>w;w++)for(t[z][w]=[r[z][w][0]],E=1,F=r[z][w].length;F>E;E++)t[z][w][E]=(s[z][w][E]-r[z][w][E])/q;else{var K=d.matrix||new n,L={_:{transform:G.transform},getBBox:function(){return d.getBBox(1)}};r[z]=[K.a,K.b,K.c,K.d,K.e,K.f],La(L,s[z]),s[z]=L._.transform,t[z]=[(L.matrix.a-K.a)/q,(L.matrix.b-K.b)/q,(L.matrix.c-K.c)/q,(L.matrix.d-K.d)/q,(L.matrix.e-K.e)/q,(L.matrix.f-K.f)/q]}break;case"csv":var M=H(i[z])[I](v),N=H(r[z])[I](v);if("clip-rect"==z)for(r[z]=N,t[z]=[],w=N.length;w--;)t[z][w]=(M[w]-r[z][w])/q;s[z]=M;break;default:for(M=[][D](i[z]),N=[][D](r[z]),t[z]=[],w=d.paper.customAttributes[z].length;w--;)t[z][w]=((M[w]||0)-(N[w]||0))/q}var O=i.easing,P=b.easing_formulas[O];if(!P)if(P=H(O).match(Y),P&&5==P.length){var Q=P;P=function(a){return p(a,+Q[1],+Q[2],+Q[3],+Q[4],q)}}else P=la;if(o=i.start||c.start||+new Date,u={anim:c,percent:e,timestamp:o,start:o+(c.del||0),status:0,initstatus:f||0,stop:!1,ms:q,easing:P,from:r,diff:t,to:s,el:d,callback:i.callback,prev:m,next:l,repeat:h||c.times,origin:d.attr(),totalOrigin:g},fb.push(u),f&&!j&&!k&&(u.stop=!0,u.start=new Date-q*f,1==fb.length))return hb();k&&(u.start=new Date-u.ms*f),1==fb.length&&gb(hb)}a("raphael.anim.start."+d.id,d,c)}}function s(a){for(var b=0;b<fb.length;b++)fb[b].el.paper==a&&fb.splice(b--,1)}b.version="2.1.4",b.eve=a;var t,u,v=/[, ]+/,w={circle:1,rect:1,path:1,ellipse:1,text:1,image:1},x=/\{(\d+)\}/g,y="hasOwnProperty",z={doc:document,win:window},A={was:Object.prototype[y].call(z.win,"Raphael"),is:z.win.Raphael},B=function(){this.ca=this.customAttributes={}},C="apply",D="concat",E="ontouchstart"in z.win||z.win.DocumentTouch&&z.doc instanceof DocumentTouch,F="",G=" ",H=String,I="split",J="click dblclick mousedown mousemove mouseout mouseover mouseup touchstart touchmove touchend touchcancel"[I](G),K={mousedown:"touchstart",mousemove:"touchmove",mouseup:"touchend"},L=H.prototype.toLowerCase,M=Math,N=M.max,O=M.min,P=M.abs,Q=M.pow,R=M.PI,S="number",T="string",U="array",V=Object.prototype.toString,W=(b._ISURL=/^url\(['"]?(.+?)['"]?\)$/i,/^\s*((#[a-f\d]{6})|(#[a-f\d]{3})|rgba?\(\s*([\d\.]+%?\s*,\s*[\d\.]+%?\s*,\s*[\d\.]+%?(?:\s*,\s*[\d\.]+%?)?)\s*\)|hsba?\(\s*([\d\.]+(?:deg|\xb0|%)?\s*,\s*[\d\.]+%?\s*,\s*[\d\.]+(?:%?\s*,\s*[\d\.]+)?)%?\s*\)|hsla?\(\s*([\d\.]+(?:deg|\xb0|%)?\s*,\s*[\d\.]+%?\s*,\s*[\d\.]+(?:%?\s*,\s*[\d\.]+)?)%?\s*\))\s*$/i),X={NaN:1,Infinity:1,"-Infinity":1},Y=/^(?:cubic-)?bezier\(([^,]+),([^,]+),([^,]+),([^\)]+)\)/,Z=M.round,$=parseFloat,_=parseInt,aa=H.prototype.toUpperCase,ba=b._availableAttrs={"arrow-end":"none","arrow-start":"none",blur:0,"clip-rect":"0 0 1e9 1e9",cursor:"default",cx:0,cy:0,fill:"#fff","fill-opacity":1,font:'10px "Arial"',"font-family":'"Arial"',"font-size":"10","font-style":"normal","font-weight":400,gradient:0,height:0,href:"http://raphaeljs.com/","letter-spacing":0,opacity:1,path:"M0,0",r:0,rx:0,ry:0,src:"",stroke:"#000","stroke-dasharray":"","stroke-linecap":"butt","stroke-linejoin":"butt","stroke-miterlimit":0,"stroke-opacity":1,"stroke-width":1,target:"_blank","text-anchor":"middle",title:"Raphael",transform:"",width:0,x:0,y:0},ca=b._availableAnimAttrs={blur:S,"clip-rect":"csv",cx:S,cy:S,fill:"colour","fill-opacity":S,"font-size":S,height:S,opacity:S,path:"path",r:S,rx:S,ry:S,stroke:"colour","stroke-opacity":S,"stroke-width":S,transform:"transform",width:S,x:S,y:S},da=/[\x09\x0a\x0b\x0c\x0d\x20\xa0\u1680\u180e\u2000\u2001\u2002\u2003\u2004\u2005\u2006\u2007\u2008\u2009\u200a\u202f\u205f\u3000\u2028\u2029]*,[\x09\x0a\x0b\x0c\x0d\x20\xa0\u1680\u180e\u2000\u2001\u2002\u2003\u2004\u2005\u2006\u2007\u2008\u2009\u200a\u202f\u205f\u3000\u2028\u2029]*/,ea={hs:1,rg:1},fa=/,?([achlmqrstvxz]),?/gi,ga=/([achlmrqstvz])[\x09\x0a\x0b\x0c\x0d\x20\xa0\u1680\u180e\u2000\u2001\u2002\u2003\u2004\u2005\u2006\u2007\u2008\u2009\u200a\u202f\u205f\u3000\u2028\u2029,]*((-?\d*\.?\d*(?:e[\-+]?\d+)?[\x09\x0a\x0b\x0c\x0d\x20\xa0\u1680\u180e\u2000\u2001\u2002\u2003\u2004\u2005\u2006\u2007\u2008\u2009\u200a\u202f\u205f\u3000\u2028\u2029]*,?[\x09\x0a\x0b\x0c\x0d\x20\xa0\u1680\u180e\u2000\u2001\u2002\u2003\u2004\u2005\u2006\u2007\u2008\u2009\u200a\u202f\u205f\u3000\u2028\u2029]*)+)/gi,ha=/([rstm])[\x09\x0a\x0b\x0c\x0d\x20\xa0\u1680\u180e\u2000\u2001\u2002\u2003\u2004\u2005\u2006\u2007\u2008\u2009\u200a\u202f\u205f\u3000\u2028\u2029,]*((-?\d*\.?\d*(?:e[\-+]?\d+)?[\x09\x0a\x0b\x0c\x0d\x20\xa0\u1680\u180e\u2000\u2001\u2002\u2003\u2004\u2005\u2006\u2007\u2008\u2009\u200a\u202f\u205f\u3000\u2028\u2029]*,?[\x09\x0a\x0b\x0c\x0d\x20\xa0\u1680\u180e\u2000\u2001\u2002\u2003\u2004\u2005\u2006\u2007\u2008\u2009\u200a\u202f\u205f\u3000\u2028\u2029]*)+)/gi,ia=/(-?\d*\.?\d*(?:e[\-+]?\d+)?)[\x09\x0a\x0b\x0c\x0d\x20\xa0\u1680\u180e\u2000\u2001\u2002\u2003\u2004\u2005\u2006\u2007\u2008\u2009\u200a\u202f\u205f\u3000\u2028\u2029]*,?[\x09\x0a\x0b\x0c\x0d\x20\xa0\u1680\u180e\u2000\u2001\u2002\u2003\u2004\u2005\u2006\u2007\u2008\u2009\u200a\u202f\u205f\u3000\u2028\u2029]*/gi,ja=(b._radial_gradient=/^r(?:\(([^,]+?)[\x09\x0a\x0b\x0c\x0d\x20\xa0\u1680\u180e\u2000\u2001\u2002\u2003\u2004\u2005\u2006\u2007\u2008\u2009\u200a\u202f\u205f\u3000\u2028\u2029]*,[\x09\x0a\x0b\x0c\x0d\x20\xa0\u1680\u180e\u2000\u2001\u2002\u2003\u2004\u2005\u2006\u2007\u2008\u2009\u200a\u202f\u205f\u3000\u2028\u2029]*([^\)]+?)\))?/,{}),ka=function(a,b){return $(a)-$(b)},la=function(a){return a},ma=b._rectPath=function(a,b,c,d,e){return e?[["M",a+e,b],["l",c-2*e,0],["a",e,e,0,0,1,e,e],["l",0,d-2*e],["a",e,e,0,0,1,-e,e],["l",2*e-c,0],["a",e,e,0,0,1,-e,-e],["l",0,2*e-d],["a",e,e,0,0,1,e,-e],["z"]]:[["M",a,b],["l",c,0],["l",0,d],["l",-c,0],["z"]]},na=function(a,b,c,d){return null==d&&(d=c),[["M",a,b],["m",0,-d],["a",c,d,0,1,1,0,2*d],["a",c,d,0,1,1,0,-2*d],["z"]]},oa=b._getPath={path:function(a){return a.attr("path")},circle:function(a){var b=a.attrs;return na(b.cx,b.cy,b.r)},ellipse:function(a){var b=a.attrs;return na(b.cx,b.cy,b.rx,b.ry)},rect:function(a){var b=a.attrs;return ma(b.x,b.y,b.width,b.height,b.r)},image:function(a){var b=a.attrs;return ma(b.x,b.y,b.width,b.height)},text:function(a){var b=a._getBBox();return ma(b.x,b.y,b.width,b.height)},set:function(a){var b=a._getBBox();return ma(b.x,b.y,b.width,b.height)}},pa=b.mapPath=function(a,b){if(!b)return a;var c,d,e,f,g,h,i;for(a=Ia(a),e=0,g=a.length;g>e;e++)for(i=a[e],f=1,h=i.length;h>f;f+=2)c=b.x(i[f],i[f+1]),d=b.y(i[f],i[f+1]),i[f]=c,i[f+1]=d;return a};if(b._g=z,b.type=z.win.SVGAngle||z.doc.implementation.hasFeature("http://www.w3.org/TR/SVG11/feature#BasicStructure","1.1")?"SVG":"VML","VML"==b.type){var qa,ra=z.doc.createElement("div");if(ra.innerHTML='<v:shape adj="1"/>',qa=ra.firstChild,qa.style.behavior="url(#default#VML)",!qa||"object"!=typeof qa.adj)return b.type=F;ra=null}b.svg=!(b.vml="VML"==b.type),b._Paper=B,b.fn=u=B.prototype=b.prototype,b._id=0,b._oid=0,b.is=function(a,b){return b=L.call(b),"finite"==b?!X[y](+a):"array"==b?a instanceof Array:"null"==b&&null===a||b==typeof a&&null!==a||"object"==b&&a===Object(a)||"array"==b&&Array.isArray&&Array.isArray(a)||V.call(a).slice(8,-1).toLowerCase()==b},b.angle=function(a,c,d,e,f,g){if(null==f){var h=a-d,i=c-e;return h||i?(180+180*M.atan2(-i,-h)/R+360)%360:0}return b.angle(a,c,f,g)-b.angle(d,e,f,g)},b.rad=function(a){return a%360*R/180},b.deg=function(a){return Math.round(180*a/R%360*1e3)/1e3},b.snapTo=function(a,c,d){if(d=b.is(d,"finite")?d:10,b.is(a,U)){for(var e=a.length;e--;)if(P(a[e]-c)<=d)return a[e]}else{a=+a;var f=c%a;if(d>f)return c-f;if(f>a-d)return c-f+a}return c};b.createUUID=function(a,b){return function(){return"xxxxxxxx-xxxx-4xxx-yxxx-xxxxxxxxxxxx".replace(a,b).toUpperCase()}}(/[xy]/g,function(a){var b=16*M.random()|0,c="x"==a?b:3&b|8;return c.toString(16)});b.setWindow=function(c){a("raphael.setWindow",b,z.win,c),z.win=c,z.doc=z.win.document,b._engine.initWin&&b._engine.initWin(z.win)};var sa=function(a){if(b.vml){var c,d=/^\s+|\s+$/g;try{var f=new ActiveXObject("htmlfile");f.write("<body>"),f.close(),c=f.body}catch(g){c=createPopup().document.body}var h=c.createTextRange();sa=e(function(a){try{c.style.color=H(a).replace(d,F);var b=h.queryCommandValue("ForeColor");return b=(255&b)<<16|65280&b|(16711680&b)>>>16,"#"+("000000"+b.toString(16)).slice(-6)}catch(e){return"none"}})}else{var i=z.doc.createElement("i");i.title="Raphaël Colour Picker",i.style.display="none",z.doc.body.appendChild(i),sa=e(function(a){return i.style.color=a,z.doc.defaultView.getComputedStyle(i,F).getPropertyValue("color")})}return sa(a)},ta=function(){return"hsb("+[this.h,this.s,this.b]+")"},ua=function(){return"hsl("+[this.h,this.s,this.l]+")"},va=function(){return this.hex},wa=function(a,c,d){if(null==c&&b.is(a,"object")&&"r"in a&&"g"in a&&"b"in a&&(d=a.b,c=a.g,a=a.r),null==c&&b.is(a,T)){var e=b.getRGB(a);a=e.r,c=e.g,d=e.b}return(a>1||c>1||d>1)&&(a/=255,c/=255,d/=255),[a,c,d]},xa=function(a,c,d,e){a*=255,c*=255,d*=255;var f={r:a,g:c,b:d,hex:b.rgb(a,c,d),toString:va};return b.is(e,"finite")&&(f.opacity=e),f};b.color=function(a){var c;return b.is(a,"object")&&"h"in a&&"s"in a&&"b"in a?(c=b.hsb2rgb(a),a.r=c.r,a.g=c.g,a.b=c.b,a.hex=c.hex):b.is(a,"object")&&"h"in a&&"s"in a&&"l"in a?(c=b.hsl2rgb(a),a.r=c.r,a.g=c.g,a.b=c.b,a.hex=c.hex):(b.is(a,"string")&&(a=b.getRGB(a)),b.is(a,"object")&&"r"in a&&"g"in a&&"b"in a?(c=b.rgb2hsl(a),a.h=c.h,a.s=c.s,a.l=c.l,c=b.rgb2hsb(a),a.v=c.b):(a={hex:"none"},a.r=a.g=a.b=a.h=a.s=a.v=a.l=-1)),a.toString=va,a},b.hsb2rgb=function(a,b,c,d){this.is(a,"object")&&"h"in a&&"s"in a&&"b"in a&&(c=a.b,b=a.s,d=a.o,a=a.h),a*=360;var e,f,g,h,i;return a=a%360/60,i=c*b,h=i*(1-P(a%2-1)),e=f=g=c-i,a=~~a,e+=[i,h,0,0,h,i][a],f+=[h,i,i,h,0,0][a],g+=[0,0,h,i,i,h][a],xa(e,f,g,d)},b.hsl2rgb=function(a,b,c,d){this.is(a,"object")&&"h"in a&&"s"in a&&"l"in a&&(c=a.l,b=a.s,a=a.h),(a>1||b>1||c>1)&&(a/=360,b/=100,c/=100),a*=360;var e,f,g,h,i;return a=a%360/60,i=2*b*(.5>c?c:1-c),h=i*(1-P(a%2-1)),e=f=g=c-i/2,a=~~a,e+=[i,h,0,0,h,i][a],f+=[h,i,i,h,0,0][a],g+=[0,0,h,i,i,h][a],xa(e,f,g,d)},b.rgb2hsb=function(a,b,c){c=wa(a,b,c),a=c[0],b=c[1],c=c[2];var d,e,f,g;return f=N(a,b,c),g=f-O(a,b,c),d=0==g?null:f==a?(b-c)/g:f==b?(c-a)/g+2:(a-b)/g+4,d=(d+360)%6*60/360,e=0==g?0:g/f,{h:d,s:e,b:f,toString:ta}},b.rgb2hsl=function(a,b,c){c=wa(a,b,c),a=c[0],b=c[1],c=c[2];var d,e,f,g,h,i;return g=N(a,b,c),h=O(a,b,c),i=g-h,d=0==i?null:g==a?(b-c)/i:g==b?(c-a)/i+2:(a-b)/i+4,d=(d+360)%6*60/360,f=(g+h)/2,e=0==i?0:.5>f?i/(2*f):i/(2-2*f),{h:d,s:e,l:f,toString:ua}},b._path2string=function(){return this.join(",").replace(fa,"$1")};b._preload=function(a,b){var c=z.doc.createElement("img");c.style.cssText="position:absolute;left:-9999em;top:-9999em",c.onload=function(){b.call(this),this.onload=null,z.doc.body.removeChild(this)},c.onerror=function(){z.doc.body.removeChild(this)},z.doc.body.appendChild(c),c.src=a};b.getRGB=e(function(a){if(!a||(a=H(a)).indexOf("-")+1)return{r:-1,g:-1,b:-1,hex:"none",error:1,toString:f};if("none"==a)return{r:-1,g:-1,b:-1,hex:"none",toString:f};!(ea[y](a.toLowerCase().substring(0,2))||"#"==a.charAt())&&(a=sa(a));var c,d,e,g,h,i,j=a.match(W);return j?(j[2]&&(e=_(j[2].substring(5),16),d=_(j[2].substring(3,5),16),c=_(j[2].substring(1,3),16)),j[3]&&(e=_((h=j[3].charAt(3))+h,16),d=_((h=j[3].charAt(2))+h,16),c=_((h=j[3].charAt(1))+h,16)),j[4]&&(i=j[4][I](da),c=$(i[0]),"%"==i[0].slice(-1)&&(c*=2.55),d=$(i[1]),"%"==i[1].slice(-1)&&(d*=2.55),e=$(i[2]),"%"==i[2].slice(-1)&&(e*=2.55),"rgba"==j[1].toLowerCase().slice(0,4)&&(g=$(i[3])),i[3]&&"%"==i[3].slice(-1)&&(g/=100)),j[5]?(i=j[5][I](da),c=$(i[0]),"%"==i[0].slice(-1)&&(c*=2.55),d=$(i[1]),"%"==i[1].slice(-1)&&(d*=2.55),e=$(i[2]),"%"==i[2].slice(-1)&&(e*=2.55),("deg"==i[0].slice(-3)||"°"==i[0].slice(-1))&&(c/=360),"hsba"==j[1].toLowerCase().slice(0,4)&&(g=$(i[3])),i[3]&&"%"==i[3].slice(-1)&&(g/=100),b.hsb2rgb(c,d,e,g)):j[6]?(i=j[6][I](da),c=$(i[0]),"%"==i[0].slice(-1)&&(c*=2.55),d=$(i[1]),"%"==i[1].slice(-1)&&(d*=2.55),e=$(i[2]),"%"==i[2].slice(-1)&&(e*=2.55),("deg"==i[0].slice(-3)||"°"==i[0].slice(-1))&&(c/=360),"hsla"==j[1].toLowerCase().slice(0,4)&&(g=$(i[3])),i[3]&&"%"==i[3].slice(-1)&&(g/=100),b.hsl2rgb(c,d,e,g)):(j={r:c,g:d,b:e,toString:f},j.hex="#"+(16777216|e|d<<8|c<<16).toString(16).slice(1),b.is(g,"finite")&&(j.opacity=g),j)):{r:-1,g:-1,b:-1,hex:"none",error:1,toString:f}},b),b.hsb=e(function(a,c,d){return b.hsb2rgb(a,c,d).hex}),b.hsl=e(function(a,c,d){return b.hsl2rgb(a,c,d).hex}),b.rgb=e(function(a,b,c){function d(a){return a+.5|0}return"#"+(16777216|d(c)|d(b)<<8|d(a)<<16).toString(16).slice(1)}),b.getColor=function(a){var b=this.getColor.start=this.getColor.start||{h:0,s:1,b:a||.75},c=this.hsb2rgb(b.h,b.s,b.b);return b.h+=.075,b.h>1&&(b.h=0,b.s-=.2,b.s<=0&&(this.getColor.start={h:0,s:1,b:b.b})),c.hex},b.getColor.reset=function(){delete this.start},b.parsePathString=function(a){if(!a)return null;var c=ya(a);if(c.arr)return Aa(c.arr);var d={a:7,c:6,h:1,l:2,m:2,r:4,q:4,s:4,t:2,v:1,z:0},e=[];return b.is(a,U)&&b.is(a[0],U)&&(e=Aa(a)),e.length||H(a).replace(ga,function(a,b,c){var f=[],g=b.toLowerCase();if(c.replace(ia,function(a,b){b&&f.push(+b)}),"m"==g&&f.length>2&&(e.push([b][D](f.splice(0,2))),g="l",b="m"==b?"l":"L"),"r"==g)e.push([b][D](f));else for(;f.length>=d[g]&&(e.push([b][D](f.splice(0,d[g]))),d[g]););}),e.toString=b._path2string,c.arr=Aa(e),e},b.parseTransformString=e(function(a){if(!a)return null;var c=[];return b.is(a,U)&&b.is(a[0],U)&&(c=Aa(a)),c.length||H(a).replace(ha,function(a,b,d){{var e=[];L.call(b)}d.replace(ia,function(a,b){b&&e.push(+b)}),c.push([b][D](e))}),c.toString=b._path2string,c});var ya=function(a){var b=ya.ps=ya.ps||{};return b[a]?b[a].sleep=100:b[a]={sleep:100},setTimeout(function(){for(var c in b)b[y](c)&&c!=a&&(b[c].sleep--,!b[c].sleep&&delete b[c])}),b[a]};b.findDotsAtSegment=function(a,b,c,d,e,f,g,h,i){var j=1-i,k=Q(j,3),l=Q(j,2),m=i*i,n=m*i,o=k*a+3*l*i*c+3*j*i*i*e+n*g,p=k*b+3*l*i*d+3*j*i*i*f+n*h,q=a+2*i*(c-a)+m*(e-2*c+a),r=b+2*i*(d-b)+m*(f-2*d+b),s=c+2*i*(e-c)+m*(g-2*e+c),t=d+2*i*(f-d)+m*(h-2*f+d),u=j*a+i*c,v=j*b+i*d,w=j*e+i*g,x=j*f+i*h,y=90-180*M.atan2(q-s,r-t)/R;return(q>s||t>r)&&(y+=180),{x:o,y:p,m:{x:q,y:r},n:{x:s,y:t},start:{x:u,y:v},end:{x:w,y:x},alpha:y}},b.bezierBBox=function(a,c,d,e,f,g,h,i){b.is(a,"array")||(a=[a,c,d,e,f,g,h,i]);var j=Ha.apply(null,a);return{x:j.min.x,y:j.min.y,x2:j.max.x,y2:j.max.y,width:j.max.x-j.min.x,height:j.max.y-j.min.y}},b.isPointInsideBBox=function(a,b,c){return b>=a.x&&b<=a.x2&&c>=a.y&&c<=a.y2},b.isBBoxIntersect=function(a,c){var d=b.isPointInsideBBox;return d(c,a.x,a.y)||d(c,a.x2,a.y)||d(c,a.x,a.y2)||d(c,a.x2,a.y2)||d(a,c.x,c.y)||d(a,c.x2,c.y)||d(a,c.x,c.y2)||d(a,c.x2,c.y2)||(a.x<c.x2&&a.x>c.x||c.x<a.x2&&c.x>a.x)&&(a.y<c.y2&&a.y>c.y||c.y<a.y2&&c.y>a.y)},b.pathIntersection=function(a,b){return m(a,b)},b.pathIntersectionNumber=function(a,b){return m(a,b,1)},b.isPointInsidePath=function(a,c,d){var e=b.pathBBox(a);return b.isPointInsideBBox(e,c,d)&&m(a,[["M",c,d],["H",e.x2+10]],1)%2==1},b._removedFactory=function(b){return function(){a("raphael.log",null,"Raphaël: you are calling to method “"+b+"” of removed object",b)}};var za=b.pathBBox=function(a){var b=ya(a);if(b.bbox)return c(b.bbox);if(!a)return{x:0,y:0,width:0,height:0,x2:0,y2:0};a=Ia(a);for(var d,e=0,f=0,g=[],h=[],i=0,j=a.length;j>i;i++)if(d=a[i],"M"==d[0])e=d[1],f=d[2],g.push(e),h.push(f);else{var k=Ha(e,f,d[1],d[2],d[3],d[4],d[5],d[6]);g=g[D](k.min.x,k.max.x),h=h[D](k.min.y,k.max.y),e=d[5],f=d[6]}var l=O[C](0,g),m=O[C](0,h),n=N[C](0,g),o=N[C](0,h),p=n-l,q=o-m,r={x:l,y:m,x2:n,y2:o,width:p,height:q,cx:l+p/2,cy:m+q/2};return b.bbox=c(r),r},Aa=function(a){var d=c(a);return d.toString=b._path2string,d},Ba=b._pathToRelative=function(a){var c=ya(a);if(c.rel)return Aa(c.rel);b.is(a,U)&&b.is(a&&a[0],U)||(a=b.parsePathString(a));var d=[],e=0,f=0,g=0,h=0,i=0;"M"==a[0][0]&&(e=a[0][1],f=a[0][2],g=e,h=f,i++,d.push(["M",e,f]));for(var j=i,k=a.length;k>j;j++){var l=d[j]=[],m=a[j];if(m[0]!=L.call(m[0]))switch(l[0]=L.call(m[0]),l[0]){case"a":l[1]=m[1],l[2]=m[2],l[3]=m[3],l[4]=m[4],l[5]=m[5],l[6]=+(m[6]-e).toFixed(3),l[7]=+(m[7]-f).toFixed(3);break;case"v":l[1]=+(m[1]-f).toFixed(3);break;case"m":g=m[1],h=m[2];default:for(var n=1,o=m.length;o>n;n++)l[n]=+(m[n]-(n%2?e:f)).toFixed(3)}else{l=d[j]=[],"m"==m[0]&&(g=m[1]+e,h=m[2]+f);for(var p=0,q=m.length;q>p;p++)d[j][p]=m[p]}var r=d[j].length;switch(d[j][0]){case"z":e=g,f=h;break;case"h":e+=+d[j][r-1];break;case"v":f+=+d[j][r-1];break;default:e+=+d[j][r-2],f+=+d[j][r-1]}}return d.toString=b._path2string,c.rel=Aa(d),d},Ca=b._pathToAbsolute=function(a){var c=ya(a);if(c.abs)return Aa(c.abs);if(b.is(a,U)&&b.is(a&&a[0],U)||(a=b.parsePathString(a)),!a||!a.length)return[["M",0,0]];var d=[],e=0,f=0,h=0,i=0,j=0;"M"==a[0][0]&&(e=+a[0][1],f=+a[0][2],h=e,i=f,j++,d[0]=["M",e,f]);for(var k,l,m=3==a.length&&"M"==a[0][0]&&"R"==a[1][0].toUpperCase()&&"Z"==a[2][0].toUpperCase(),n=j,o=a.length;o>n;n++){if(d.push(k=[]),l=a[n],l[0]!=aa.call(l[0]))switch(k[0]=aa.call(l[0]),k[0]){case"A":k[1]=l[1],k[2]=l[2],k[3]=l[3],k[4]=l[4],k[5]=l[5],k[6]=+(l[6]+e),k[7]=+(l[7]+f);break;case"V":k[1]=+l[1]+f;break;case"H":k[1]=+l[1]+e;break;case"R":for(var p=[e,f][D](l.slice(1)),q=2,r=p.length;r>q;q++)p[q]=+p[q]+e,p[++q]=+p[q]+f;d.pop(),d=d[D](g(p,m));break;case"M":h=+l[1]+e,i=+l[2]+f;default:for(q=1,r=l.length;r>q;q++)k[q]=+l[q]+(q%2?e:f)}else if("R"==l[0])p=[e,f][D](l.slice(1)),d.pop(),d=d[D](g(p,m)),k=["R"][D](l.slice(-2));else for(var s=0,t=l.length;t>s;s++)k[s]=l[s];switch(k[0]){case"Z":e=h,f=i;break;case"H":e=k[1];break;case"V":f=k[1];break;case"M":h=k[k.length-2],i=k[k.length-1];default:e=k[k.length-2],f=k[k.length-1]}}return d.toString=b._path2string,c.abs=Aa(d),d},Da=function(a,b,c,d){return[a,b,c,d,c,d]},Ea=function(a,b,c,d,e,f){var g=1/3,h=2/3;return[g*a+h*c,g*b+h*d,g*e+h*c,g*f+h*d,e,f]},Fa=function(a,b,c,d,f,g,h,i,j,k){var l,m=120*R/180,n=R/180*(+f||0),o=[],p=e(function(a,b,c){var d=a*M.cos(c)-b*M.sin(c),e=a*M.sin(c)+b*M.cos(c);return{x:d,y:e}});if(k)y=k[0],z=k[1],w=k[2],x=k[3];else{l=p(a,b,-n),a=l.x,b=l.y,l=p(i,j,-n),i=l.x,j=l.y;var q=(M.cos(R/180*f),M.sin(R/180*f),(a-i)/2),r=(b-j)/2,s=q*q/(c*c)+r*r/(d*d);s>1&&(s=M.sqrt(s),c=s*c,d=s*d);var t=c*c,u=d*d,v=(g==h?-1:1)*M.sqrt(P((t*u-t*r*r-u*q*q)/(t*r*r+u*q*q))),w=v*c*r/d+(a+i)/2,x=v*-d*q/c+(b+j)/2,y=M.asin(((b-x)/d).toFixed(9)),z=M.asin(((j-x)/d).toFixed(9));y=w>a?R-y:y,z=w>i?R-z:z,0>y&&(y=2*R+y),0>z&&(z=2*R+z),h&&y>z&&(y-=2*R),!h&&z>y&&(z-=2*R)}var A=z-y;if(P(A)>m){var B=z,C=i,E=j;z=y+m*(h&&z>y?1:-1),i=w+c*M.cos(z),j=x+d*M.sin(z),o=Fa(i,j,c,d,f,0,h,C,E,[z,B,w,x])}A=z-y;var F=M.cos(y),G=M.sin(y),H=M.cos(z),J=M.sin(z),K=M.tan(A/4),L=4/3*c*K,N=4/3*d*K,O=[a,b],Q=[a+L*G,b-N*F],S=[i+L*J,j-N*H],T=[i,j];if(Q[0]=2*O[0]-Q[0],Q[1]=2*O[1]-Q[1],k)return[Q,S,T][D](o);o=[Q,S,T][D](o).join()[I](",");for(var U=[],V=0,W=o.length;W>V;V++)U[V]=V%2?p(o[V-1],o[V],n).y:p(o[V],o[V+1],n).x;return U},Ga=function(a,b,c,d,e,f,g,h,i){var j=1-i;return{x:Q(j,3)*a+3*Q(j,2)*i*c+3*j*i*i*e+Q(i,3)*g,y:Q(j,3)*b+3*Q(j,2)*i*d+3*j*i*i*f+Q(i,3)*h}},Ha=e(function(a,b,c,d,e,f,g,h){var i,j=e-2*c+a-(g-2*e+c),k=2*(c-a)-2*(e-c),l=a-c,m=(-k+M.sqrt(k*k-4*j*l))/2/j,n=(-k-M.sqrt(k*k-4*j*l))/2/j,o=[b,h],p=[a,g];return P(m)>"1e12"&&(m=.5),P(n)>"1e12"&&(n=.5),m>0&&1>m&&(i=Ga(a,b,c,d,e,f,g,h,m),p.push(i.x),o.push(i.y)),n>0&&1>n&&(i=Ga(a,b,c,d,e,f,g,h,n),p.push(i.x),o.push(i.y)),j=f-2*d+b-(h-2*f+d),k=2*(d-b)-2*(f-d),l=b-d,m=(-k+M.sqrt(k*k-4*j*l))/2/j,n=(-k-M.sqrt(k*k-4*j*l))/2/j,P(m)>"1e12"&&(m=.5),P(n)>"1e12"&&(n=.5),m>0&&1>m&&(i=Ga(a,b,c,d,e,f,g,h,m),p.push(i.x),o.push(i.y)),n>0&&1>n&&(i=Ga(a,b,c,d,e,f,g,h,n),p.push(i.x),o.push(i.y)),{min:{x:O[C](0,p),y:O[C](0,o)},max:{x:N[C](0,p),y:N[C](0,o)}}}),Ia=b._path2curve=e(function(a,b){var c=!b&&ya(a);if(!b&&c.curve)return Aa(c.curve);for(var d=Ca(a),e=b&&Ca(b),f={x:0,y:0,bx:0,by:0,X:0,Y:0,qx:null,qy:null},g={x:0,y:0,bx:0,by:0,X:0,Y:0,qx:null,qy:null},h=(function(a,b,c){var d,e,f={T:1,Q:1};if(!a)return["C",b.x,b.y,b.x,b.y,b.x,b.y];switch(!(a[0]in f)&&(b.qx=b.qy=null),a[0]){case"M":b.X=a[1],b.Y=a[2];break;case"A":a=["C"][D](Fa[C](0,[b.x,b.y][D](a.slice(1))));break;case"S":"C"==c||"S"==c?(d=2*b.x-b.bx,e=2*b.y-b.by):(d=b.x,e=b.y),a=["C",d,e][D](a.slice(1));break;case"T":"Q"==c||"T"==c?(b.qx=2*b.x-b.qx,b.qy=2*b.y-b.qy):(b.qx=b.x,b.qy=b.y),a=["C"][D](Ea(b.x,b.y,b.qx,b.qy,a[1],a[2]));break;case"Q":b.qx=a[1],b.qy=a[2],a=["C"][D](Ea(b.x,b.y,a[1],a[2],a[3],a[4]));break;case"L":a=["C"][D](Da(b.x,b.y,a[1],a[2]));break;case"H":a=["C"][D](Da(b.x,b.y,a[1],b.y));break;case"V":a=["C"][D](Da(b.x,b.y,b.x,a[1]));break;case"Z":a=["C"][D](Da(b.x,b.y,b.X,b.Y))}return a}),i=function(a,b){if(a[b].length>7){a[b].shift();for(var c=a[b];c.length;)k[b]="A",e&&(l[b]="A"),a.splice(b++,0,["C"][D](c.splice(0,6)));a.splice(b,1),p=N(d.length,e&&e.length||0)}},j=function(a,b,c,f,g){a&&b&&"M"==a[g][0]&&"M"!=b[g][0]&&(b.splice(g,0,["M",f.x,f.y]),c.bx=0,c.by=0,c.x=a[g][1],c.y=a[g][2],p=N(d.length,e&&e.length||0))},k=[],l=[],m="",n="",o=0,p=N(d.length,e&&e.length||0);p>o;o++){d[o]&&(m=d[o][0]),"C"!=m&&(k[o]=m,o&&(n=k[o-1])),d[o]=h(d[o],f,n),"A"!=k[o]&&"C"==m&&(k[o]="C"),i(d,o),e&&(e[o]&&(m=e[o][0]),"C"!=m&&(l[o]=m,o&&(n=l[o-1])),e[o]=h(e[o],g,n),"A"!=l[o]&&"C"==m&&(l[o]="C"),i(e,o)),j(d,e,f,g,o),j(e,d,g,f,o);var q=d[o],r=e&&e[o],s=q.length,t=e&&r.length;f.x=q[s-2],f.y=q[s-1],f.bx=$(q[s-4])||f.x,f.by=$(q[s-3])||f.y,g.bx=e&&($(r[t-4])||g.x),g.by=e&&($(r[t-3])||g.y),g.x=e&&r[t-2],g.y=e&&r[t-1]}return e||(c.curve=Aa(d)),e?[d,e]:d},null,Aa),Ja=(b._parseDots=e(function(a){for(var c=[],d=0,e=a.length;e>d;d++){var f={},g=a[d].match(/^([^:]*):?([\d\.]*)/);if(f.color=b.getRGB(g[1]),f.color.error)return null;f.opacity=f.color.opacity,f.color=f.color.hex,g[2]&&(f.offset=g[2]+"%"),c.push(f)}for(d=1,e=c.length-1;e>d;d++)if(!c[d].offset){for(var h=$(c[d-1].offset||0),i=0,j=d+1;e>j;j++)if(c[j].offset){i=c[j].offset;break}i||(i=100,j=e),i=$(i);for(var k=(i-h)/(j-d+1);j>d;d++)h+=k,c[d].offset=h+"%"}return c}),b._tear=function(a,b){a==b.top&&(b.top=a.prev),a==b.bottom&&(b.bottom=a.next),a.next&&(a.next.prev=a.prev),a.prev&&(a.prev.next=a.next)}),Ka=(b._tofront=function(a,b){b.top!==a&&(Ja(a,b),a.next=null,a.prev=b.top,b.top.next=a,b.top=a)},b._toback=function(a,b){b.bottom!==a&&(Ja(a,b),a.next=b.bottom,a.prev=null,b.bottom.prev=a,b.bottom=a)},b._insertafter=function(a,b,c){Ja(a,c),b==c.top&&(c.top=a),b.next&&(b.next.prev=a),a.next=b.next,a.prev=b,b.next=a},b._insertbefore=function(a,b,c){Ja(a,c),b==c.bottom&&(c.bottom=a),b.prev&&(b.prev.next=a),a.prev=b.prev,b.prev=a,a.next=b},b.toMatrix=function(a,b){var c=za(a),d={_:{transform:F},getBBox:function(){return c}};return La(d,b),d.matrix}),La=(b.transformPath=function(a,b){return pa(a,Ka(a,b))},b._extractTransform=function(a,c){if(null==c)return a._.transform;c=H(c).replace(/\.{3}|\u2026/g,a._.transform||F);var d=b.parseTransformString(c),e=0,f=0,g=0,h=1,i=1,j=a._,k=new n;if(j.transform=d||[],d)for(var l=0,m=d.length;m>l;l++){var o,p,q,r,s,t=d[l],u=t.length,v=H(t[0]).toLowerCase(),w=t[0]!=v,x=w?k.invert():0;"t"==v&&3==u?w?(o=x.x(0,0),p=x.y(0,0),q=x.x(t[1],t[2]),r=x.y(t[1],t[2]),k.translate(q-o,r-p)):k.translate(t[1],t[2]):"r"==v?2==u?(s=s||a.getBBox(1),k.rotate(t[1],s.x+s.width/2,s.y+s.height/2),e+=t[1]):4==u&&(w?(q=x.x(t[2],t[3]),r=x.y(t[2],t[3]),k.rotate(t[1],q,r)):k.rotate(t[1],t[2],t[3]),e+=t[1]):"s"==v?2==u||3==u?(s=s||a.getBBox(1),k.scale(t[1],t[u-1],s.x+s.width/2,s.y+s.height/2),h*=t[1],i*=t[u-1]):5==u&&(w?(q=x.x(t[3],t[4]),r=x.y(t[3],t[4]),k.scale(t[1],t[2],q,r)):k.scale(t[1],t[2],t[3],t[4]),h*=t[1],i*=t[2]):"m"==v&&7==u&&k.add(t[1],t[2],t[3],t[4],t[5],t[6]),j.dirtyT=1,a.matrix=k}a.matrix=k,j.sx=h,j.sy=i,j.deg=e,j.dx=f=k.e,j.dy=g=k.f,1==h&&1==i&&!e&&j.bbox?(j.bbox.x+=+f,j.bbox.y+=+g):j.dirtyT=1}),Ma=function(a){var b=a[0];switch(b.toLowerCase()){case"t":return[b,0,0];case"m":return[b,1,0,0,1,0,0];case"r":return 4==a.length?[b,0,a[2],a[3]]:[b,0];case"s":return 5==a.length?[b,1,1,a[3],a[4]]:3==a.length?[b,1,1]:[b,1]}},Na=b._equaliseTransform=function(a,c){
c=H(c).replace(/\.{3}|\u2026/g,a),a=b.parseTransformString(a)||[],c=b.parseTransformString(c)||[];for(var d,e,f,g,h=N(a.length,c.length),i=[],j=[],k=0;h>k;k++){if(f=a[k]||Ma(c[k]),g=c[k]||Ma(f),f[0]!=g[0]||"r"==f[0].toLowerCase()&&(f[2]!=g[2]||f[3]!=g[3])||"s"==f[0].toLowerCase()&&(f[3]!=g[3]||f[4]!=g[4]))return;for(i[k]=[],j[k]=[],d=0,e=N(f.length,g.length);e>d;d++)d in f&&(i[k][d]=f[d]),d in g&&(j[k][d]=g[d])}return{from:i,to:j}};b._getContainer=function(a,c,d,e){var f;return f=null!=e||b.is(a,"object")?a:z.doc.getElementById(a),null!=f?f.tagName?null==c?{container:f,width:f.style.pixelWidth||f.offsetWidth,height:f.style.pixelHeight||f.offsetHeight}:{container:f,width:c,height:d}:{container:1,x:a,y:c,width:d,height:e}:void 0},b.pathToRelative=Ba,b._engine={},b.path2curve=Ia,b.matrix=function(a,b,c,d,e,f){return new n(a,b,c,d,e,f)},function(a){function c(a){return a[0]*a[0]+a[1]*a[1]}function d(a){var b=M.sqrt(c(a));a[0]&&(a[0]/=b),a[1]&&(a[1]/=b)}a.add=function(a,b,c,d,e,f){var g,h,i,j,k=[[],[],[]],l=[[this.a,this.c,this.e],[this.b,this.d,this.f],[0,0,1]],m=[[a,c,e],[b,d,f],[0,0,1]];for(a&&a instanceof n&&(m=[[a.a,a.c,a.e],[a.b,a.d,a.f],[0,0,1]]),g=0;3>g;g++)for(h=0;3>h;h++){for(j=0,i=0;3>i;i++)j+=l[g][i]*m[i][h];k[g][h]=j}this.a=k[0][0],this.b=k[1][0],this.c=k[0][1],this.d=k[1][1],this.e=k[0][2],this.f=k[1][2]},a.invert=function(){var a=this,b=a.a*a.d-a.b*a.c;return new n(a.d/b,-a.b/b,-a.c/b,a.a/b,(a.c*a.f-a.d*a.e)/b,(a.b*a.e-a.a*a.f)/b)},a.clone=function(){return new n(this.a,this.b,this.c,this.d,this.e,this.f)},a.translate=function(a,b){this.add(1,0,0,1,a,b)},a.scale=function(a,b,c,d){null==b&&(b=a),(c||d)&&this.add(1,0,0,1,c,d),this.add(a,0,0,b,0,0),(c||d)&&this.add(1,0,0,1,-c,-d)},a.rotate=function(a,c,d){a=b.rad(a),c=c||0,d=d||0;var e=+M.cos(a).toFixed(9),f=+M.sin(a).toFixed(9);this.add(e,f,-f,e,c,d),this.add(1,0,0,1,-c,-d)},a.x=function(a,b){return a*this.a+b*this.c+this.e},a.y=function(a,b){return a*this.b+b*this.d+this.f},a.get=function(a){return+this[H.fromCharCode(97+a)].toFixed(4)},a.toString=function(){return b.svg?"matrix("+[this.get(0),this.get(1),this.get(2),this.get(3),this.get(4),this.get(5)].join()+")":[this.get(0),this.get(2),this.get(1),this.get(3),0,0].join()},a.toFilter=function(){return"progid:DXImageTransform.Microsoft.Matrix(M11="+this.get(0)+", M12="+this.get(2)+", M21="+this.get(1)+", M22="+this.get(3)+", Dx="+this.get(4)+", Dy="+this.get(5)+", sizingmethod='auto expand')"},a.offset=function(){return[this.e.toFixed(4),this.f.toFixed(4)]},a.split=function(){var a={};a.dx=this.e,a.dy=this.f;var e=[[this.a,this.c],[this.b,this.d]];a.scalex=M.sqrt(c(e[0])),d(e[0]),a.shear=e[0][0]*e[1][0]+e[0][1]*e[1][1],e[1]=[e[1][0]-e[0][0]*a.shear,e[1][1]-e[0][1]*a.shear],a.scaley=M.sqrt(c(e[1])),d(e[1]),a.shear/=a.scaley;var f=-e[0][1],g=e[1][1];return 0>g?(a.rotate=b.deg(M.acos(g)),0>f&&(a.rotate=360-a.rotate)):a.rotate=b.deg(M.asin(f)),a.isSimple=!(+a.shear.toFixed(9)||a.scalex.toFixed(9)!=a.scaley.toFixed(9)&&a.rotate),a.isSuperSimple=!+a.shear.toFixed(9)&&a.scalex.toFixed(9)==a.scaley.toFixed(9)&&!a.rotate,a.noRotation=!+a.shear.toFixed(9)&&!a.rotate,a},a.toTransformString=function(a){var b=a||this[I]();return b.isSimple?(b.scalex=+b.scalex.toFixed(4),b.scaley=+b.scaley.toFixed(4),b.rotate=+b.rotate.toFixed(4),(b.dx||b.dy?"t"+[b.dx,b.dy]:F)+(1!=b.scalex||1!=b.scaley?"s"+[b.scalex,b.scaley,0,0]:F)+(b.rotate?"r"+[b.rotate,0,0]:F)):"m"+[this.get(0),this.get(1),this.get(2),this.get(3),this.get(4),this.get(5)]}}(n.prototype);for(var Oa=function(){this.returnValue=!1},Pa=function(){return this.originalEvent.preventDefault()},Qa=function(){this.cancelBubble=!0},Ra=function(){return this.originalEvent.stopPropagation()},Sa=function(a){var b=z.doc.documentElement.scrollTop||z.doc.body.scrollTop,c=z.doc.documentElement.scrollLeft||z.doc.body.scrollLeft;return{x:a.clientX+c,y:a.clientY+b}},Ta=function(){return z.doc.addEventListener?function(a,b,c,d){var e=function(a){var b=Sa(a);return c.call(d,a,b.x,b.y)};if(a.addEventListener(b,e,!1),E&&K[b]){var f=function(b){for(var e=Sa(b),f=b,g=0,h=b.targetTouches&&b.targetTouches.length;h>g;g++)if(b.targetTouches[g].target==a){b=b.targetTouches[g],b.originalEvent=f,b.preventDefault=Pa,b.stopPropagation=Ra;break}return c.call(d,b,e.x,e.y)};a.addEventListener(K[b],f,!1)}return function(){return a.removeEventListener(b,e,!1),E&&K[b]&&a.removeEventListener(K[b],f,!1),!0}}:z.doc.attachEvent?function(a,b,c,d){var e=function(a){a=a||z.win.event;var b=z.doc.documentElement.scrollTop||z.doc.body.scrollTop,e=z.doc.documentElement.scrollLeft||z.doc.body.scrollLeft,f=a.clientX+e,g=a.clientY+b;return a.preventDefault=a.preventDefault||Oa,a.stopPropagation=a.stopPropagation||Qa,c.call(d,a,f,g)};a.attachEvent("on"+b,e);var f=function(){return a.detachEvent("on"+b,e),!0};return f}:void 0}(),Ua=[],Va=function(b){for(var c,d=b.clientX,e=b.clientY,f=z.doc.documentElement.scrollTop||z.doc.body.scrollTop,g=z.doc.documentElement.scrollLeft||z.doc.body.scrollLeft,h=Ua.length;h--;){if(c=Ua[h],E&&b.touches){for(var i,j=b.touches.length;j--;)if(i=b.touches[j],i.identifier==c.el._drag.id){d=i.clientX,e=i.clientY,(b.originalEvent?b.originalEvent:b).preventDefault();break}}else b.preventDefault();var k,l=c.el.node,m=l.nextSibling,n=l.parentNode,o=l.style.display;z.win.opera&&n.removeChild(l),l.style.display="none",k=c.el.paper.getElementByPoint(d,e),l.style.display=o,z.win.opera&&(m?n.insertBefore(l,m):n.appendChild(l)),k&&a("raphael.drag.over."+c.el.id,c.el,k),d+=g,e+=f,a("raphael.drag.move."+c.el.id,c.move_scope||c.el,d-c.el._drag.x,e-c.el._drag.y,d,e,b)}},Wa=function(c){b.unmousemove(Va).unmouseup(Wa);for(var d,e=Ua.length;e--;)d=Ua[e],d.el._drag={},a("raphael.drag.end."+d.el.id,d.end_scope||d.start_scope||d.move_scope||d.el,c);Ua=[]},Xa=b.el={},Ya=J.length;Ya--;)!function(a){b[a]=Xa[a]=function(c,d){return b.is(c,"function")&&(this.events=this.events||[],this.events.push({name:a,f:c,unbind:Ta(this.shape||this.node||z.doc,a,c,d||this)})),this},b["un"+a]=Xa["un"+a]=function(c){for(var d=this.events||[],e=d.length;e--;)d[e].name!=a||!b.is(c,"undefined")&&d[e].f!=c||(d[e].unbind(),d.splice(e,1),!d.length&&delete this.events);return this}}(J[Ya]);Xa.data=function(c,d){var e=ja[this.id]=ja[this.id]||{};if(0==arguments.length)return e;if(1==arguments.length){if(b.is(c,"object")){for(var f in c)c[y](f)&&this.data(f,c[f]);return this}return a("raphael.data.get."+this.id,this,e[c],c),e[c]}return e[c]=d,a("raphael.data.set."+this.id,this,d,c),this},Xa.removeData=function(a){return null==a?ja[this.id]={}:ja[this.id]&&delete ja[this.id][a],this},Xa.getData=function(){return c(ja[this.id]||{})},Xa.hover=function(a,b,c,d){return this.mouseover(a,c).mouseout(b,d||c)},Xa.unhover=function(a,b){return this.unmouseover(a).unmouseout(b)};var Za=[];Xa.drag=function(c,d,e,f,g,h){function i(i){(i.originalEvent||i).preventDefault();var j=i.clientX,k=i.clientY,l=z.doc.documentElement.scrollTop||z.doc.body.scrollTop,m=z.doc.documentElement.scrollLeft||z.doc.body.scrollLeft;if(this._drag.id=i.identifier,E&&i.touches)for(var n,o=i.touches.length;o--;)if(n=i.touches[o],this._drag.id=n.identifier,n.identifier==this._drag.id){j=n.clientX,k=n.clientY;break}this._drag.x=j+m,this._drag.y=k+l,!Ua.length&&b.mousemove(Va).mouseup(Wa),Ua.push({el:this,move_scope:f,start_scope:g,end_scope:h}),d&&a.on("raphael.drag.start."+this.id,d),c&&a.on("raphael.drag.move."+this.id,c),e&&a.on("raphael.drag.end."+this.id,e),a("raphael.drag.start."+this.id,g||f||this,i.clientX+m,i.clientY+l,i)}return this._drag={},Za.push({el:this,start:i}),this.mousedown(i),this},Xa.onDragOver=function(b){b?a.on("raphael.drag.over."+this.id,b):a.unbind("raphael.drag.over."+this.id)},Xa.undrag=function(){for(var c=Za.length;c--;)Za[c].el==this&&(this.unmousedown(Za[c].start),Za.splice(c,1),a.unbind("raphael.drag.*."+this.id));!Za.length&&b.unmousemove(Va).unmouseup(Wa),Ua=[]},u.circle=function(a,c,d){var e=b._engine.circle(this,a||0,c||0,d||0);return this.__set__&&this.__set__.push(e),e},u.rect=function(a,c,d,e,f){var g=b._engine.rect(this,a||0,c||0,d||0,e||0,f||0);return this.__set__&&this.__set__.push(g),g},u.ellipse=function(a,c,d,e){var f=b._engine.ellipse(this,a||0,c||0,d||0,e||0);return this.__set__&&this.__set__.push(f),f},u.path=function(a){a&&!b.is(a,T)&&!b.is(a[0],U)&&(a+=F);var c=b._engine.path(b.format[C](b,arguments),this);return this.__set__&&this.__set__.push(c),c},u.image=function(a,c,d,e,f){var g=b._engine.image(this,a||"about:blank",c||0,d||0,e||0,f||0);return this.__set__&&this.__set__.push(g),g},u.text=function(a,c,d){var e=b._engine.text(this,a||0,c||0,H(d));return this.__set__&&this.__set__.push(e),e},u.set=function(a){!b.is(a,"array")&&(a=Array.prototype.splice.call(arguments,0,arguments.length));var c=new jb(a);return this.__set__&&this.__set__.push(c),c.paper=this,c.type="set",c},u.setStart=function(a){this.__set__=a||this.set()},u.setFinish=function(a){var b=this.__set__;return delete this.__set__,b},u.getSize=function(){var a=this.canvas.parentNode;return{width:a.offsetWidth,height:a.offsetHeight}},u.setSize=function(a,c){return b._engine.setSize.call(this,a,c)},u.setViewBox=function(a,c,d,e,f){return b._engine.setViewBox.call(this,a,c,d,e,f)},u.top=u.bottom=null,u.raphael=b;var $a=function(a){var b=a.getBoundingClientRect(),c=a.ownerDocument,d=c.body,e=c.documentElement,f=e.clientTop||d.clientTop||0,g=e.clientLeft||d.clientLeft||0,h=b.top+(z.win.pageYOffset||e.scrollTop||d.scrollTop)-f,i=b.left+(z.win.pageXOffset||e.scrollLeft||d.scrollLeft)-g;return{y:h,x:i}};u.getElementByPoint=function(a,b){var c=this,d=c.canvas,e=z.doc.elementFromPoint(a,b);if(z.win.opera&&"svg"==e.tagName){var f=$a(d),g=d.createSVGRect();g.x=a-f.x,g.y=b-f.y,g.width=g.height=1;var h=d.getIntersectionList(g,null);h.length&&(e=h[h.length-1])}if(!e)return null;for(;e.parentNode&&e!=d.parentNode&&!e.raphael;)e=e.parentNode;return e==c.canvas.parentNode&&(e=d),e=e&&e.raphael?c.getById(e.raphaelid):null},u.getElementsByBBox=function(a){var c=this.set();return this.forEach(function(d){b.isBBoxIntersect(d.getBBox(),a)&&c.push(d)}),c},u.getById=function(a){for(var b=this.bottom;b;){if(b.id==a)return b;b=b.next}return null},u.forEach=function(a,b){for(var c=this.bottom;c;){if(a.call(b,c)===!1)return this;c=c.next}return this},u.getElementsByPoint=function(a,b){var c=this.set();return this.forEach(function(d){d.isPointInside(a,b)&&c.push(d)}),c},Xa.isPointInside=function(a,c){var d=this.realPath=oa[this.type](this);return this.attr("transform")&&this.attr("transform").length&&(d=b.transformPath(d,this.attr("transform"))),b.isPointInsidePath(d,a,c)},Xa.getBBox=function(a){if(this.removed)return{};var b=this._;return a?((b.dirty||!b.bboxwt)&&(this.realPath=oa[this.type](this),b.bboxwt=za(this.realPath),b.bboxwt.toString=o,b.dirty=0),b.bboxwt):((b.dirty||b.dirtyT||!b.bbox)&&((b.dirty||!this.realPath)&&(b.bboxwt=0,this.realPath=oa[this.type](this)),b.bbox=za(pa(this.realPath,this.matrix)),b.bbox.toString=o,b.dirty=b.dirtyT=0),b.bbox)},Xa.clone=function(){if(this.removed)return null;var a=this.paper[this.type]().attr(this.attr());return this.__set__&&this.__set__.push(a),a},Xa.glow=function(a){if("text"==this.type)return null;a=a||{};var b={width:(a.width||10)+(+this.attr("stroke-width")||1),fill:a.fill||!1,opacity:null==a.opacity?.5:a.opacity,offsetx:a.offsetx||0,offsety:a.offsety||0,color:a.color||"#000"},c=b.width/2,d=this.paper,e=d.set(),f=this.realPath||oa[this.type](this);f=this.matrix?pa(f,this.matrix):f;for(var g=1;c+1>g;g++)e.push(d.path(f).attr({stroke:b.color,fill:b.fill?b.color:"none","stroke-linejoin":"round","stroke-linecap":"round","stroke-width":+(b.width/c*g).toFixed(3),opacity:+(b.opacity/c).toFixed(3)}));return e.insertBefore(this).translate(b.offsetx,b.offsety)};var _a=function(a,c,d,e,f,g,h,k,l){return null==l?i(a,c,d,e,f,g,h,k):b.findDotsAtSegment(a,c,d,e,f,g,h,k,j(a,c,d,e,f,g,h,k,l))},ab=function(a,c){return function(d,e,f){d=Ia(d);for(var g,h,i,j,k,l="",m={},n=0,o=0,p=d.length;p>o;o++){if(i=d[o],"M"==i[0])g=+i[1],h=+i[2];else{if(j=_a(g,h,i[1],i[2],i[3],i[4],i[5],i[6]),n+j>e){if(c&&!m.start){if(k=_a(g,h,i[1],i[2],i[3],i[4],i[5],i[6],e-n),l+=["C"+k.start.x,k.start.y,k.m.x,k.m.y,k.x,k.y],f)return l;m.start=l,l=["M"+k.x,k.y+"C"+k.n.x,k.n.y,k.end.x,k.end.y,i[5],i[6]].join(),n+=j,g=+i[5],h=+i[6];continue}if(!a&&!c)return k=_a(g,h,i[1],i[2],i[3],i[4],i[5],i[6],e-n),{x:k.x,y:k.y,alpha:k.alpha}}n+=j,g=+i[5],h=+i[6]}l+=i.shift()+i}return m.end=l,k=a?n:c?m:b.findDotsAtSegment(g,h,i[0],i[1],i[2],i[3],i[4],i[5],1),k.alpha&&(k={x:k.x,y:k.y,alpha:k.alpha}),k}},bb=ab(1),cb=ab(),db=ab(0,1);b.getTotalLength=bb,b.getPointAtLength=cb,b.getSubpath=function(a,b,c){if(this.getTotalLength(a)-c<1e-6)return db(a,b).end;var d=db(a,c,1);return b?db(d,b).end:d},Xa.getTotalLength=function(){var a=this.getPath();if(a)return this.node.getTotalLength?this.node.getTotalLength():bb(a)},Xa.getPointAtLength=function(a){var b=this.getPath();if(b)return cb(b,a)},Xa.getPath=function(){var a,c=b._getPath[this.type];if("text"!=this.type&&"set"!=this.type)return c&&(a=c(this)),a},Xa.getSubpath=function(a,c){var d=this.getPath();if(d)return b.getSubpath(d,a,c)};var eb=b.easing_formulas={linear:function(a){return a},"<":function(a){return Q(a,1.7)},">":function(a){return Q(a,.48)},"<>":function(a){var b=.48-a/1.04,c=M.sqrt(.1734+b*b),d=c-b,e=Q(P(d),1/3)*(0>d?-1:1),f=-c-b,g=Q(P(f),1/3)*(0>f?-1:1),h=e+g+.5;return 3*(1-h)*h*h+h*h*h},backIn:function(a){var b=1.70158;return a*a*((b+1)*a-b)},backOut:function(a){a-=1;var b=1.70158;return a*a*((b+1)*a+b)+1},elastic:function(a){return a==!!a?a:Q(2,-10*a)*M.sin(2*(a-.075)*R/.3)+1},bounce:function(a){var b,c=7.5625,d=2.75;return 1/d>a?b=c*a*a:2/d>a?(a-=1.5/d,b=c*a*a+.75):2.5/d>a?(a-=2.25/d,b=c*a*a+.9375):(a-=2.625/d,b=c*a*a+.984375),b}};eb.easeIn=eb["ease-in"]=eb["<"],eb.easeOut=eb["ease-out"]=eb[">"],eb.easeInOut=eb["ease-in-out"]=eb["<>"],eb["back-in"]=eb.backIn,eb["back-out"]=eb.backOut;var fb=[],gb=window.requestAnimationFrame||window.webkitRequestAnimationFrame||window.mozRequestAnimationFrame||window.oRequestAnimationFrame||window.msRequestAnimationFrame||function(a){setTimeout(a,16)},hb=function(){for(var c=+new Date,d=0;d<fb.length;d++){var e=fb[d];if(!e.el.removed&&!e.paused){var f,g,h=c-e.start,i=e.ms,j=e.easing,k=e.from,l=e.diff,m=e.to,n=(e.t,e.el),o={},p={};if(e.initstatus?(h=(e.initstatus*e.anim.top-e.prev)/(e.percent-e.prev)*i,e.status=e.initstatus,delete e.initstatus,e.stop&&fb.splice(d--,1)):e.status=(e.prev+(e.percent-e.prev)*(h/i))/e.anim.top,!(0>h))if(i>h){var q=j(h/i);for(var s in k)if(k[y](s)){switch(ca[s]){case S:f=+k[s]+q*i*l[s];break;case"colour":f="rgb("+[ib(Z(k[s].r+q*i*l[s].r)),ib(Z(k[s].g+q*i*l[s].g)),ib(Z(k[s].b+q*i*l[s].b))].join(",")+")";break;case"path":f=[];for(var t=0,u=k[s].length;u>t;t++){f[t]=[k[s][t][0]];for(var v=1,w=k[s][t].length;w>v;v++)f[t][v]=+k[s][t][v]+q*i*l[s][t][v];f[t]=f[t].join(G)}f=f.join(G);break;case"transform":if(l[s].real)for(f=[],t=0,u=k[s].length;u>t;t++)for(f[t]=[k[s][t][0]],v=1,w=k[s][t].length;w>v;v++)f[t][v]=k[s][t][v]+q*i*l[s][t][v];else{var x=function(a){return+k[s][a]+q*i*l[s][a]};f=[["m",x(0),x(1),x(2),x(3),x(4),x(5)]]}break;case"csv":if("clip-rect"==s)for(f=[],t=4;t--;)f[t]=+k[s][t]+q*i*l[s][t];break;default:var z=[][D](k[s]);for(f=[],t=n.paper.customAttributes[s].length;t--;)f[t]=+z[t]+q*i*l[s][t]}o[s]=f}n.attr(o),function(b,c,d){setTimeout(function(){a("raphael.anim.frame."+b,c,d)})}(n.id,n,e.anim)}else{if(function(c,d,e){setTimeout(function(){a("raphael.anim.frame."+d.id,d,e),a("raphael.anim.finish."+d.id,d,e),b.is(c,"function")&&c.call(d)})}(e.callback,n,e.anim),n.attr(m),fb.splice(d--,1),e.repeat>1&&!e.next){for(g in m)m[y](g)&&(p[g]=e.totalOrigin[g]);e.el.attr(p),r(e.anim,e.el,e.anim.percents[0],null,e.totalOrigin,e.repeat-1)}e.next&&!e.stop&&r(e.anim,e.el,e.next,null,e.totalOrigin,e.repeat)}}}fb.length&&gb(hb)},ib=function(a){return a>255?255:0>a?0:a};Xa.animateWith=function(a,c,d,e,f,g){var h=this;if(h.removed)return g&&g.call(h),h;var i=d instanceof q?d:b.animation(d,e,f,g);r(i,h,i.percents[0],null,h.attr());for(var j=0,k=fb.length;k>j;j++)if(fb[j].anim==c&&fb[j].el==a){fb[k-1].start=fb[j].start;break}return h},Xa.onAnimation=function(b){return b?a.on("raphael.anim.frame."+this.id,b):a.unbind("raphael.anim.frame."+this.id),this},q.prototype.delay=function(a){var b=new q(this.anim,this.ms);return b.times=this.times,b.del=+a||0,b},q.prototype.repeat=function(a){var b=new q(this.anim,this.ms);return b.del=this.del,b.times=M.floor(N(a,0))||1,b},b.animation=function(a,c,d,e){if(a instanceof q)return a;(b.is(d,"function")||!d)&&(e=e||d||null,d=null),a=Object(a),c=+c||0;var f,g,h={};for(g in a)a[y](g)&&$(g)!=g&&$(g)+"%"!=g&&(f=!0,h[g]=a[g]);if(f)return d&&(h.easing=d),e&&(h.callback=e),new q({100:h},c);if(e){var i=0;for(var j in a){var k=_(j);a[y](j)&&k>i&&(i=k)}i+="%",!a[i].callback&&(a[i].callback=e)}return new q(a,c)},Xa.animate=function(a,c,d,e){var f=this;if(f.removed)return e&&e.call(f),f;var g=a instanceof q?a:b.animation(a,c,d,e);return r(g,f,g.percents[0],null,f.attr()),f},Xa.setTime=function(a,b){return a&&null!=b&&this.status(a,O(b,a.ms)/a.ms),this},Xa.status=function(a,b){var c,d,e=[],f=0;if(null!=b)return r(a,this,-1,O(b,1)),this;for(c=fb.length;c>f;f++)if(d=fb[f],d.el.id==this.id&&(!a||d.anim==a)){if(a)return d.status;e.push({anim:d.anim,status:d.status})}return a?0:e},Xa.pause=function(b){for(var c=0;c<fb.length;c++)fb[c].el.id!=this.id||b&&fb[c].anim!=b||a("raphael.anim.pause."+this.id,this,fb[c].anim)!==!1&&(fb[c].paused=!0);return this},Xa.resume=function(b){for(var c=0;c<fb.length;c++)if(fb[c].el.id==this.id&&(!b||fb[c].anim==b)){var d=fb[c];a("raphael.anim.resume."+this.id,this,d.anim)!==!1&&(delete d.paused,this.status(d.anim,d.status))}return this},Xa.stop=function(b){for(var c=0;c<fb.length;c++)fb[c].el.id!=this.id||b&&fb[c].anim!=b||a("raphael.anim.stop."+this.id,this,fb[c].anim)!==!1&&fb.splice(c--,1);return this},a.on("raphael.remove",s),a.on("raphael.clear",s),Xa.toString=function(){return"Raphaël’s object"};var jb=function(a){if(this.items=[],this.length=0,this.type="set",a)for(var b=0,c=a.length;c>b;b++)!a[b]||a[b].constructor!=Xa.constructor&&a[b].constructor!=jb||(this[this.items.length]=this.items[this.items.length]=a[b],this.length++)},kb=jb.prototype;kb.push=function(){for(var a,b,c=0,d=arguments.length;d>c;c++)a=arguments[c],!a||a.constructor!=Xa.constructor&&a.constructor!=jb||(b=this.items.length,this[b]=this.items[b]=a,this.length++);return this},kb.pop=function(){return this.length&&delete this[this.length--],this.items.pop()},kb.forEach=function(a,b){for(var c=0,d=this.items.length;d>c;c++)if(a.call(b,this.items[c],c)===!1)return this;return this};for(var lb in Xa)Xa[y](lb)&&(kb[lb]=function(a){return function(){var b=arguments;return this.forEach(function(c){c[a][C](c,b)})}}(lb));return kb.attr=function(a,c){if(a&&b.is(a,U)&&b.is(a[0],"object"))for(var d=0,e=a.length;e>d;d++)this.items[d].attr(a[d]);else for(var f=0,g=this.items.length;g>f;f++)this.items[f].attr(a,c);return this},kb.clear=function(){for(;this.length;)this.pop()},kb.splice=function(a,b,c){a=0>a?N(this.length+a,0):a,b=N(0,O(this.length-a,b));var d,e=[],f=[],g=[];for(d=2;d<arguments.length;d++)g.push(arguments[d]);for(d=0;b>d;d++)f.push(this[a+d]);for(;d<this.length-a;d++)e.push(this[a+d]);var h=g.length;for(d=0;d<h+e.length;d++)this.items[a+d]=this[a+d]=h>d?g[d]:e[d-h];for(d=this.items.length=this.length-=b-h;this[d];)delete this[d++];return new jb(f)},kb.exclude=function(a){for(var b=0,c=this.length;c>b;b++)if(this[b]==a)return this.splice(b,1),!0},kb.animate=function(a,c,d,e){(b.is(d,"function")||!d)&&(e=d||null);var f,g,h=this.items.length,i=h,j=this;if(!h)return this;e&&(g=function(){!--h&&e.call(j)}),d=b.is(d,T)?d:g;var k=b.animation(a,c,d,g);for(f=this.items[--i].animate(k);i--;)this.items[i]&&!this.items[i].removed&&this.items[i].animateWith(f,k,k),this.items[i]&&!this.items[i].removed||h--;return this},kb.insertAfter=function(a){for(var b=this.items.length;b--;)this.items[b].insertAfter(a);return this},kb.getBBox=function(){for(var a=[],b=[],c=[],d=[],e=this.items.length;e--;)if(!this.items[e].removed){var f=this.items[e].getBBox();a.push(f.x),b.push(f.y),c.push(f.x+f.width),d.push(f.y+f.height)}return a=O[C](0,a),b=O[C](0,b),c=N[C](0,c),d=N[C](0,d),{x:a,y:b,x2:c,y2:d,width:c-a,height:d-b}},kb.clone=function(a){a=this.paper.set();for(var b=0,c=this.items.length;c>b;b++)a.push(this.items[b].clone());return a},kb.toString=function(){return"Raphaël‘s set"},kb.glow=function(a){var b=this.paper.set();return this.forEach(function(c,d){var e=c.glow(a);null!=e&&e.forEach(function(a,c){b.push(a)})}),b},kb.isPointInside=function(a,b){var c=!1;return this.forEach(function(d){return d.isPointInside(a,b)?(c=!0,!1):void 0}),c},b.registerFont=function(a){if(!a.face)return a;this.fonts=this.fonts||{};var b={w:a.w,face:{},glyphs:{}},c=a.face["font-family"];for(var d in a.face)a.face[y](d)&&(b.face[d]=a.face[d]);if(this.fonts[c]?this.fonts[c].push(b):this.fonts[c]=[b],!a.svg){b.face["units-per-em"]=_(a.face["units-per-em"],10);for(var e in a.glyphs)if(a.glyphs[y](e)){var f=a.glyphs[e];if(b.glyphs[e]={w:f.w,k:{},d:f.d&&"M"+f.d.replace(/[mlcxtrv]/g,function(a){return{l:"L",c:"C",x:"z",t:"m",r:"l",v:"c"}[a]||"M"})+"z"},f.k)for(var g in f.k)f[y](g)&&(b.glyphs[e].k[g]=f.k[g])}}return a},u.getFont=function(a,c,d,e){if(e=e||"normal",d=d||"normal",c=+c||{normal:400,bold:700,lighter:300,bolder:800}[c]||400,b.fonts){var f=b.fonts[a];if(!f){var g=new RegExp("(^|\\s)"+a.replace(/[^\w\d\s+!~.:_-]/g,F)+"(\\s|$)","i");for(var h in b.fonts)if(b.fonts[y](h)&&g.test(h)){f=b.fonts[h];break}}var i;if(f)for(var j=0,k=f.length;k>j&&(i=f[j],i.face["font-weight"]!=c||i.face["font-style"]!=d&&i.face["font-style"]||i.face["font-stretch"]!=e);j++);return i}},u.print=function(a,c,d,e,f,g,h,i){g=g||"middle",h=N(O(h||0,1),-1),i=N(O(i||1,3),1);var j,k=H(d)[I](F),l=0,m=0,n=F;if(b.is(e,"string")&&(e=this.getFont(e)),e){j=(f||16)/e.face["units-per-em"];for(var o=e.face.bbox[I](v),p=+o[0],q=o[3]-o[1],r=0,s=+o[1]+("baseline"==g?q+ +e.face.descent:q/2),t=0,u=k.length;u>t;t++){if("\n"==k[t])l=0,x=0,m=0,r+=q*i;else{var w=m&&e.glyphs[k[t-1]]||{},x=e.glyphs[k[t]];l+=m?(w.w||e.w)+(w.k&&w.k[k[t]]||0)+e.w*h:0,m=1}x&&x.d&&(n+=b.transformPath(x.d,["t",l*j,r*j,"s",j,j,p,s,"t",(a-p)/j,(c-s)/j]))}}return this.path(n).attr({fill:"#000",stroke:"none"})},u.add=function(a){if(b.is(a,"array"))for(var c,d=this.set(),e=0,f=a.length;f>e;e++)c=a[e]||{},w[y](c.type)&&d.push(this[c.type]().attr(c));return d},b.format=function(a,c){var d=b.is(c,U)?[0][D](c):arguments;return a&&b.is(a,T)&&d.length-1&&(a=a.replace(x,function(a,b){return null==d[++b]?F:d[b]})),a||F},b.fullfill=function(){var a=/\{([^\}]+)\}/g,b=/(?:(?:^|\.)(.+?)(?=\[|\.|$|\()|\[('|")(.+?)\2\])(\(\))?/g,c=function(a,c,d){var e=d;return c.replace(b,function(a,b,c,d,f){b=b||d,e&&(b in e&&(e=e[b]),"function"==typeof e&&f&&(e=e()))}),e=(null==e||e==d?a:e)+""};return function(b,d){return String(b).replace(a,function(a,b){return c(a,b,d)})}}(),b.ninja=function(){return A.was?z.win.Raphael=A.is:delete Raphael,b},b.st=kb,a.on("raphael.DOMload",function(){t=!0}),function(a,c,d){function e(){/in/.test(a.readyState)?setTimeout(e,9):b.eve("raphael.DOMload")}null==a.readyState&&a.addEventListener&&(a.addEventListener(c,d=function(){a.removeEventListener(c,d,!1),a.readyState="complete"},!1),a.readyState="loading"),e()}(document,"DOMContentLoaded"),b}),function(a,b){"function"==typeof define&&define.amd?define("raphael.svg",["raphael.core"],function(a){return b(a)}):b("object"==typeof exports?require("./raphael.core"):a.Raphael)}(this,function(a){if(!a||a.svg){var b="hasOwnProperty",c=String,d=parseFloat,e=parseInt,f=Math,g=f.max,h=f.abs,i=f.pow,j=/[, ]+/,k=a.eve,l="",m=" ",n="http://www.w3.org/1999/xlink",o={block:"M5,0 0,2.5 5,5z",classic:"M5,0 0,2.5 5,5 3.5,3 3.5,2z",diamond:"M2.5,0 5,2.5 2.5,5 0,2.5z",open:"M6,1 1,3.5 6,6",oval:"M2.5,0A2.5,2.5,0,0,1,2.5,5 2.5,2.5,0,0,1,2.5,0z"},p={};a.toString=function(){return"Your browser supports SVG.\nYou are running Raphaël "+this.version};var q=function(d,e){if(e){"string"==typeof d&&(d=q(d));for(var f in e)e[b](f)&&("xlink:"==f.substring(0,6)?d.setAttributeNS(n,f.substring(6),c(e[f])):d.setAttribute(f,c(e[f])))}else d=a._g.doc.createElementNS("http://www.w3.org/2000/svg",d),d.style&&(d.style.webkitTapHighlightColor="rgba(0,0,0,0)");return d},r=function(b,e){var j="linear",k=b.id+e,m=.5,n=.5,o=b.node,p=b.paper,r=o.style,s=a._g.doc.getElementById(k);if(!s){if(e=c(e).replace(a._radial_gradient,function(a,b,c){if(j="radial",b&&c){m=d(b),n=d(c);var e=2*(n>.5)-1;i(m-.5,2)+i(n-.5,2)>.25&&(n=f.sqrt(.25-i(m-.5,2))*e+.5)&&.5!=n&&(n=n.toFixed(5)-1e-5*e)}return l}),e=e.split(/\s*\-\s*/),"linear"==j){var t=e.shift();if(t=-d(t),isNaN(t))return null;var u=[0,0,f.cos(a.rad(t)),f.sin(a.rad(t))],v=1/(g(h(u[2]),h(u[3]))||1);u[2]*=v,u[3]*=v,u[2]<0&&(u[0]=-u[2],u[2]=0),u[3]<0&&(u[1]=-u[3],u[3]=0)}var w=a._parseDots(e);if(!w)return null;if(k=k.replace(/[\(\)\s,\xb0#]/g,"_"),b.gradient&&k!=b.gradient.id&&(p.defs.removeChild(b.gradient),delete b.gradient),!b.gradient){s=q(j+"Gradient",{id:k}),b.gradient=s,q(s,"radial"==j?{fx:m,fy:n}:{x1:u[0],y1:u[1],x2:u[2],y2:u[3],gradientTransform:b.matrix.invert()}),p.defs.appendChild(s);for(var x=0,y=w.length;y>x;x++)s.appendChild(q("stop",{offset:w[x].offset?w[x].offset:x?"100%":"0%","stop-color":w[x].color||"#fff","stop-opacity":isFinite(w[x].opacity)?w[x].opacity:1}))}}return q(o,{fill:"url('"+document.location.origin+document.location.pathname+"#"+k+"')",opacity:1,"fill-opacity":1}),r.fill=l,r.opacity=1,r.fillOpacity=1,1},s=function(a){var b=a.getBBox(1);q(a.pattern,{patternTransform:a.matrix.invert()+" translate("+b.x+","+b.y+")"})},t=function(d,e,f){if("path"==d.type){for(var g,h,i,j,k,m=c(e).toLowerCase().split("-"),n=d.paper,r=f?"end":"start",s=d.node,t=d.attrs,u=t["stroke-width"],v=m.length,w="classic",x=3,y=3,z=5;v--;)switch(m[v]){case"block":case"classic":case"oval":case"diamond":case"open":case"none":w=m[v];break;case"wide":y=5;break;case"narrow":y=2;break;case"long":x=5;break;case"short":x=2}if("open"==w?(x+=2,y+=2,z+=2,i=1,j=f?4:1,k={fill:"none",stroke:t.stroke}):(j=i=x/2,k={fill:t.stroke,stroke:"none"}),d._.arrows?f?(d._.arrows.endPath&&p[d._.arrows.endPath]--,d._.arrows.endMarker&&p[d._.arrows.endMarker]--):(d._.arrows.startPath&&p[d._.arrows.startPath]--,d._.arrows.startMarker&&p[d._.arrows.startMarker]--):d._.arrows={},"none"!=w){var A="raphael-marker-"+w,B="raphael-marker-"+r+w+x+y+"-obj"+d.id;a._g.doc.getElementById(A)?p[A]++:(n.defs.appendChild(q(q("path"),{"stroke-linecap":"round",d:o[w],id:A})),p[A]=1);var C,D=a._g.doc.getElementById(B);D?(p[B]++,C=D.getElementsByTagName("use")[0]):(D=q(q("marker"),{id:B,markerHeight:y,markerWidth:x,orient:"auto",refX:j,refY:y/2}),C=q(q("use"),{"xlink:href":"#"+A,transform:(f?"rotate(180 "+x/2+" "+y/2+") ":l)+"scale("+x/z+","+y/z+")","stroke-width":(1/((x/z+y/z)/2)).toFixed(4)}),D.appendChild(C),n.defs.appendChild(D),p[B]=1),q(C,k);var E=i*("diamond"!=w&&"oval"!=w);f?(g=d._.arrows.startdx*u||0,h=a.getTotalLength(t.path)-E*u):(g=E*u,h=a.getTotalLength(t.path)-(d._.arrows.enddx*u||0)),k={},k["marker-"+r]="url(#"+B+")",(h||g)&&(k.d=a.getSubpath(t.path,g,h)),q(s,k),d._.arrows[r+"Path"]=A,d._.arrows[r+"Marker"]=B,d._.arrows[r+"dx"]=E,d._.arrows[r+"Type"]=w,d._.arrows[r+"String"]=e}else f?(g=d._.arrows.startdx*u||0,h=a.getTotalLength(t.path)-g):(g=0,h=a.getTotalLength(t.path)-(d._.arrows.enddx*u||0)),d._.arrows[r+"Path"]&&q(s,{d:a.getSubpath(t.path,g,h)}),delete d._.arrows[r+"Path"],delete d._.arrows[r+"Marker"],delete d._.arrows[r+"dx"],delete d._.arrows[r+"Type"],delete d._.arrows[r+"String"];for(k in p)if(p[b](k)&&!p[k]){var F=a._g.doc.getElementById(k);F&&F.parentNode.removeChild(F)}}},u={"-":[3,1],".":[1,1],"-.":[3,1,1,1],"-..":[3,1,1,1,1,1],". ":[1,3],"- ":[4,3],"--":[8,3],"- .":[4,3,1,3],"--.":[8,3,1,3],"--..":[8,3,1,3,1,3]},v=function(a,b,d){if(b=u[c(b).toLowerCase()]){for(var e=a.attrs["stroke-width"]||"1",f={round:e,square:e,butt:0}[a.attrs["stroke-linecap"]||d["stroke-linecap"]]||0,g=[],h=b.length;h--;)g[h]=b[h]*e+(h%2?1:-1)*f;q(a.node,{"stroke-dasharray":g.join(",")})}else q(a.node,{"stroke-dasharray":"none"})},w=function(d,f){var i=d.node,k=d.attrs,m=i.style.visibility;i.style.visibility="hidden";for(var o in f)if(f[b](o)){if(!a._availableAttrs[b](o))continue;var p=f[o];switch(k[o]=p,o){case"blur":d.blur(p);break;case"title":var u=i.getElementsByTagName("title");if(u.length&&(u=u[0]))u.firstChild.nodeValue=p;else{u=q("title");var w=a._g.doc.createTextNode(p);u.appendChild(w),i.appendChild(u)}break;case"href":case"target":var x=i.parentNode;if("a"!=x.tagName.toLowerCase()){var z=q("a");x.insertBefore(z,i),z.appendChild(i),x=z}"target"==o?x.setAttributeNS(n,"show","blank"==p?"new":p):x.setAttributeNS(n,o,p);break;case"cursor":i.style.cursor=p;break;case"transform":d.transform(p);break;case"arrow-start":t(d,p);break;case"arrow-end":t(d,p,1);break;case"clip-rect":var A=c(p).split(j);if(4==A.length){d.clip&&d.clip.parentNode.parentNode.removeChild(d.clip.parentNode);var B=q("clipPath"),C=q("rect");B.id=a.createUUID(),q(C,{x:A[0],y:A[1],width:A[2],height:A[3]}),B.appendChild(C),d.paper.defs.appendChild(B),q(i,{"clip-path":"url(#"+B.id+")"}),d.clip=C}if(!p){var D=i.getAttribute("clip-path");if(D){var E=a._g.doc.getElementById(D.replace(/(^url\(#|\)$)/g,l));E&&E.parentNode.removeChild(E),q(i,{"clip-path":l}),delete d.clip}}break;case"path":"path"==d.type&&(q(i,{d:p?k.path=a._pathToAbsolute(p):"M0,0"}),d._.dirty=1,d._.arrows&&("startString"in d._.arrows&&t(d,d._.arrows.startString),"endString"in d._.arrows&&t(d,d._.arrows.endString,1)));break;case"width":if(i.setAttribute(o,p),d._.dirty=1,!k.fx)break;o="x",p=k.x;case"x":k.fx&&(p=-k.x-(k.width||0));case"rx":if("rx"==o&&"rect"==d.type)break;case"cx":i.setAttribute(o,p),d.pattern&&s(d),d._.dirty=1;break;case"height":if(i.setAttribute(o,p),d._.dirty=1,!k.fy)break;o="y",p=k.y;case"y":k.fy&&(p=-k.y-(k.height||0));case"ry":if("ry"==o&&"rect"==d.type)break;case"cy":i.setAttribute(o,p),d.pattern&&s(d),d._.dirty=1;break;case"r":"rect"==d.type?q(i,{rx:p,ry:p}):i.setAttribute(o,p),d._.dirty=1;break;case"src":"image"==d.type&&i.setAttributeNS(n,"href",p);break;case"stroke-width":(1!=d._.sx||1!=d._.sy)&&(p/=g(h(d._.sx),h(d._.sy))||1),i.setAttribute(o,p),k["stroke-dasharray"]&&v(d,k["stroke-dasharray"],f),d._.arrows&&("startString"in d._.arrows&&t(d,d._.arrows.startString),"endString"in d._.arrows&&t(d,d._.arrows.endString,1));break;case"stroke-dasharray":v(d,p,f);break;case"fill":var F=c(p).match(a._ISURL);if(F){B=q("pattern");var G=q("image");B.id=a.createUUID(),q(B,{x:0,y:0,patternUnits:"userSpaceOnUse",height:1,width:1}),q(G,{x:0,y:0,"xlink:href":F[1]}),B.appendChild(G),function(b){a._preload(F[1],function(){var a=this.offsetWidth,c=this.offsetHeight;q(b,{width:a,height:c}),q(G,{width:a,height:c})})}(B),d.paper.defs.appendChild(B),q(i,{fill:"url(#"+B.id+")"}),d.pattern=B,d.pattern&&s(d);break}var H=a.getRGB(p);if(H.error){if(("circle"==d.type||"ellipse"==d.type||"r"!=c(p).charAt())&&r(d,p)){if("opacity"in k||"fill-opacity"in k){var I=a._g.doc.getElementById(i.getAttribute("fill").replace(/^url\(#|\)$/g,l));if(I){var J=I.getElementsByTagName("stop");q(J[J.length-1],{"stop-opacity":("opacity"in k?k.opacity:1)*("fill-opacity"in k?k["fill-opacity"]:1)})}}k.gradient=p,k.fill="none";break}}else delete f.gradient,delete k.gradient,!a.is(k.opacity,"undefined")&&a.is(f.opacity,"undefined")&&q(i,{opacity:k.opacity}),!a.is(k["fill-opacity"],"undefined")&&a.is(f["fill-opacity"],"undefined")&&q(i,{"fill-opacity":k["fill-opacity"]});H[b]("opacity")&&q(i,{"fill-opacity":H.opacity>1?H.opacity/100:H.opacity});case"stroke":H=a.getRGB(p),i.setAttribute(o,H.hex),"stroke"==o&&H[b]("opacity")&&q(i,{"stroke-opacity":H.opacity>1?H.opacity/100:H.opacity}),"stroke"==o&&d._.arrows&&("startString"in d._.arrows&&t(d,d._.arrows.startString),"endString"in d._.arrows&&t(d,d._.arrows.endString,1));break;case"gradient":("circle"==d.type||"ellipse"==d.type||"r"!=c(p).charAt())&&r(d,p);

break;case"opacity":k.gradient&&!k[b]("stroke-opacity")&&q(i,{"stroke-opacity":p>1?p/100:p});case"fill-opacity":if(k.gradient){I=a._g.doc.getElementById(i.getAttribute("fill").replace(/^url\(#|\)$/g,l)),I&&(J=I.getElementsByTagName("stop"),q(J[J.length-1],{"stop-opacity":p}));break}default:"font-size"==o&&(p=e(p,10)+"px");var K=o.replace(/(\-.)/g,function(a){return a.substring(1).toUpperCase()});i.style[K]=p,d._.dirty=1,i.setAttribute(o,p)}}y(d,f),i.style.visibility=m},x=1.2,y=function(d,f){if("text"==d.type&&(f[b]("text")||f[b]("font")||f[b]("font-size")||f[b]("x")||f[b]("y"))){var g=d.attrs,h=d.node,i=h.firstChild?e(a._g.doc.defaultView.getComputedStyle(h.firstChild,l).getPropertyValue("font-size"),10):10;if(f[b]("text")){for(g.text=f.text;h.firstChild;)h.removeChild(h.firstChild);for(var j,k=c(f.text).split("\n"),m=[],n=0,o=k.length;o>n;n++)j=q("tspan"),n&&q(j,{dy:i*x,x:g.x}),j.appendChild(a._g.doc.createTextNode(k[n])),h.appendChild(j),m[n]=j}else for(m=h.getElementsByTagName("tspan"),n=0,o=m.length;o>n;n++)n?q(m[n],{dy:i*x,x:g.x}):q(m[0],{dy:0});q(h,{x:g.x,y:g.y}),d._.dirty=1;var p=d._getBBox(),r=g.y-(p.y+p.height/2);r&&a.is(r,"finite")&&q(m[0],{dy:r})}},z=function(a){return a.parentNode&&"a"===a.parentNode.tagName.toLowerCase()?a.parentNode:a},A=function(b,c){this[0]=this.node=b,b.raphael=!0,this.id=a._oid++,b.raphaelid=this.id,this.matrix=a.matrix(),this.realPath=null,this.paper=c,this.attrs=this.attrs||{},this._={transform:[],sx:1,sy:1,deg:0,dx:0,dy:0,dirty:1},!c.bottom&&(c.bottom=this),this.prev=c.top,c.top&&(c.top.next=this),c.top=this,this.next=null},B=a.el;A.prototype=B,B.constructor=A,a._engine.path=function(a,b){var c=q("path");b.canvas&&b.canvas.appendChild(c);var d=new A(c,b);return d.type="path",w(d,{fill:"none",stroke:"#000",path:a}),d},B.rotate=function(a,b,e){if(this.removed)return this;if(a=c(a).split(j),a.length-1&&(b=d(a[1]),e=d(a[2])),a=d(a[0]),null==e&&(b=e),null==b||null==e){var f=this.getBBox(1);b=f.x+f.width/2,e=f.y+f.height/2}return this.transform(this._.transform.concat([["r",a,b,e]])),this},B.scale=function(a,b,e,f){if(this.removed)return this;if(a=c(a).split(j),a.length-1&&(b=d(a[1]),e=d(a[2]),f=d(a[3])),a=d(a[0]),null==b&&(b=a),null==f&&(e=f),null==e||null==f)var g=this.getBBox(1);return e=null==e?g.x+g.width/2:e,f=null==f?g.y+g.height/2:f,this.transform(this._.transform.concat([["s",a,b,e,f]])),this},B.translate=function(a,b){return this.removed?this:(a=c(a).split(j),a.length-1&&(b=d(a[1])),a=d(a[0])||0,b=+b||0,this.transform(this._.transform.concat([["t",a,b]])),this)},B.transform=function(c){var d=this._;if(null==c)return d.transform;if(a._extractTransform(this,c),this.clip&&q(this.clip,{transform:this.matrix.invert()}),this.pattern&&s(this),this.node&&q(this.node,{transform:this.matrix}),1!=d.sx||1!=d.sy){var e=this.attrs[b]("stroke-width")?this.attrs["stroke-width"]:1;this.attr({"stroke-width":e})}return d.transform=this.matrix.toTransformString(),this},B.hide=function(){return this.removed||(this.node.style.display="none"),this},B.show=function(){return this.removed||(this.node.style.display=""),this},B.remove=function(){var b=z(this.node);if(!this.removed&&b.parentNode){var c=this.paper;c.__set__&&c.__set__.exclude(this),k.unbind("raphael.*.*."+this.id),this.gradient&&c.defs.removeChild(this.gradient),a._tear(this,c),b.parentNode.removeChild(b),this.removeData();for(var d in this)this[d]="function"==typeof this[d]?a._removedFactory(d):null;this.removed=!0}},B._getBBox=function(){if("none"==this.node.style.display){this.show();var a=!0}var b,c=!1;this.paper.canvas.parentElement?b=this.paper.canvas.parentElement.style:this.paper.canvas.parentNode&&(b=this.paper.canvas.parentNode.style),b&&"none"==b.display&&(c=!0,b.display="");var d={};try{d=this.node.getBBox()}catch(e){d={x:this.node.clientLeft,y:this.node.clientTop,width:this.node.clientWidth,height:this.node.clientHeight}}finally{d=d||{},c&&(b.display="none")}return a&&this.hide(),d},B.attr=function(c,d){if(this.removed)return this;if(null==c){var e={};for(var f in this.attrs)this.attrs[b](f)&&(e[f]=this.attrs[f]);return e.gradient&&"none"==e.fill&&(e.fill=e.gradient)&&delete e.gradient,e.transform=this._.transform,e}if(null==d&&a.is(c,"string")){if("fill"==c&&"none"==this.attrs.fill&&this.attrs.gradient)return this.attrs.gradient;if("transform"==c)return this._.transform;for(var g=c.split(j),h={},i=0,l=g.length;l>i;i++)c=g[i],c in this.attrs?h[c]=this.attrs[c]:a.is(this.paper.customAttributes[c],"function")?h[c]=this.paper.customAttributes[c].def:h[c]=a._availableAttrs[c];return l-1?h:h[g[0]]}if(null==d&&a.is(c,"array")){for(h={},i=0,l=c.length;l>i;i++)h[c[i]]=this.attr(c[i]);return h}if(null!=d){var m={};m[c]=d}else null!=c&&a.is(c,"object")&&(m=c);for(var n in m)k("raphael.attr."+n+"."+this.id,this,m[n]);for(n in this.paper.customAttributes)if(this.paper.customAttributes[b](n)&&m[b](n)&&a.is(this.paper.customAttributes[n],"function")){var o=this.paper.customAttributes[n].apply(this,[].concat(m[n]));this.attrs[n]=m[n];for(var p in o)o[b](p)&&(m[p]=o[p])}return w(this,m),this},B.toFront=function(){if(this.removed)return this;var b=z(this.node);b.parentNode.appendChild(b);var c=this.paper;return c.top!=this&&a._tofront(this,c),this},B.toBack=function(){if(this.removed)return this;var b=z(this.node),c=b.parentNode;c.insertBefore(b,c.firstChild),a._toback(this,this.paper);this.paper;return this},B.insertAfter=function(b){if(this.removed||!b)return this;var c=z(this.node),d=z(b.node||b[b.length-1].node);return d.nextSibling?d.parentNode.insertBefore(c,d.nextSibling):d.parentNode.appendChild(c),a._insertafter(this,b,this.paper),this},B.insertBefore=function(b){if(this.removed||!b)return this;var c=z(this.node),d=z(b.node||b[0].node);return d.parentNode.insertBefore(c,d),a._insertbefore(this,b,this.paper),this},B.blur=function(b){var c=this;if(0!==+b){var d=q("filter"),e=q("feGaussianBlur");c.attrs.blur=b,d.id=a.createUUID(),q(e,{stdDeviation:+b||1.5}),d.appendChild(e),c.paper.defs.appendChild(d),c._blur=d,q(c.node,{filter:"url(#"+d.id+")"})}else c._blur&&(c._blur.parentNode.removeChild(c._blur),delete c._blur,delete c.attrs.blur),c.node.removeAttribute("filter");return c},a._engine.circle=function(a,b,c,d){var e=q("circle");a.canvas&&a.canvas.appendChild(e);var f=new A(e,a);return f.attrs={cx:b,cy:c,r:d,fill:"none",stroke:"#000"},f.type="circle",q(e,f.attrs),f},a._engine.rect=function(a,b,c,d,e,f){var g=q("rect");a.canvas&&a.canvas.appendChild(g);var h=new A(g,a);return h.attrs={x:b,y:c,width:d,height:e,rx:f||0,ry:f||0,fill:"none",stroke:"#000"},h.type="rect",q(g,h.attrs),h},a._engine.ellipse=function(a,b,c,d,e){var f=q("ellipse");a.canvas&&a.canvas.appendChild(f);var g=new A(f,a);return g.attrs={cx:b,cy:c,rx:d,ry:e,fill:"none",stroke:"#000"},g.type="ellipse",q(f,g.attrs),g},a._engine.image=function(a,b,c,d,e,f){var g=q("image");q(g,{x:c,y:d,width:e,height:f,preserveAspectRatio:"none"}),g.setAttributeNS(n,"href",b),a.canvas&&a.canvas.appendChild(g);var h=new A(g,a);return h.attrs={x:c,y:d,width:e,height:f,src:b},h.type="image",h},a._engine.text=function(b,c,d,e){var f=q("text");b.canvas&&b.canvas.appendChild(f);var g=new A(f,b);return g.attrs={x:c,y:d,"text-anchor":"middle",text:e,"font-family":a._availableAttrs["font-family"],"font-size":a._availableAttrs["font-size"],stroke:"none",fill:"#000"},g.type="text",w(g,g.attrs),g},a._engine.setSize=function(a,b){return this.width=a||this.width,this.height=b||this.height,this.canvas.setAttribute("width",this.width),this.canvas.setAttribute("height",this.height),this._viewBox&&this.setViewBox.apply(this,this._viewBox),this},a._engine.create=function(){var b=a._getContainer.apply(0,arguments),c=b&&b.container,d=b.x,e=b.y,f=b.width,g=b.height;if(!c)throw new Error("SVG container not found.");var h,i=q("svg"),j="overflow:hidden;";return d=d||0,e=e||0,f=f||512,g=g||342,q(i,{height:g,version:1.1,width:f,xmlns:"http://www.w3.org/2000/svg","xmlns:xlink":"http://www.w3.org/1999/xlink"}),1==c?(i.style.cssText=j+"position:absolute;left:"+d+"px;top:"+e+"px",a._g.doc.body.appendChild(i),h=1):(i.style.cssText=j+"position:relative",c.firstChild?c.insertBefore(i,c.firstChild):c.appendChild(i)),c=new a._Paper,c.width=f,c.height=g,c.canvas=i,c.clear(),c._left=c._top=0,h&&(c.renderfix=function(){}),c.renderfix(),c},a._engine.setViewBox=function(a,b,c,d,e){k("raphael.setViewBox",this,this._viewBox,[a,b,c,d,e]);var f,h,i=this.getSize(),j=g(c/i.width,d/i.height),l=this.top,n=e?"xMidYMid meet":"xMinYMin";for(null==a?(this._vbSize&&(j=1),delete this._vbSize,f="0 0 "+this.width+m+this.height):(this._vbSize=j,f=a+m+b+m+c+m+d),q(this.canvas,{viewBox:f,preserveAspectRatio:n});j&&l;)h="stroke-width"in l.attrs?l.attrs["stroke-width"]:1,l.attr({"stroke-width":h}),l._.dirty=1,l._.dirtyT=1,l=l.prev;return this._viewBox=[a,b,c,d,!!e],this},a.prototype.renderfix=function(){var a,b=this.canvas,c=b.style;try{a=b.getScreenCTM()||b.createSVGMatrix()}catch(d){a=b.createSVGMatrix()}var e=-a.e%1,f=-a.f%1;(e||f)&&(e&&(this._left=(this._left+e)%1,c.left=this._left+"px"),f&&(this._top=(this._top+f)%1,c.top=this._top+"px"))},a.prototype.clear=function(){a.eve("raphael.clear",this);for(var b=this.canvas;b.firstChild;)b.removeChild(b.firstChild);this.bottom=this.top=null,(this.desc=q("desc")).appendChild(a._g.doc.createTextNode("Created with Raphaël "+a.version)),b.appendChild(this.desc),b.appendChild(this.defs=q("defs"))},a.prototype.remove=function(){k("raphael.remove",this),this.canvas.parentNode&&this.canvas.parentNode.removeChild(this.canvas);for(var b in this)this[b]="function"==typeof this[b]?a._removedFactory(b):null};var C=a.st;for(var D in B)B[b](D)&&!C[b](D)&&(C[D]=function(a){return function(){var b=arguments;return this.forEach(function(c){c[a].apply(c,b)})}}(D))}}),function(a,b){"function"==typeof define&&define.amd?define("raphael.vml",["raphael.core"],function(a){return b(a)}):b("object"==typeof exports?require("./raphael.core"):a.Raphael)}(this,function(a){if(!a||a.vml){var b="hasOwnProperty",c=String,d=parseFloat,e=Math,f=e.round,g=e.max,h=e.min,i=e.abs,j="fill",k=/[, ]+/,l=a.eve,m=" progid:DXImageTransform.Microsoft",n=" ",o="",p={M:"m",L:"l",C:"c",Z:"x",m:"t",l:"r",c:"v",z:"x"},q=/([clmz]),?([^clmz]*)/gi,r=/ progid:\S+Blur\([^\)]+\)/g,s=/-?[^,\s-]+/g,t="position:absolute;left:0;top:0;width:1px;height:1px;behavior:url(#default#VML)",u=21600,v={path:1,rect:1,image:1},w={circle:1,ellipse:1},x=function(b){var d=/[ahqstv]/gi,e=a._pathToAbsolute;if(c(b).match(d)&&(e=a._path2curve),d=/[clmz]/g,e==a._pathToAbsolute&&!c(b).match(d)){var g=c(b).replace(q,function(a,b,c){var d=[],e="m"==b.toLowerCase(),g=p[b];return c.replace(s,function(a){e&&2==d.length&&(g+=d+p["m"==b?"l":"L"],d=[]),d.push(f(a*u))}),g+d});return g}var h,i,j=e(b);g=[];for(var k=0,l=j.length;l>k;k++){h=j[k],i=j[k][0].toLowerCase(),"z"==i&&(i="x");for(var m=1,r=h.length;r>m;m++)i+=f(h[m]*u)+(m!=r-1?",":o);g.push(i)}return g.join(n)},y=function(b,c,d){var e=a.matrix();return e.rotate(-b,.5,.5),{dx:e.x(c,d),dy:e.y(c,d)}},z=function(a,b,c,d,e,f){var g=a._,h=a.matrix,k=g.fillpos,l=a.node,m=l.style,o=1,p="",q=u/b,r=u/c;if(m.visibility="hidden",b&&c){if(l.coordsize=i(q)+n+i(r),m.rotation=f*(0>b*c?-1:1),f){var s=y(f,d,e);d=s.dx,e=s.dy}if(0>b&&(p+="x"),0>c&&(p+=" y")&&(o=-1),m.flip=p,l.coordorigin=d*-q+n+e*-r,k||g.fillsize){var t=l.getElementsByTagName(j);t=t&&t[0],l.removeChild(t),k&&(s=y(f,h.x(k[0],k[1]),h.y(k[0],k[1])),t.position=s.dx*o+n+s.dy*o),g.fillsize&&(t.size=g.fillsize[0]*i(b)+n+g.fillsize[1]*i(c)),l.appendChild(t)}m.visibility="visible"}};a.toString=function(){return"Your browser doesn’t support SVG. Falling down to VML.\nYou are running Raphaël "+this.version};var A=function(a,b,d){for(var e=c(b).toLowerCase().split("-"),f=d?"end":"start",g=e.length,h="classic",i="medium",j="medium";g--;)switch(e[g]){case"block":case"classic":case"oval":case"diamond":case"open":case"none":h=e[g];break;case"wide":case"narrow":j=e[g];break;case"long":case"short":i=e[g]}var k=a.node.getElementsByTagName("stroke")[0];k[f+"arrow"]=h,k[f+"arrowlength"]=i,k[f+"arrowwidth"]=j},B=function(e,i){e.attrs=e.attrs||{};var l=e.node,m=e.attrs,p=l.style,q=v[e.type]&&(i.x!=m.x||i.y!=m.y||i.width!=m.width||i.height!=m.height||i.cx!=m.cx||i.cy!=m.cy||i.rx!=m.rx||i.ry!=m.ry||i.r!=m.r),r=w[e.type]&&(m.cx!=i.cx||m.cy!=i.cy||m.r!=i.r||m.rx!=i.rx||m.ry!=i.ry),s=e;for(var t in i)i[b](t)&&(m[t]=i[t]);if(q&&(m.path=a._getPath[e.type](e),e._.dirty=1),i.href&&(l.href=i.href),i.title&&(l.title=i.title),i.target&&(l.target=i.target),i.cursor&&(p.cursor=i.cursor),"blur"in i&&e.blur(i.blur),(i.path&&"path"==e.type||q)&&(l.path=x(~c(m.path).toLowerCase().indexOf("r")?a._pathToAbsolute(m.path):m.path),e._.dirty=1,"image"==e.type&&(e._.fillpos=[m.x,m.y],e._.fillsize=[m.width,m.height],z(e,1,1,0,0,0))),"transform"in i&&e.transform(i.transform),r){var y=+m.cx,B=+m.cy,D=+m.rx||+m.r||0,E=+m.ry||+m.r||0;l.path=a.format("ar{0},{1},{2},{3},{4},{1},{4},{1}x",f((y-D)*u),f((B-E)*u),f((y+D)*u),f((B+E)*u),f(y*u)),e._.dirty=1}if("clip-rect"in i){var G=c(i["clip-rect"]).split(k);if(4==G.length){G[2]=+G[2]+ +G[0],G[3]=+G[3]+ +G[1];var H=l.clipRect||a._g.doc.createElement("div"),I=H.style;I.clip=a.format("rect({1}px {2}px {3}px {0}px)",G),l.clipRect||(I.position="absolute",I.top=0,I.left=0,I.width=e.paper.width+"px",I.height=e.paper.height+"px",l.parentNode.insertBefore(H,l),H.appendChild(l),l.clipRect=H)}i["clip-rect"]||l.clipRect&&(l.clipRect.style.clip="auto")}if(e.textpath){var J=e.textpath.style;i.font&&(J.font=i.font),i["font-family"]&&(J.fontFamily='"'+i["font-family"].split(",")[0].replace(/^['"]+|['"]+$/g,o)+'"'),i["font-size"]&&(J.fontSize=i["font-size"]),i["font-weight"]&&(J.fontWeight=i["font-weight"]),i["font-style"]&&(J.fontStyle=i["font-style"])}if("arrow-start"in i&&A(s,i["arrow-start"]),"arrow-end"in i&&A(s,i["arrow-end"],1),null!=i.opacity||null!=i["stroke-width"]||null!=i.fill||null!=i.src||null!=i.stroke||null!=i["stroke-width"]||null!=i["stroke-opacity"]||null!=i["fill-opacity"]||null!=i["stroke-dasharray"]||null!=i["stroke-miterlimit"]||null!=i["stroke-linejoin"]||null!=i["stroke-linecap"]){var K=l.getElementsByTagName(j),L=!1;if(K=K&&K[0],!K&&(L=K=F(j)),"image"==e.type&&i.src&&(K.src=i.src),i.fill&&(K.on=!0),(null==K.on||"none"==i.fill||null===i.fill)&&(K.on=!1),K.on&&i.fill){var M=c(i.fill).match(a._ISURL);if(M){K.parentNode==l&&l.removeChild(K),K.rotate=!0,K.src=M[1],K.type="tile";var N=e.getBBox(1);K.position=N.x+n+N.y,e._.fillpos=[N.x,N.y],a._preload(M[1],function(){e._.fillsize=[this.offsetWidth,this.offsetHeight]})}else K.color=a.getRGB(i.fill).hex,K.src=o,K.type="solid",a.getRGB(i.fill).error&&(s.type in{circle:1,ellipse:1}||"r"!=c(i.fill).charAt())&&C(s,i.fill,K)&&(m.fill="none",m.gradient=i.fill,K.rotate=!1)}if("fill-opacity"in i||"opacity"in i){var O=((+m["fill-opacity"]+1||2)-1)*((+m.opacity+1||2)-1)*((+a.getRGB(i.fill).o+1||2)-1);O=h(g(O,0),1),K.opacity=O,K.src&&(K.color="none")}l.appendChild(K);var P=l.getElementsByTagName("stroke")&&l.getElementsByTagName("stroke")[0],Q=!1;!P&&(Q=P=F("stroke")),(i.stroke&&"none"!=i.stroke||i["stroke-width"]||null!=i["stroke-opacity"]||i["stroke-dasharray"]||i["stroke-miterlimit"]||i["stroke-linejoin"]||i["stroke-linecap"])&&(P.on=!0),("none"==i.stroke||null===i.stroke||null==P.on||0==i.stroke||0==i["stroke-width"])&&(P.on=!1);var R=a.getRGB(i.stroke);P.on&&i.stroke&&(P.color=R.hex),O=((+m["stroke-opacity"]+1||2)-1)*((+m.opacity+1||2)-1)*((+R.o+1||2)-1);var S=.75*(d(i["stroke-width"])||1);if(O=h(g(O,0),1),null==i["stroke-width"]&&(S=m["stroke-width"]),i["stroke-width"]&&(P.weight=S),S&&1>S&&(O*=S)&&(P.weight=1),P.opacity=O,i["stroke-linejoin"]&&(P.joinstyle=i["stroke-linejoin"]||"miter"),P.miterlimit=i["stroke-miterlimit"]||8,i["stroke-linecap"]&&(P.endcap="butt"==i["stroke-linecap"]?"flat":"square"==i["stroke-linecap"]?"square":"round"),"stroke-dasharray"in i){var T={"-":"shortdash",".":"shortdot","-.":"shortdashdot","-..":"shortdashdotdot",". ":"dot","- ":"dash","--":"longdash","- .":"dashdot","--.":"longdashdot","--..":"longdashdotdot"};P.dashstyle=T[b](i["stroke-dasharray"])?T[i["stroke-dasharray"]]:o}Q&&l.appendChild(P)}if("text"==s.type){s.paper.canvas.style.display=o;var U=s.paper.span,V=100,W=m.font&&m.font.match(/\d+(?:\.\d*)?(?=px)/);p=U.style,m.font&&(p.font=m.font),m["font-family"]&&(p.fontFamily=m["font-family"]),m["font-weight"]&&(p.fontWeight=m["font-weight"]),m["font-style"]&&(p.fontStyle=m["font-style"]),W=d(m["font-size"]||W&&W[0])||10,p.fontSize=W*V+"px",s.textpath.string&&(U.innerHTML=c(s.textpath.string).replace(/</g,"&#60;").replace(/&/g,"&#38;").replace(/\n/g,"<br>"));var X=U.getBoundingClientRect();s.W=m.w=(X.right-X.left)/V,s.H=m.h=(X.bottom-X.top)/V,s.X=m.x,s.Y=m.y+s.H/2,("x"in i||"y"in i)&&(s.path.v=a.format("m{0},{1}l{2},{1}",f(m.x*u),f(m.y*u),f(m.x*u)+1));for(var Y=["x","y","text","font","font-family","font-weight","font-style","font-size"],Z=0,$=Y.length;$>Z;Z++)if(Y[Z]in i){s._.dirty=1;break}switch(m["text-anchor"]){case"start":s.textpath.style["v-text-align"]="left",s.bbx=s.W/2;break;case"end":s.textpath.style["v-text-align"]="right",s.bbx=-s.W/2;break;default:s.textpath.style["v-text-align"]="center",s.bbx=0}s.textpath.style["v-text-kern"]=!0}},C=function(b,f,g){b.attrs=b.attrs||{};var h=(b.attrs,Math.pow),i="linear",j=".5 .5";if(b.attrs.gradient=f,f=c(f).replace(a._radial_gradient,function(a,b,c){return i="radial",b&&c&&(b=d(b),c=d(c),h(b-.5,2)+h(c-.5,2)>.25&&(c=e.sqrt(.25-h(b-.5,2))*(2*(c>.5)-1)+.5),j=b+n+c),o}),f=f.split(/\s*\-\s*/),"linear"==i){var k=f.shift();if(k=-d(k),isNaN(k))return null}var l=a._parseDots(f);if(!l)return null;if(b=b.shape||b.node,l.length){b.removeChild(g),g.on=!0,g.method="none",g.color=l[0].color,g.color2=l[l.length-1].color;for(var m=[],p=0,q=l.length;q>p;p++)l[p].offset&&m.push(l[p].offset+n+l[p].color);g.colors=m.length?m.join():"0% "+g.color,"radial"==i?(g.type="gradientTitle",g.focus="100%",g.focussize="0 0",g.focusposition=j,g.angle=0):(g.type="gradient",g.angle=(270-k)%360),b.appendChild(g)}return 1},D=function(b,c){this[0]=this.node=b,b.raphael=!0,this.id=a._oid++,b.raphaelid=this.id,this.X=0,this.Y=0,this.attrs={},this.paper=c,this.matrix=a.matrix(),this._={transform:[],sx:1,sy:1,dx:0,dy:0,deg:0,dirty:1,dirtyT:1},!c.bottom&&(c.bottom=this),this.prev=c.top,c.top&&(c.top.next=this),c.top=this,this.next=null},E=a.el;D.prototype=E,E.constructor=D,E.transform=function(b){if(null==b)return this._.transform;var d,e=this.paper._viewBoxShift,f=e?"s"+[e.scale,e.scale]+"-1-1t"+[e.dx,e.dy]:o;e&&(d=b=c(b).replace(/\.{3}|\u2026/g,this._.transform||o)),a._extractTransform(this,f+b);var g,h=this.matrix.clone(),i=this.skew,j=this.node,k=~c(this.attrs.fill).indexOf("-"),l=!c(this.attrs.fill).indexOf("url(");if(h.translate(1,1),l||k||"image"==this.type)if(i.matrix="1 0 0 1",i.offset="0 0",g=h.split(),k&&g.noRotation||!g.isSimple){j.style.filter=h.toFilter();var m=this.getBBox(),p=this.getBBox(1),q=m.x-p.x,r=m.y-p.y;j.coordorigin=q*-u+n+r*-u,z(this,1,1,q,r,0)}else j.style.filter=o,z(this,g.scalex,g.scaley,g.dx,g.dy,g.rotate);else j.style.filter=o,i.matrix=c(h),i.offset=h.offset();return null!==d&&(this._.transform=d,a._extractTransform(this,d)),this},E.rotate=function(a,b,e){if(this.removed)return this;if(null!=a){if(a=c(a).split(k),a.length-1&&(b=d(a[1]),e=d(a[2])),a=d(a[0]),null==e&&(b=e),null==b||null==e){var f=this.getBBox(1);b=f.x+f.width/2,e=f.y+f.height/2}return this._.dirtyT=1,this.transform(this._.transform.concat([["r",a,b,e]])),this}},E.translate=function(a,b){return this.removed?this:(a=c(a).split(k),a.length-1&&(b=d(a[1])),a=d(a[0])||0,b=+b||0,this._.bbox&&(this._.bbox.x+=a,this._.bbox.y+=b),this.transform(this._.transform.concat([["t",a,b]])),this)},E.scale=function(a,b,e,f){if(this.removed)return this;if(a=c(a).split(k),a.length-1&&(b=d(a[1]),e=d(a[2]),f=d(a[3]),isNaN(e)&&(e=null),isNaN(f)&&(f=null)),a=d(a[0]),null==b&&(b=a),null==f&&(e=f),null==e||null==f)var g=this.getBBox(1);return e=null==e?g.x+g.width/2:e,f=null==f?g.y+g.height/2:f,this.transform(this._.transform.concat([["s",a,b,e,f]])),this._.dirtyT=1,this},E.hide=function(){return!this.removed&&(this.node.style.display="none"),this},E.show=function(){return!this.removed&&(this.node.style.display=o),this},E.auxGetBBox=a.el.getBBox,E.getBBox=function(){var a=this.auxGetBBox();if(this.paper&&this.paper._viewBoxShift){var b={},c=1/this.paper._viewBoxShift.scale;return b.x=a.x-this.paper._viewBoxShift.dx,b.x*=c,b.y=a.y-this.paper._viewBoxShift.dy,b.y*=c,b.width=a.width*c,b.height=a.height*c,b.x2=b.x+b.width,b.y2=b.y+b.height,b}return a},E._getBBox=function(){return this.removed?{}:{x:this.X+(this.bbx||0)-this.W/2,y:this.Y-this.H,width:this.W,height:this.H}},E.remove=function(){if(!this.removed&&this.node.parentNode){this.paper.__set__&&this.paper.__set__.exclude(this),a.eve.unbind("raphael.*.*."+this.id),a._tear(this,this.paper),this.node.parentNode.removeChild(this.node),this.shape&&this.shape.parentNode.removeChild(this.shape);for(var b in this)this[b]="function"==typeof this[b]?a._removedFactory(b):null;this.removed=!0}},E.attr=function(c,d){if(this.removed)return this;if(null==c){var e={};for(var f in this.attrs)this.attrs[b](f)&&(e[f]=this.attrs[f]);return e.gradient&&"none"==e.fill&&(e.fill=e.gradient)&&delete e.gradient,e.transform=this._.transform,e}if(null==d&&a.is(c,"string")){if(c==j&&"none"==this.attrs.fill&&this.attrs.gradient)return this.attrs.gradient;for(var g=c.split(k),h={},i=0,m=g.length;m>i;i++)c=g[i],c in this.attrs?h[c]=this.attrs[c]:a.is(this.paper.customAttributes[c],"function")?h[c]=this.paper.customAttributes[c].def:h[c]=a._availableAttrs[c];return m-1?h:h[g[0]]}if(this.attrs&&null==d&&a.is(c,"array")){for(h={},i=0,m=c.length;m>i;i++)h[c[i]]=this.attr(c[i]);return h}var n;null!=d&&(n={},n[c]=d),null==d&&a.is(c,"object")&&(n=c);for(var o in n)l("raphael.attr."+o+"."+this.id,this,n[o]);if(n){for(o in this.paper.customAttributes)if(this.paper.customAttributes[b](o)&&n[b](o)&&a.is(this.paper.customAttributes[o],"function")){var p=this.paper.customAttributes[o].apply(this,[].concat(n[o]));this.attrs[o]=n[o];for(var q in p)p[b](q)&&(n[q]=p[q])}n.text&&"text"==this.type&&(this.textpath.string=n.text),B(this,n)}return this},E.toFront=function(){return!this.removed&&this.node.parentNode.appendChild(this.node),this.paper&&this.paper.top!=this&&a._tofront(this,this.paper),this},E.toBack=function(){return this.removed?this:(this.node.parentNode.firstChild!=this.node&&(this.node.parentNode.insertBefore(this.node,this.node.parentNode.firstChild),a._toback(this,this.paper)),this)},E.insertAfter=function(b){return this.removed?this:(b.constructor==a.st.constructor&&(b=b[b.length-1]),b.node.nextSibling?b.node.parentNode.insertBefore(this.node,b.node.nextSibling):b.node.parentNode.appendChild(this.node),a._insertafter(this,b,this.paper),this)},E.insertBefore=function(b){return this.removed?this:(b.constructor==a.st.constructor&&(b=b[0]),b.node.parentNode.insertBefore(this.node,b.node),a._insertbefore(this,b,this.paper),this)},E.blur=function(b){var c=this.node.runtimeStyle,d=c.filter;return d=d.replace(r,o),0!==+b?(this.attrs.blur=b,c.filter=d+n+m+".Blur(pixelradius="+(+b||1.5)+")",c.margin=a.format("-{0}px 0 0 -{0}px",f(+b||1.5))):(c.filter=d,c.margin=0,delete this.attrs.blur),this},a._engine.path=function(a,b){var c=F("shape");c.style.cssText=t,c.coordsize=u+n+u,c.coordorigin=b.coordorigin;var d=new D(c,b),e={fill:"none",stroke:"#000"};a&&(e.path=a),d.type="path",d.path=[],d.Path=o,B(d,e),b.canvas.appendChild(c);var f=F("skew");return f.on=!0,c.appendChild(f),d.skew=f,d.transform(o),d},a._engine.rect=function(b,c,d,e,f,g){var h=a._rectPath(c,d,e,f,g),i=b.path(h),j=i.attrs;return i.X=j.x=c,i.Y=j.y=d,i.W=j.width=e,i.H=j.height=f,j.r=g,j.path=h,i.type="rect",i},a._engine.ellipse=function(a,b,c,d,e){{var f=a.path();f.attrs}return f.X=b-d,f.Y=c-e,f.W=2*d,f.H=2*e,f.type="ellipse",B(f,{cx:b,cy:c,rx:d,ry:e}),f},a._engine.circle=function(a,b,c,d){{var e=a.path();e.attrs}return e.X=b-d,e.Y=c-d,e.W=e.H=2*d,e.type="circle",B(e,{cx:b,cy:c,r:d}),e},a._engine.image=function(b,c,d,e,f,g){var h=a._rectPath(d,e,f,g),i=b.path(h).attr({stroke:"none"}),k=i.attrs,l=i.node,m=l.getElementsByTagName(j)[0];return k.src=c,i.X=k.x=d,i.Y=k.y=e,i.W=k.width=f,i.H=k.height=g,k.path=h,i.type="image",m.parentNode==l&&l.removeChild(m),m.rotate=!0,m.src=c,m.type="tile",i._.fillpos=[d,e],i._.fillsize=[f,g],l.appendChild(m),z(i,1,1,0,0,0),i},a._engine.text=function(b,d,e,g){var h=F("shape"),i=F("path"),j=F("textpath");d=d||0,e=e||0,g=g||"",i.v=a.format("m{0},{1}l{2},{1}",f(d*u),f(e*u),f(d*u)+1),i.textpathok=!0,j.string=c(g),j.on=!0,h.style.cssText=t,h.coordsize=u+n+u,h.coordorigin="0 0";var k=new D(h,b),l={fill:"#000",stroke:"none",font:a._availableAttrs.font,text:g};k.shape=h,k.path=i,k.textpath=j,k.type="text",k.attrs.text=c(g),k.attrs.x=d,k.attrs.y=e,k.attrs.w=1,k.attrs.h=1,B(k,l),h.appendChild(j),h.appendChild(i),b.canvas.appendChild(h);var m=F("skew");return m.on=!0,h.appendChild(m),k.skew=m,k.transform(o),k},a._engine.setSize=function(b,c){var d=this.canvas.style;return this.width=b,this.height=c,b==+b&&(b+="px"),c==+c&&(c+="px"),d.width=b,d.height=c,d.clip="rect(0 "+b+" "+c+" 0)",this._viewBox&&a._engine.setViewBox.apply(this,this._viewBox),this},a._engine.setViewBox=function(b,c,d,e,f){a.eve("raphael.setViewBox",this,this._viewBox,[b,c,d,e,f]);var g,h,i=this.getSize(),j=i.width,k=i.height;return f&&(g=k/e,h=j/d,j>d*g&&(b-=(j-d*g)/2/g),k>e*h&&(c-=(k-e*h)/2/h)),this._viewBox=[b,c,d,e,!!f],this._viewBoxShift={dx:-b,dy:-c,scale:i},this.forEach(function(a){a.transform("...")}),this};var F;a._engine.initWin=function(a){var b=a.document;b.styleSheets.length<31?b.createStyleSheet().addRule(".rvml","behavior:url(#default#VML)"):b.styleSheets[0].addRule(".rvml","behavior:url(#default#VML)");try{!b.namespaces.rvml&&b.namespaces.add("rvml","urn:schemas-microsoft-com:vml"),F=function(a){return b.createElement("<rvml:"+a+' class="rvml">')}}catch(c){F=function(a){return b.createElement("<"+a+' xmlns="urn:schemas-microsoft.com:vml" class="rvml">')}}},a._engine.initWin(a._g.win),a._engine.create=function(){var b=a._getContainer.apply(0,arguments),c=b.container,d=b.height,e=b.width,f=b.x,g=b.y;if(!c)throw new Error("VML container not found.");var h=new a._Paper,i=h.canvas=a._g.doc.createElement("div"),j=i.style;return f=f||0,g=g||0,e=e||512,d=d||342,h.width=e,h.height=d,e==+e&&(e+="px"),d==+d&&(d+="px"),h.coordsize=1e3*u+n+1e3*u,h.coordorigin="0 0",h.span=a._g.doc.createElement("span"),h.span.style.cssText="position:absolute;left:-9999em;top:-9999em;padding:0;margin:0;line-height:1;",i.appendChild(h.span),j.cssText=a.format("top:0;left:0;width:{0};height:{1};display:inline-block;position:relative;clip:rect(0 {0} {1} 0);overflow:hidden",e,d),1==c?(a._g.doc.body.appendChild(i),j.left=f+"px",j.top=g+"px",j.position="absolute"):c.firstChild?c.insertBefore(i,c.firstChild):c.appendChild(i),h.renderfix=function(){},h},a.prototype.clear=function(){a.eve("raphael.clear",this),this.canvas.innerHTML=o,this.span=a._g.doc.createElement("span"),this.span.style.cssText="position:absolute;left:-9999em;top:-9999em;padding:0;margin:0;line-height:1;display:inline;",this.canvas.appendChild(this.span),this.bottom=this.top=null},a.prototype.remove=function(){a.eve("raphael.remove",this),this.canvas.parentNode.removeChild(this.canvas);for(var b in this)this[b]="function"==typeof this[b]?a._removedFactory(b):null;return!0};var G=a.st;for(var H in E)E[b](H)&&!G[b](H)&&(G[H]=function(a){return function(){var b=arguments;return this.forEach(function(c){c[a].apply(c,b)})}}(H))}}),function(a,b){if("function"==typeof define&&define.amd)define("raphael",["raphael.core","raphael.svg","raphael.vml"],function(c){return a.Raphael=b(c)});else if("object"==typeof exports){var c=require("raphael.core");require("raphael.svg"),require("raphael.vml"),module.exports=b(c)}else a.Raphael=b(a.Raphael)}(this,function(a){return a.ninja()});</script>
        <div>
            <ul class="nav nav-tabs">
                
            <li class='nav-item'>
                <a data-toggle="tab" id='spectab0' href='#spectabcontent0'
                    class="nav-link active"
                    contenteditable="true">
                Spec 0
                </a>
            </li>
            
            </ul>

            <div class='tab-content mt-2'>
                
            <div id=spectabcontent0
                class='tab-pane active show'>
                <div id="spec-tree0" class="Treant Treant-loaded"></div>
            </div>
            
            </div>
        </div>
        <script>
        var tooltip_opened = ""
        function setup_tooltips_event(tooltips) {
            for (let k = 0; k < tooltips.tooltips.length; k++) {
                $(tooltips.tooltips[k].selector).tooltip({
                    template: `<div class="tooltip" role="tooltip">
                        <div class="tooltip-arrow"></div>
                        <div class="tooltip-inner"></div>
                    </div>`,
                    title: tooltips.tooltips[k].content,
                    html: true,
                    placement: "right",
                    fallbackPlacement: "flip",
                    animation: false,
                    trigger: "click",
                    viewport: {
                        selector: 'body',
                    }
                });
                $(tooltips.tooltips[k].selector).on('show.bs.tooltip', function() {
                    $(tooltip_opened).tooltip('hide')
                    tooltip_opened = tooltips.tooltips[k].selector
                })
            }
        }
        let json_input = [{"nodeStructure": {"innerHTML": "<div id=\"node5c605df8-342a-11f1-96c4-f658082c9a3b\" data-toggle=\"tooltip\"><div class=node-container style=''><div class=label\n            style=''>0</div>\n            <div class=node-content\n            style='max-width:300px;'><div class=inner-node-content style=\"\">\n                <table> <tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>1</th></tr></table></div></div>\n            </div></div>", "collapsable": false, "collapsed": false, "children": [{"innerHTML": "<div id=\"node5c605844-342a-11f1-b305-f658082c9a3b\"\n                data-toggle=\"tooltip\"><div class=\"and-gate\" id=5c605844-342a-11f1-b305-f658082c9a3b style=\"\">+</div></div>", "collapsable": true, "collapsed": false, "children": [{"innerHTML": "<div id=\"node5c511afa-342a-11f1-8574-f658082c9a3b\" data-toggle=\"tooltip\"><div class=node-container style='border-color: Green; border-width: 3px;'><div class=label\n            style='border-color: Green; border-width: 3px;background-color: #89d75d;'>1</div>\n            <div class=node-content\n            style='max-width:300px;border-color: Green; border-width: 3px;'><div class=inner-node-content style=\"\">\n                <table> <tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th></tr></table></div></div>\n            </div></div>", "collapsable": false, "collapsed": false, "children": []}, {"innerHTML": "<div id=\"node5c59c5e2-342a-11f1-96cf-f658082c9a3b\" data-toggle=\"tooltip\"><div class=node-container style=''><div class=label\n            style=''>2</div>\n            <div class=node-content\n            style='max-width:300px;'><div class=inner-node-content style=\"\">\n                <table> <tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>1</th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>\u25cf</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th></tr></table></div></div>\n            </div></div>", "collapsable": false, "collapsed": false, "children": [{"innerHTML": "<div id=\"node5c59c092-342a-11f1-a133-f658082c9a3b\"\n                data-toggle=\"tooltip\"><div class=\"and-gate\" id=5c59c092-342a-11f1-a133-f658082c9a3b style=\"\">x</div></div>", "collapsable": true, "collapsed": false, "children": [{"innerHTML": "<div id=\"node5c59b610-342a-11f1-8429-f658082c9a3b\" data-toggle=\"tooltip\"><div class=node-container style='border-color: Green; border-width: 3px;'><div class=label\n            style='border-color: Green; border-width: 3px;background-color: #89d75d;'>3</div>\n            <div class=node-content\n            style='max-width:300px;border-color: Green; border-width: 3px;'><div class=inner-node-content style=\"\">\n                <table> <tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>\u25cf</th></tr></table></div></div>\n            </div></div>", "collapsable": false, "collapsed": false, "children": []}, {"innerHTML": "<div id=\"node5c59bdfe-342a-11f1-9127-f658082c9a3b\" data-toggle=\"tooltip\"><div class=node-container style=''><div class=label\n            style=''>0</div>\n            <div class=node-content\n            style='max-width:300px;'><div class=inner-node-content style=\"\">\n                <table> <tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>1</th></tr></table></div></div>\n            </div></div>", "collapsable": false, "collapsed": false, "children": []}]}]}, {"innerHTML": "<div id=\"node5c60506a-342a-11f1-90f8-f658082c9a3b\" data-toggle=\"tooltip\"><div class=node-container style=''><div class=label\n            style=''>4</div>\n            <div class=node-content\n            style='max-width:300px;'><div class=inner-node-content style=\"\">\n                <table> <tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>2</th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>\u25cf</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>1</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>\u25cf</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th></tr></table></div></div>\n            </div></div>", "collapsable": false, "collapsed": false, "children": [{"innerHTML": "<div id=\"node5c604020-342a-11f1-95cc-f658082c9a3b\"\n                data-toggle=\"tooltip\"><div class=\"and-gate\" id=5c604020-342a-11f1-95cc-f658082c9a3b style=\"\">x</div></div>", "collapsable": true, "collapsed": false, "children": [{"innerHTML": "<div id=\"node5c59d014-342a-11f1-9e42-f658082c9a3b\" data-toggle=\"tooltip\"><div class=node-container style='border-color: Green; border-width: 3px;'><div class=label\n            style='border-color: Green; border-width: 3px;background-color: #89d75d;'>5</div>\n            <div class=node-content\n            style='max-width:300px;border-color: Green; border-width: 3px;'><div class=inner-node-content style=\"\">\n                <table> <tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>\u25cf</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>\u25cf</th></tr></table></div></div>\n            </div></div>", "collapsable": false, "collapsed": false, "children": []}, {"innerHTML": "<div id=\"node5c603ac6-342a-11f1-b9e3-f658082c9a3b\" data-toggle=\"tooltip\"><div class=node-container style=''><div class=label\n            style=''>6</div>\n            <div class=node-content\n            style='max-width:300px;'><div class=inner-node-content style=\"\">\n                <table> <tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>2</th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>1</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th></tr></table></div></div>\n            </div></div>", "collapsable": false, "collapsed": false, "children": [{"innerHTML": "<div id=\"node5c60338c-342a-11f1-874b-f658082c9a3b\"\n                data-toggle=\"tooltip\"><div class=\"and-gate\" id=5c60338c-342a-11f1-874b-f658082c9a3b style=\"\">+</div></div>", "collapsable": true, "collapsed": false, "children": [{"innerHTML": "<div id=\"node5c59d6a4-342a-11f1-842f-f658082c9a3b\" data-toggle=\"tooltip\"><div class=node-container style=''><div class=label\n            style=''>0</div>\n            <div class=node-content\n            style='max-width:300px;'><div class=inner-node-content style=\"\">\n                <table> <tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>1</th></tr></table></div></div>\n            </div></div>", "collapsable": false, "collapsed": false, "children": []}, {"innerHTML": "<div id=\"node5c5a9120-342a-11f1-bbe2-f658082c9a3b\" data-toggle=\"tooltip\"><div class=node-container style=''><div class=label\n            style=''>7, 8</div>\n            <div class=node-content\n            style='max-width:600px;'><div class=inner-node-content style=\"\">\n                <table> <tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>1</th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>\u25cf</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th></tr></table></div><div class=inner-node-content style=\"\">\n                <table> <tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>1</th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>\u25cf</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th></tr></table></div></div>\n            </div></div>", "collapsable": false, "collapsed": false, "children": [{"innerHTML": "<div id=\"node5c5a864e-342a-11f1-b355-f658082c9a3b\"\n                data-toggle=\"tooltip\"><div class=\"and-gate\" id=5c5a864e-342a-11f1-b355-f658082c9a3b style=\"\">x</div></div>", "collapsable": true, "collapsed": false, "children": [{"innerHTML": "<div id=\"node5c59f7e2-342a-11f1-bed0-f658082c9a3b\" data-toggle=\"tooltip\"><div class=node-container style='border-color: Green; border-width: 3px;'><div class=label\n            style='border-color: Green; border-width: 3px;background-color: #89d75d;'>3</div>\n            <div class=node-content\n            style='max-width:300px;border-color: Green; border-width: 3px;'><div class=inner-node-content style=\"\">\n                <table> <tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>\u25cf</th></tr></table></div></div>\n            </div></div>", "collapsable": false, "collapsed": false, "children": []}, {"innerHTML": "<div id=\"node5c5a3fc2-342a-11f1-bea0-f658082c9a3b\" data-toggle=\"tooltip\"><div class=node-container style=''><div class=label\n            style=''>9</div>\n            <div class=node-content\n            style='max-width:300px;'><div class=inner-node-content style=\"\">\n                <table> <tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th></tr></table></div></div>\n            </div></div>", "collapsable": false, "collapsed": false, "children": [{"innerHTML": "<div id=\"node5c5a3cde-342a-11f1-91bd-f658082c9a3b\"\n                data-toggle=\"tooltip\"><div class=\"and-gate\" id=5c5a3cde-342a-11f1-91bd-f658082c9a3b style=\"\">+</div></div>", "collapsable": true, "collapsed": false, "children": [{"innerHTML": "<div id=\"node5c59fc92-342a-11f1-ab88-f658082c9a3b\" data-toggle=\"tooltip\"><div class=node-container style='border-color: Green; border-width: 3px;'><div class=label\n            style='border-color: Green; border-width: 3px;background-color: #89d75d;'>1</div>\n            <div class=node-content\n            style='max-width:300px;border-color: Green; border-width: 3px;'><div class=inner-node-content style=\"\">\n                <table> <tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th></tr></table></div></div>\n            </div></div>", "collapsable": false, "collapsed": false, "children": []}, {"innerHTML": "<div id=\"node5c5a2e6a-342a-11f1-b043-f658082c9a3b\" data-toggle=\"tooltip\"><div class=node-container style=''><div class=label\n            style=''>10</div>\n            <div class=node-content\n            style='max-width:300px;'><div class=inner-node-content style=\"\">\n                <table> <tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>\u25cf</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th></tr></table></div></div>\n            </div></div>", "collapsable": false, "collapsed": false, "children": [{"innerHTML": "<div id=\"node5c5a288e-342a-11f1-b593-f658082c9a3b\"\n                data-toggle=\"tooltip\"><div class=\"and-gate\" id=5c5a288e-342a-11f1-b593-f658082c9a3b style=\"\">x</div></div>", "collapsable": true, "collapsed": false, "children": [{"innerHTML": "<div id=\"node5c5a05ac-342a-11f1-84aa-f658082c9a3b\" data-toggle=\"tooltip\"><div class=node-container style='border-color: Green; border-width: 3px;'><div class=label\n            style='border-color: Green; border-width: 3px;background-color: #89d75d;'>3</div>\n            <div class=node-content\n            style='max-width:300px;border-color: Green; border-width: 3px;'><div class=inner-node-content style=\"\">\n                <table> <tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>\u25cf</th></tr></table></div></div>\n            </div></div>", "collapsable": false, "collapsed": false, "children": []}, {"innerHTML": "<div id=\"node5c5a25fa-342a-11f1-b9e4-f658082c9a3b\" data-toggle=\"tooltip\"><div class=node-container style=''><div class=label\n            style=''>9</div>\n            <div class=node-content\n            style='max-width:300px;'><div class=inner-node-content style=\"\">\n                <table> <tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th></tr></table></div></div>\n            </div></div>", "collapsable": false, "collapsed": false, "children": []}]}]}, {"innerHTML": "<div id=\"node5c5a3a18-342a-11f1-9ecb-f658082c9a3b\" data-toggle=\"tooltip\"><div class=node-container style='border-color: Green; border-width: 3px;'><div class=label\n            style='border-color: Green; border-width: 3px;background-color: #89d75d;'>11</div>\n            <div class=node-content\n            style='max-width:300px;border-color: Green; border-width: 3px;'><div class=inner-node-content style=\"\">\n                <table> <tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>1</th></tr></table></div></div>\n            </div></div>", "collapsable": false, "collapsed": false, "children": []}]}]}, {"innerHTML": "<div id=\"node5c5a7d34-342a-11f1-bf5c-f658082c9a3b\" data-toggle=\"tooltip\"><div class=node-container style=''><div class=label\n            style=''>12</div>\n            <div class=node-content\n            style='max-width:300px;'><div class=inner-node-content style=\"\">\n                <table> <tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>1</th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th></tr></table></div></div>\n            </div></div>", "collapsable": false, "collapsed": false, "children": [{"innerHTML": "<div id=\"node5c5a7956-342a-11f1-8620-f658082c9a3b\"\n                data-toggle=\"tooltip\"><div class=\"and-gate\" id=5c5a7956-342a-11f1-8620-f658082c9a3b style=\"\">+</div></div>", "collapsable": true, "collapsed": false, "children": [{"innerHTML": "<div id=\"node5c5a4490-342a-11f1-ae0e-f658082c9a3b\" data-toggle=\"tooltip\"><div class=node-container style=''><div class=label\n            style=''>0</div>\n            <div class=node-content\n            style='max-width:300px;'><div class=inner-node-content style=\"\">\n                <table> <tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>1</th></tr></table></div></div>\n            </div></div>", "collapsable": false, "collapsed": false, "children": []}, {"innerHTML": "<div id=\"node5c5a6e2a-342a-11f1-ada4-f658082c9a3b\" data-toggle=\"tooltip\"><div class=node-container style=''><div class=label\n            style=''>13</div>\n            <div class=node-content\n            style='max-width:300px;'><div class=inner-node-content style=\"\">\n                <table> <tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>1</th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>\u25cf</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>\u25cf</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th></tr></table></div></div>\n            </div></div>", "collapsable": false, "collapsed": false, "children": [{"innerHTML": "<div id=\"node5c5a6434-342a-11f1-ab14-f658082c9a3b\"\n                data-toggle=\"tooltip\"><div class=\"and-gate\" id=5c5a6434-342a-11f1-ab14-f658082c9a3b style=\"\">x</div></div>", "collapsable": true, "collapsed": false, "children": [{"innerHTML": "<div id=\"node5c5a4d8c-342a-11f1-a30a-f658082c9a3b\" data-toggle=\"tooltip\"><div class=node-container style='border-color: Green; border-width: 3px;'><div class=label\n            style='border-color: Green; border-width: 3px;background-color: #89d75d;'>5</div>\n            <div class=node-content\n            style='max-width:300px;border-color: Green; border-width: 3px;'><div class=inner-node-content style=\"\">\n                <table> <tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>\u25cf</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>\u25cf</th></tr></table></div></div>\n            </div></div>", "collapsable": false, "collapsed": false, "children": []}, {"innerHTML": "<div id=\"node5c5a5dfe-342a-11f1-a851-f658082c9a3b\" data-toggle=\"tooltip\"><div class=node-container style=''><div class=label\n            style=''>14</div>\n            <div class=node-content\n            style='max-width:300px;'><div class=inner-node-content style=\"\">\n                <table> <tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>1</th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th></tr></table></div></div>\n            </div></div>", "collapsable": false, "collapsed": false, "children": [{"innerHTML": "<div id=\"node5c5a59a8-342a-11f1-8f97-f658082c9a3b\"\n                data-toggle=\"tooltip\"><div class=\"and-gate\" id=5c5a59a8-342a-11f1-8f97-f658082c9a3b style=\"\">?</div></div>", "collapsable": true, "collapsed": false, "children": [{"innerHTML": "<div id=\"node5c5a54a8-342a-11f1-9b25-f658082c9a3b\" data-toggle=\"tooltip\"><div class=node-container style=''><div class=label\n            style=''>12</div>\n            <div class=node-content\n            style='max-width:300px;'><div class=inner-node-content style=\"\">\n                <table> <tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>1</th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th></tr></table></div></div>\n            </div></div>", "collapsable": false, "collapsed": false, "children": []}]}]}]}]}]}]}]}]}, {"innerHTML": "<div id=\"node5c5f8144-342a-11f1-be1e-f658082c9a3b\" data-toggle=\"tooltip\"><div class=node-container style=''><div class=label\n            style=''>15, 16</div>\n            <div class=node-content\n            style='max-width:600px;'><div class=inner-node-content style=\"\">\n                <table> <tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>2</th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>\u25cf</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>1</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>\u25cf</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th></tr></table></div><div class=inner-node-content style=\"\">\n                <table> <tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>2</th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>\u25cf</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>1</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>\u25cf</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th></tr></table></div></div>\n            </div></div>", "collapsable": false, "collapsed": false, "children": [{"innerHTML": "<div id=\"node5c5f6682-342a-11f1-8bed-f658082c9a3b\"\n                data-toggle=\"tooltip\"><div class=\"and-gate\" id=5c5f6682-342a-11f1-8bed-f658082c9a3b style=\"\">x</div></div>", "collapsable": true, "collapsed": false, "children": [{"innerHTML": "<div id=\"node5c5aac5a-342a-11f1-9493-f658082c9a3b\" data-toggle=\"tooltip\"><div class=node-container style='border-color: Green; border-width: 3px;'><div class=label\n            style='border-color: Green; border-width: 3px;background-color: #89d75d;'>5</div>\n            <div class=node-content\n            style='max-width:300px;border-color: Green; border-width: 3px;'><div class=inner-node-content style=\"\">\n                <table> <tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>\u25cf</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>\u25cf</th></tr></table></div></div>\n            </div></div>", "collapsable": false, "collapsed": false, "children": []}, {"innerHTML": "<div id=\"node5c5f4d6e-342a-11f1-bc16-f658082c9a3b\" data-toggle=\"tooltip\"><div class=node-container style=''><div class=label\n            style=''>17</div>\n            <div class=node-content\n            style='max-width:300px;'><div class=inner-node-content style=\"\">\n                <table> <tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>2</th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>1</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th></tr></table></div></div>\n            </div></div>", "collapsable": false, "collapsed": false, "children": [{"innerHTML": "<div id=\"node5c5f1718-342a-11f1-a4e4-f658082c9a3b\"\n                data-toggle=\"tooltip\"><div class=\"and-gate\" id=5c5f1718-342a-11f1-a4e4-f658082c9a3b style=\"\">+</div></div>", "collapsable": true, "collapsed": false, "children": [{"innerHTML": "<div id=\"node5c5e439c-342a-11f1-937c-f658082c9a3b\" data-toggle=\"tooltip\"><div class=node-container style=''><div class=label\n            style=''>18</div>\n            <div class=node-content\n            style='max-width:300px;'><div class=inner-node-content style=\"\">\n                <table> <tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>2</th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>1</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th></tr></table></div></div>\n            </div></div>", "collapsable": false, "collapsed": false, "children": [{"innerHTML": "<div id=\"node5c5e3c44-342a-11f1-a8bb-f658082c9a3b\"\n                data-toggle=\"tooltip\"><div class=\"and-gate\" id=5c5e3c44-342a-11f1-a8bb-f658082c9a3b style=\"\">+</div></div>", "collapsable": true, "collapsed": false, "children": [{"innerHTML": "<div id=\"node5c5d077a-342a-11f1-aa47-f658082c9a3b\" data-toggle=\"tooltip\"><div class=node-container style=''><div class=label\n            style=''>19</div>\n            <div class=node-content\n            style='max-width:300px;'><div class=inner-node-content style=\"\">\n                <table> <tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>2</th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>1</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th></tr></table></div></div>\n            </div></div>", "collapsable": false, "collapsed": false, "children": [{"innerHTML": "<div id=\"node5c5cfe1a-342a-11f1-aff8-f658082c9a3b\"\n                data-toggle=\"tooltip\"><div class=\"and-gate\" id=5c5cfe1a-342a-11f1-aff8-f658082c9a3b style=\"\">+</div></div>", "collapsable": true, "collapsed": false, "children": [{"innerHTML": "<div id=\"node5c5ab768-342a-11f1-8ec3-f658082c9a3b\" data-toggle=\"tooltip\"><div class=node-container style=''><div class=label\n            style=''>12</div>\n            <div class=node-content\n            style='max-width:300px;'><div class=inner-node-content style=\"\">\n                <table> <tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>1</th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th></tr></table></div></div>\n            </div></div>", "collapsable": false, "collapsed": false, "children": []}, {"innerHTML": "<div id=\"node5c5aef3a-342a-11f1-9ec8-f658082c9a3b\" data-toggle=\"tooltip\"><div class=node-container style=''><div class=label\n            style=''>20, 21</div>\n            <div class=node-content\n            style='max-width:600px;'><div class=inner-node-content style=\"\">\n                <table> <tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>1</th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>\u25cf</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th></tr></table></div><div class=inner-node-content style=\"\">\n                <table> <tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>1</th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>\u25cf</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th></tr></table></div></div>\n            </div></div>", "collapsable": false, "collapsed": false, "children": [{"innerHTML": "<div id=\"node5c5ad3d8-342a-11f1-8cc7-f658082c9a3b\"\n                data-toggle=\"tooltip\"><div class=\"and-gate\" id=5c5ad3d8-342a-11f1-8cc7-f658082c9a3b style=\"\">x</div></div>", "collapsable": true, "collapsed": false, "children": [{"innerHTML": "<div id=\"node5c5ac154-342a-11f1-8227-f658082c9a3b\" data-toggle=\"tooltip\"><div class=node-container style='border-color: Green; border-width: 3px;'><div class=label\n            style='border-color: Green; border-width: 3px;background-color: #89d75d;'>3</div>\n            <div class=node-content\n            style='max-width:300px;border-color: Green; border-width: 3px;'><div class=inner-node-content style=\"\">\n                <table> <tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>\u25cf</th></tr></table></div></div>\n            </div></div>", "collapsable": false, "collapsed": false, "children": []}, {"innerHTML": "<div id=\"node5c5ac55a-342a-11f1-88eb-f658082c9a3b\" data-toggle=\"tooltip\"><div class=node-container style=''><div class=label\n            style=''>9</div>\n            <div class=node-content\n            style='max-width:300px;'><div class=inner-node-content style=\"\">\n                <table> <tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th></tr></table></div></div>\n            </div></div>", "collapsable": false, "collapsed": false, "children": []}, {"innerHTML": "<div id=\"node5c5acd0c-342a-11f1-8c70-f658082c9a3b\" data-toggle=\"tooltip\"><div class=node-container style=''><div class=label\n            style=''>14</div>\n            <div class=node-content\n            style='max-width:300px;'><div class=inner-node-content style=\"\">\n                <table> <tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>1</th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th></tr></table></div></div>\n            </div></div>", "collapsable": false, "collapsed": false, "children": []}]}]}, {"innerHTML": "<div id=\"node5c5bd1b6-342a-11f1-8b48-f658082c9a3b\" data-toggle=\"tooltip\"><div class=node-container style=''><div class=label\n            style=''>22, 23</div>\n            <div class=node-content\n            style='max-width:600px;'><div class=inner-node-content style=\"\">\n                <table> <tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>2</th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>\u25cf</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>1</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>\u25cf</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th></tr></table></div><div class=inner-node-content style=\"\">\n                <table> <tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>2</th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>\u25cf</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>1</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>\u25cf</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th></tr></table></div></div>\n            </div></div>", "collapsable": false, "collapsed": false, "children": [{"innerHTML": "<div id=\"node5c5bb2ee-342a-11f1-9204-f658082c9a3b\"\n                data-toggle=\"tooltip\"><div class=\"and-gate\" id=5c5bb2ee-342a-11f1-9204-f658082c9a3b style=\"\">x</div></div>", "collapsable": true, "collapsed": false, "children": [{"innerHTML": "<div id=\"node5c5b2068-342a-11f1-8a61-f658082c9a3b\" data-toggle=\"tooltip\"><div class=node-container style='border-color: Green; border-width: 3px;'><div class=label\n            style='border-color: Green; border-width: 3px;background-color: #89d75d;'>5</div>\n            <div class=node-content\n            style='max-width:300px;border-color: Green; border-width: 3px;'><div class=inner-node-content style=\"\">\n                <table> <tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>\u25cf</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>\u25cf</th></tr></table></div></div>\n            </div></div>", "collapsable": false, "collapsed": false, "children": []}, {"innerHTML": "<div id=\"node5c5b45ac-342a-11f1-8119-f658082c9a3b\" data-toggle=\"tooltip\"><div class=node-container style=''><div class=label\n            style=''>24</div>\n            <div class=node-content\n            style='max-width:300px;'><div class=inner-node-content style=\"\">\n                <table> <tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>2</th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>1</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th></tr></table></div></div>\n            </div></div>", "collapsable": false, "collapsed": false, "children": [{"innerHTML": "<div id=\"node5c5b3b98-342a-11f1-a33d-f658082c9a3b\"\n                data-toggle=\"tooltip\"><div class=\"and-gate\" id=5c5b3b98-342a-11f1-a33d-f658082c9a3b style=\"\">?</div></div>", "collapsable": true, "collapsed": false, "children": [{"innerHTML": "<div id=\"node5c5b2f90-342a-11f1-8d2d-f658082c9a3b\" data-toggle=\"tooltip\"><div class=node-container style=''><div class=label\n            style=''>17</div>\n            <div class=node-content\n            style='max-width:300px;'><div class=inner-node-content style=\"\">\n                <table> <tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>2</th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>1</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th></tr></table></div></div>\n            </div></div>", "collapsable": false, "collapsed": false, "children": []}]}]}]}]}, {"innerHTML": "<div id=\"node5c5cb93c-342a-11f1-a2a9-f658082c9a3b\" data-toggle=\"tooltip\"><div class=node-container style=''><div class=label\n            style=''>25</div>\n            <div class=node-content\n            style='max-width:300px;'><div class=inner-node-content style=\"\">\n                <table> <tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>2</th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>\u25cf</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>1</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>\u25cf</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th></tr></table></div></div>\n            </div></div>", "collapsable": false, "collapsed": false, "children": [{"innerHTML": "<div id=\"node5c5c9416-342a-11f1-96a6-f658082c9a3b\"\n                data-toggle=\"tooltip\"><div class=\"and-gate\" id=5c5c9416-342a-11f1-96a6-f658082c9a3b style=\"\">x</div></div>", "collapsable": true, "collapsed": false, "children": [{"innerHTML": "<div id=\"node5c5c59a6-342a-11f1-9300-f658082c9a3b\" data-toggle=\"tooltip\"><div class=node-container style='border-color: Green; border-width: 3px;'><div class=label\n            style='border-color: Green; border-width: 3px;background-color: #89d75d;'>5</div>\n            <div class=node-content\n            style='max-width:300px;border-color: Green; border-width: 3px;'><div class=inner-node-content style=\"\">\n                <table> <tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>\u25cf</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>\u25cf</th></tr></table></div></div>\n            </div></div>", "collapsable": false, "collapsed": false, "children": []}, {"innerHTML": "<div id=\"node5c5c74d6-342a-11f1-8660-f658082c9a3b\" data-toggle=\"tooltip\"><div class=node-container style=''><div class=label\n            style=''>26</div>\n            <div class=node-content\n            style='max-width:300px;'><div class=inner-node-content style=\"\">\n                <table> <tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>2</th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>1</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th></tr></table></div></div>\n            </div></div>", "collapsable": false, "collapsed": false, "children": [{"innerHTML": "<div id=\"node5c5c6e50-342a-11f1-b244-f658082c9a3b\"\n                data-toggle=\"tooltip\"><div class=\"and-gate\" id=5c5c6e50-342a-11f1-b244-f658082c9a3b style=\"\">?</div></div>", "collapsable": true, "collapsed": false, "children": [{"innerHTML": "<div id=\"node5c5c652c-342a-11f1-93ad-f658082c9a3b\" data-toggle=\"tooltip\"><div class=node-container style=''><div class=label\n            style=''>19</div>\n            <div class=node-content\n            style='max-width:300px;'><div class=inner-node-content style=\"\">\n                <table> <tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>2</th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>1</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th></tr></table></div></div>\n            </div></div>", "collapsable": false, "collapsed": false, "children": []}]}]}]}]}]}]}, {"innerHTML": "<div id=\"node5c5e0d82-342a-11f1-a9cf-f658082c9a3b\" data-toggle=\"tooltip\"><div class=node-container style=''><div class=label\n            style=''>27</div>\n            <div class=node-content\n            style='max-width:300px;'><div class=inner-node-content style=\"\">\n                <table> <tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>2</th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>\u25cf</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>1</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th></tr></table></div></div>\n            </div></div>", "collapsable": false, "collapsed": false, "children": [{"innerHTML": "<div id=\"node5c5e040e-342a-11f1-9cac-f658082c9a3b\"\n                data-toggle=\"tooltip\"><div class=\"and-gate\" id=5c5e040e-342a-11f1-9cac-f658082c9a3b style=\"\">x</div></div>", "collapsable": true, "collapsed": false, "children": [{"innerHTML": "<div id=\"node5c5d16d4-342a-11f1-8745-f658082c9a3b\" data-toggle=\"tooltip\"><div class=node-container style='border-color: Green; border-width: 3px;'><div class=label\n            style='border-color: Green; border-width: 3px;background-color: #89d75d;'>3</div>\n            <div class=node-content\n            style='max-width:300px;border-color: Green; border-width: 3px;'><div class=inner-node-content style=\"\">\n                <table> <tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>\u25cf</th></tr></table></div></div>\n            </div></div>", "collapsable": false, "collapsed": false, "children": []}, {"innerHTML": "<div id=\"node5c5d1d50-342a-11f1-aea2-f658082c9a3b\" data-toggle=\"tooltip\"><div class=node-container style=''><div class=label\n            style=''>9</div>\n            <div class=node-content\n            style='max-width:300px;'><div class=inner-node-content style=\"\">\n                <table> <tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th></tr></table></div></div>\n            </div></div>", "collapsable": false, "collapsed": false, "children": []}, {"innerHTML": "<div id=\"node5c5d22d2-342a-11f1-84ab-f658082c9a3b\" data-toggle=\"tooltip\"><div class=node-container style=''><div class=label\n            style=''>12</div>\n            <div class=node-content\n            style='max-width:300px;'><div class=inner-node-content style=\"\">\n                <table> <tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>1</th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th></tr></table></div></div>\n            </div></div>", "collapsable": false, "collapsed": false, "children": []}, {"innerHTML": "<div id=\"node5c5e01e8-342a-11f1-9025-f658082c9a3b\" data-toggle=\"tooltip\"><div class=node-container style=''><div class=label\n            style=''>28</div>\n            <div class=node-content\n            style='max-width:300px;'><div class=inner-node-content style=\"\">\n                <table> <tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>1</th></tr></table></div></div>\n            </div></div>", "collapsable": false, "collapsed": false, "children": [{"innerHTML": "<div id=\"node5c5dfed2-342a-11f1-ad44-f658082c9a3b\"\n                data-toggle=\"tooltip\"><div class=\"and-gate\" id=5c5dfed2-342a-11f1-ad44-f658082c9a3b style=\"\">+</div></div>", "collapsable": true, "collapsed": false, "children": [{"innerHTML": "<div id=\"node5c5d29a8-342a-11f1-b2a0-f658082c9a3b\" data-toggle=\"tooltip\"><div class=node-container style='border-color: Green; border-width: 3px;'><div class=label\n            style='border-color: Green; border-width: 3px;background-color: #89d75d;'>1</div>\n            <div class=node-content\n            style='max-width:300px;border-color: Green; border-width: 3px;'><div class=inner-node-content style=\"\">\n                <table> <tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th></tr></table></div></div>\n            </div></div>", "collapsable": false, "collapsed": false, "children": []}, {"innerHTML": "<div id=\"node5c5d4b68-342a-11f1-9071-f658082c9a3b\" data-toggle=\"tooltip\"><div class=node-container style=''><div class=label\n            style=''>29</div>\n            <div class=node-content\n            style='max-width:300px;'><div class=inner-node-content style=\"\">\n                <table> <tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>\u25cf</th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>1</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th></tr></table></div></div>\n            </div></div>", "collapsable": false, "collapsed": false, "children": [{"innerHTML": "<div id=\"node5c5d4618-342a-11f1-9720-f658082c9a3b\"\n                data-toggle=\"tooltip\"><div class=\"and-gate\" id=5c5d4618-342a-11f1-9720-f658082c9a3b style=\"\">x</div></div>", "collapsable": true, "collapsed": false, "children": [{"innerHTML": "<div id=\"node5c5d2f20-342a-11f1-b999-f658082c9a3b\" data-toggle=\"tooltip\"><div class=node-container style='border-color: Green; border-width: 3px;'><div class=label\n            style='border-color: Green; border-width: 3px;background-color: #89d75d;'>3</div>\n            <div class=node-content\n            style='max-width:300px;border-color: Green; border-width: 3px;'><div class=inner-node-content style=\"\">\n                <table> <tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>\u25cf</th></tr></table></div></div>\n            </div></div>", "collapsable": false, "collapsed": false, "children": []}, {"innerHTML": "<div id=\"node5c5d438e-342a-11f1-a53d-f658082c9a3b\" data-toggle=\"tooltip\"><div class=node-container style=''><div class=label\n            style=''>28</div>\n            <div class=node-content\n            style='max-width:300px;'><div class=inner-node-content style=\"\">\n                <table> <tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>1</th></tr></table></div></div>\n            </div></div>", "collapsable": false, "collapsed": false, "children": []}]}]}, {"innerHTML": "<div id=\"node5c5dd4ac-342a-11f1-a37b-f658082c9a3b\" data-toggle=\"tooltip\"><div class=node-container style=''><div class=label\n            style=''>30, 31</div>\n            <div class=node-content\n            style='max-width:600px;'><div class=inner-node-content style=\"\">\n                <table> <tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>\u25cf</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>1</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>1</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>\u25cf</th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>1</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th></tr></table></div><div class=inner-node-content style=\"\">\n                <table> <tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>\u25cf</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>1</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>1</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>\u25cf</th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>1</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th></tr></table></div></div>\n            </div></div>", "collapsable": false, "collapsed": false, "children": [{"innerHTML": "<div id=\"node5c5dc6a6-342a-11f1-95bd-f658082c9a3b\"\n                data-toggle=\"tooltip\"><div class=\"and-gate\" id=5c5dc6a6-342a-11f1-95bd-f658082c9a3b style=\"\">x</div></div>", "collapsable": true, "collapsed": false, "children": [{"innerHTML": "<div id=\"node5c5d55fe-342a-11f1-bac9-f658082c9a3b\" data-toggle=\"tooltip\"><div class=node-container style='border-color: Green; border-width: 3px;'><div class=label\n            style='border-color: Green; border-width: 3px;background-color: #89d75d;'>5</div>\n            <div class=node-content\n            style='max-width:300px;border-color: Green; border-width: 3px;'><div class=inner-node-content style=\"\">\n                <table> <tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>\u25cf</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>\u25cf</th></tr></table></div></div>\n            </div></div>", "collapsable": false, "collapsed": false, "children": []}, {"innerHTML": "<div id=\"node5c5dbf8a-342a-11f1-902d-f658082c9a3b\" data-toggle=\"tooltip\"><div class=node-container style=''><div class=label\n            style=''>32</div>\n            <div class=node-content\n            style='max-width:300px;'><div class=inner-node-content style=\"\">\n                <table> <tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>1</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>1</th></tr></table></div></div>\n            </div></div>", "collapsable": false, "collapsed": false, "children": [{"innerHTML": "<div id=\"node5c5db670-342a-11f1-9a2e-f658082c9a3b\"\n                data-toggle=\"tooltip\"><div class=\"and-gate\" id=5c5db670-342a-11f1-9a2e-f658082c9a3b style=\"\">+</div></div>", "collapsable": true, "collapsed": false, "children": [{"innerHTML": "<div id=\"node5c5d5bda-342a-11f1-9774-f658082c9a3b\" data-toggle=\"tooltip\"><div class=node-container style='border-color: Green; border-width: 3px;'><div class=label\n            style='border-color: Green; border-width: 3px;background-color: #89d75d;'>1</div>\n            <div class=node-content\n            style='max-width:300px;border-color: Green; border-width: 3px;'><div class=inner-node-content style=\"\">\n                <table> <tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th></tr></table></div></div>\n            </div></div>", "collapsable": false, "collapsed": false, "children": []}, {"innerHTML": "<div id=\"node5c5d86d2-342a-11f1-b5e8-f658082c9a3b\" data-toggle=\"tooltip\"><div class=node-container style=''><div class=label\n            style=''>33, 34</div>\n            <div class=node-content\n            style='max-width:600px;'><div class=inner-node-content style=\"\">\n                <table> <tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>1</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>\u25cf</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>1</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>\u25cf</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>1</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>1</th></tr></table></div><div class=inner-node-content style=\"\">\n                <table> <tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>1</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>\u25cf</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>1</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>\u25cf</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>1</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>1</th></tr></table></div></div>\n            </div></div>", "collapsable": false, "collapsed": false, "children": [{"innerHTML": "<div id=\"node5c5d755c-342a-11f1-967b-f658082c9a3b\"\n                data-toggle=\"tooltip\"><div class=\"and-gate\" id=5c5d755c-342a-11f1-967b-f658082c9a3b style=\"\">x</div></div>", "collapsable": true, "collapsed": false, "children": [{"innerHTML": "<div id=\"node5c5d659e-342a-11f1-aaf7-f658082c9a3b\" data-toggle=\"tooltip\"><div class=node-container style='border-color: Green; border-width: 3px;'><div class=label\n            style='border-color: Green; border-width: 3px;background-color: #89d75d;'>5</div>\n            <div class=node-content\n            style='max-width:300px;border-color: Green; border-width: 3px;'><div class=inner-node-content style=\"\">\n                <table> <tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>\u25cf</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>\u25cf</th></tr></table></div></div>\n            </div></div>", "collapsable": false, "collapsed": false, "children": []}, {"innerHTML": "<div id=\"node5c5d6d46-342a-11f1-ab99-f658082c9a3b\" data-toggle=\"tooltip\"><div class=node-container style=''><div class=label\n            style=''>32</div>\n            <div class=node-content\n            style='max-width:300px;'><div class=inner-node-content style=\"\">\n                <table> <tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>1</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>1</th></tr></table></div></div>\n            </div></div>", "collapsable": false, "collapsed": false, "children": []}, {"innerHTML": "<div id=\"node5c5d728c-342a-11f1-a570-f658082c9a3b\" data-toggle=\"tooltip\"><div class=node-container style=''><div class=label\n            style=''>32</div>\n            <div class=node-content\n            style='max-width:300px;'><div class=inner-node-content style=\"\">\n                <table> <tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>1</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>1</th></tr></table></div></div>\n            </div></div>", "collapsable": false, "collapsed": false, "children": []}]}]}]}]}, {"innerHTML": "<div id=\"node5c5dc480-342a-11f1-a0eb-f658082c9a3b\" data-toggle=\"tooltip\"><div class=node-container style=''><div class=label\n            style=''>28</div>\n            <div class=node-content\n            style='max-width:300px;'><div class=inner-node-content style=\"\">\n                <table> <tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>1</th></tr></table></div></div>\n            </div></div>", "collapsable": false, "collapsed": false, "children": []}]}]}]}]}]}]}, {"innerHTML": "<div id=\"node5c5e388e-342a-11f1-9517-f658082c9a3b\" data-toggle=\"tooltip\"><div class=node-container style='border-color: Green; border-width: 3px;'><div class=label\n            style='border-color: Green; border-width: 3px;background-color: #89d75d;'>11</div>\n            <div class=node-content\n            style='max-width:300px;border-color: Green; border-width: 3px;'><div class=inner-node-content style=\"\">\n                <table> <tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>1</th></tr></table></div></div>\n            </div></div>", "collapsable": false, "collapsed": false, "children": []}]}]}, {"innerHTML": "<div id=\"node5c5ed17c-342a-11f1-99bd-f658082c9a3b\" data-toggle=\"tooltip\"><div class=node-container style=''><div class=label\n            style=''>35, 36</div>\n            <div class=node-content\n            style='max-width:600px;'><div class=inner-node-content style=\"\">\n                <table> <tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>2</th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>\u25cf</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>1</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>1</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>\u25cf</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>1</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th></tr></table></div><div class=inner-node-content style=\"\">\n                <table> <tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>2</th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>\u25cf</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>1</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>1</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>\u25cf</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>1</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th></tr></table></div></div>\n            </div></div>", "collapsable": false, "collapsed": false, "children": [{"innerHTML": "<div id=\"node5c5e9f36-342a-11f1-9dca-f658082c9a3b\"\n                data-toggle=\"tooltip\"><div class=\"and-gate\" id=5c5e9f36-342a-11f1-9dca-f658082c9a3b style=\"\">x</div></div>", "collapsable": true, "collapsed": false, "children": [{"innerHTML": "<div id=\"node5c5e5e72-342a-11f1-9d06-f658082c9a3b\" data-toggle=\"tooltip\"><div class=node-container style='border-color: Green; border-width: 3px;'><div class=label\n            style='border-color: Green; border-width: 3px;background-color: #89d75d;'>5</div>\n            <div class=node-content\n            style='max-width:300px;border-color: Green; border-width: 3px;'><div class=inner-node-content style=\"\">\n                <table> <tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>\u25cf</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>\u25cf</th></tr></table></div></div>\n            </div></div>", "collapsable": false, "collapsed": false, "children": []}, {"innerHTML": "<div id=\"node5c5e8942-342a-11f1-abc5-f658082c9a3b\" data-toggle=\"tooltip\"><div class=node-container style=''><div class=label\n            style=''>17</div>\n            <div class=node-content\n            style='max-width:300px;'><div class=inner-node-content style=\"\">\n                <table> <tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>2</th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>1</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th></tr></table></div></div>\n            </div></div>", "collapsable": false, "collapsed": false, "children": []}, {"innerHTML": "<div id=\"node5c5e9c2a-342a-11f1-87ab-f658082c9a3b\" data-toggle=\"tooltip\"><div class=node-container style=''><div class=label\n            style=''>32</div>\n            <div class=node-content\n            style='max-width:300px;'><div class=inner-node-content style=\"\">\n                <table> <tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>1</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>1</th></tr></table></div></div>\n            </div></div>", "collapsable": false, "collapsed": false, "children": []}]}]}]}]}]}]}, {"innerHTML": "<div id=\"node5c602928-342a-11f1-84a2-f658082c9a3b\" data-toggle=\"tooltip\"><div class=node-container style=''><div class=label\n            style=''>37</div>\n            <div class=node-content\n            style='max-width:300px;'><div class=inner-node-content style=\"\">\n                <table> <tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>2</th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>\u25cf</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>1</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>\u25cf</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th></tr></table></div></div>\n            </div></div>", "collapsable": false, "collapsed": false, "children": [{"innerHTML": "<div id=\"node5c601e88-342a-11f1-8cf0-f658082c9a3b\"\n                data-toggle=\"tooltip\"><div class=\"and-gate\" id=5c601e88-342a-11f1-8cf0-f658082c9a3b style=\"\">x</div></div>", "collapsable": true, "collapsed": false, "children": [{"innerHTML": "<div id=\"node5c600b6e-342a-11f1-aace-f658082c9a3b\" data-toggle=\"tooltip\"><div class=node-container style='border-color: Green; border-width: 3px;'><div class=label\n            style='border-color: Green; border-width: 3px;background-color: #89d75d;'>5</div>\n            <div class=node-content\n            style='max-width:300px;border-color: Green; border-width: 3px;'><div class=inner-node-content style=\"\">\n                <table> <tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>\u25cf</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>\u25cf</th></tr></table></div></div>\n            </div></div>", "collapsable": false, "collapsed": false, "children": []}, {"innerHTML": "<div id=\"node5c60167c-342a-11f1-b279-f658082c9a3b\" data-toggle=\"tooltip\"><div class=node-container style=''><div class=label\n            style=''>19</div>\n            <div class=node-content\n            style='max-width:300px;'><div class=inner-node-content style=\"\">\n                <table> <tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>2</th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>1</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th></tr></table></div></div>\n            </div></div>", "collapsable": false, "collapsed": false, "children": []}]}]}]}]}]}]}]}]}, "tooltips": [{"content": "\n                <p>Labels: 1</p>\n                <pre>+-+<br>| |<br>+-+<br><p>Verified: is atom</p>", "selector": "#node5c511afa-342a-11f1-8574-f658082c9a3b"}, {"content": "\n                <p>Labels: 3</p>\n                <pre>+-+<br>|\u25cf|<br>+-+<br>\u25cf: point<br>Requirement 0:<br>1: (1, 1)<p>Verified: is atom</p>", "selector": "#node5c59b610-342a-11f1-8429-f658082c9a3b"}, {"content": "\n                <p>Labels: 0</p>\n                <pre>+-+<br>|1|<br>+-+<br>1: Av(2431, 4132)<br>", "selector": "#node5c59bdfe-342a-11f1-9127-f658082c9a3b"}, {"content": "<p>Formal step:<br/>factor</p>", "selector": "#node5c59c092-342a-11f1-a133-f658082c9a3b"}, {"content": "\n                <p>Labels: 2</p>\n                <pre>+-+-+<br>| |1|<br>+-+-+<br>|\u25cf| |<br>+-+-+<br>1: Av(2431, 4132)<br>\u25cf: point<br>Requirement 0:<br>1: (1, 1)", "selector": "#node5c59c5e2-342a-11f1-96cf-f658082c9a3b"}, {"content": "\n                <p>Labels: 5</p>\n                <pre>+-+-+<br>|\u25cf| |<br>+-+-+<br>| |\u25cf|<br>+-+-+<br>\u25cf: point<br>Requirement 0:<br>1: (1, 2)<br>Requirement 1:<br>1: (2, 1)<p>Verified: is atom</p>", "selector": "#node5c59d014-342a-11f1-9e42-f658082c9a3b"}, {"content": "\n                <p>Labels: 0</p>\n                <pre>+-+<br>|1|<br>+-+<br>1: Av(2431, 4132)<br>", "selector": "#node5c59d6a4-342a-11f1-842f-f658082c9a3b"}, {"content": "\n                <p>Labels: 3</p>\n                <pre>+-+<br>|\u25cf|<br>+-+<br>\u25cf: point<br>Requirement 0:<br>1: (1, 1)<p>Verified: is atom</p>", "selector": "#node5c59f7e2-342a-11f1-bed0-f658082c9a3b"}, {"content": "\n                <p>Labels: 1</p>\n                <pre>+-+<br>| |<br>+-+<br><p>Verified: is atom</p>", "selector": "#node5c59fc92-342a-11f1-ab88-f658082c9a3b"}, {"content": "\n                <p>Labels: 3</p>\n                <pre>+-+<br>|\u25cf|<br>+-+<br>\u25cf: point<br>Requirement 0:<br>1: (1, 1)<p>Verified: is atom</p>", "selector": "#node5c5a05ac-342a-11f1-84aa-f658082c9a3b"}, {"content": "\n                <p>Labels: 9</p>\n                <pre>+-+<br>|/|<br>+-+<br>/: Av(21)<br>", "selector": "#node5c5a25fa-342a-11f1-b9e4-f658082c9a3b"}, {"content": "<p>Formal step:<br/>factor</p>", "selector": "#node5c5a288e-342a-11f1-b593-f658082c9a3b"}, {"content": "\n                <p>Labels: 10</p>\n                <pre>+-+-+<br>| |/|<br>+-+-+<br>|\u25cf| |<br>+-+-+<br>/: Av(21)<br>\u25cf: point<br>Requirement 0:<br>1: (1, 1)", "selector": "#node5c5a2e6a-342a-11f1-b043-f658082c9a3b"}, {"content": "\n                <p>Labels: 11</p>\n                <pre>+-+<br>|1|<br>+-+<br>1: Av()<br>Crossing obstructions:<br>: <br><p>Verified: is empty</p>", "selector": "#node5c5a3a18-342a-11f1-9ecb-f658082c9a3b"}, {"content": "<p>Formal step:<br/>placed bottommost point in cell (1, 1) / leftmost point in cell (1, 1)</p>", "selector": "#node5c5a3cde-342a-11f1-91bd-f658082c9a3b"}, {"content": "\n                <p>Labels: 9</p>\n                <pre>+-+<br>|/|<br>+-+<br>/: Av(21)<br>", "selector": "#node5c5a3fc2-342a-11f1-bea0-f658082c9a3b"}, {"content": "\n                <p>Labels: 0</p>\n                <pre>+-+<br>|1|<br>+-+<br>1: Av(2431, 4132)<br>", "selector": "#node5c5a4490-342a-11f1-ae0e-f658082c9a3b"}, {"content": "\n                <p>Labels: 5</p>\n                <pre>+-+-+<br>|\u25cf| |<br>+-+-+<br>| |\u25cf|<br>+-+-+<br>\u25cf: point<br>Requirement 0:<br>1: (1, 2)<br>Requirement 1:<br>1: (2, 1)<p>Verified: is atom</p>", "selector": "#node5c5a4d8c-342a-11f1-a30a-f658082c9a3b"}, {"content": "\n                <p>Labels: 12</p>\n                <pre>+-+-+<br>|/|1|<br>+-+-+<br>| |/|<br>+-+-+<br>/: Av(21)<br>1: Av(2431, 4132)<br>Crossing obstructions:<br>321: (1, 2), (2, 2), (2, 1)<br>321: (1, 2), (2, 2), (2, 2)<br>321: (2, 2), (2, 2), (2, 1)<br>2431: (1, 2), (2, 2), (2, 2), (2, 2)<br>4132: (2, 2), (2, 1), (2, 2), (2, 2)<br>", "selector": "#node5c5a54a8-342a-11f1-9b25-f658082c9a3b"}, {"content": "<p>Formal step:<br/>fuse rows 1 and 2 / cols 1 and 2</p>", "selector": "#node5c5a59a8-342a-11f1-8f97-f658082c9a3b"}, {"content": "\n                <p>Labels: 14</p>\n                <pre>+-+-+-+<br>|/|/|1|<br>+-+-+-+<br>| | |/|<br>+-+-+-+<br>| | |/|<br>+-+-+-+<br>/: Av(21)<br>1: Av(2431, 4132)<br>Crossing obstructions:<br>21: (1, 3), (2, 3)<br>21: (3, 2), (3, 1)<br>321: (1, 3), (3, 3), (3, 1)<br>321: (1, 3), (3, 3), (3, 2)<br>321: (1, 3), (3, 3), (3, 3)<br>321: (2, 3), (3, 3), (3, 1)<br>321: (2, 3), (3, 3), (3, 2)<br>321: (2, 3), (3, 3), (3, 3)<br>321: (3, 3), (3, 3), (3, 1)<br>321: (3, 3), (3, 3), (3, 2)<br>2431: (1, 3), (3, 3), (3, 3), (3, 3)<br>2431: (2, 3), (3, 3), (3, 3), (3, 3)<br>4132: (3, 3), (3, 1), (3, 3), (3, 3)<br>4132: (3, 3), (3, 2), (3, 3), (3, 3)<br>", "selector": "#node5c5a5dfe-342a-11f1-a851-f658082c9a3b"}, {"content": "<p>Formal step:<br/>factor</p>", "selector": "#node5c5a6434-342a-11f1-ab14-f658082c9a3b"}, {"content": "\n                <p>Labels: 13</p>\n                <pre>+-+-+-+-+-+<br>| |/|/| |1|<br>+-+-+-+-+-+<br>|\u25cf| | | | |<br>+-+-+-+-+-+<br>| | | | |/|<br>+-+-+-+-+-+<br>| | | | |/|<br>+-+-+-+-+-+<br>| | | |\u25cf| |<br>+-+-+-+-+-+<br>/: Av(21)<br>1: Av(2431, 4132)<br>\u25cf: point<br>Crossing obstructions:<br>21: (2, 5), (3, 5)<br>21: (5, 3), (5, 2)<br>321: (2, 5), (5, 5), (5, 2)<br>321: (2, 5), (5, 5), (5, 3)<br>321: (2, 5), (5, 5), (5, 5)<br>321: (3, 5), (5, 5), (5, 2)<br>321: (3, 5), (5, 5), (5, 3)<br>321: (3, 5), (5, 5), (5, 5)<br>321: (5, 5), (5, 5), (5, 2)<br>321: (5, 5), (5, 5), (5, 3)<br>2431: (2, 5), (5, 5), (5, 5), (5, 5)<br>2431: (3, 5), (5, 5), (5, 5), (5, 5)<br>4132: (5, 5), (5, 2), (5, 5), (5, 5)<br>4132: (5, 5), (5, 3), (5, 5), (5, 5)<br>Requirement 0:<br>1: (1, 4)<br>Requirement 1:<br>1: (4, 1)", "selector": "#node5c5a6e2a-342a-11f1-ada4-f658082c9a3b"}, {"content": "<p>Formal step:<br/>placed bottommost point in cell (2, 1) / leftmost point in cell (1, 2)</p>", "selector": "#node5c5a7956-342a-11f1-8620-f658082c9a3b"}, {"content": "\n                <p>Labels: 12</p>\n                <pre>+-+-+<br>|/|1|<br>+-+-+<br>| |/|<br>+-+-+<br>/: Av(21)<br>1: Av(2431, 4132)<br>Crossing obstructions:<br>321: (1, 2), (2, 2), (2, 1)<br>321: (1, 2), (2, 2), (2, 2)<br>321: (2, 2), (2, 2), (2, 1)<br>2431: (1, 2), (2, 2), (2, 2), (2, 2)<br>4132: (2, 2), (2, 1), (2, 2), (2, 2)<br>", "selector": "#node5c5a7d34-342a-11f1-bf5c-f658082c9a3b"}, {"content": "<p>Formal step:<br/>factor</p>", "selector": "#node5c5a864e-342a-11f1-b355-f658082c9a3b"}, {"content": "\n                <p>Labels: 7, 8</p>\n                <pre>row and column separation<br>+-+-+-+                                  +-+-+-+-+                           <br>| |/|1|                               =  | | |/|1|                           <br>+-+-+-+                                  +-+-+-+-+                           <br>| |/|/|                                  | | | |/|                           <br>+-+-+-+                                  +-+-+-+-+                           <br>|\u25cf| | |                                  | |/| | |                           <br>+-+-+-+                                  +-+-+-+-+                           <br>/: Av(21)                                |\u25cf| | | |                           <br>1: Av(2431, 4132)                        +-+-+-+-+                           <br>\u25cf: point                                 /: Av(21)                           <br>Crossing obstructions:                   1: Av(2431, 4132)                   <br>21: (2, 2), (3, 2)                       \u25cf: point                            <br>21: (2, 3), (2, 2)                       Crossing obstructions:              <br>321: (2, 3), (3, 3), (3, 2)              321: (3, 4), (4, 4), (4, 3)         <br>321: (2, 3), (3, 3), (3, 3)              321: (3, 4), (4, 4), (4, 4)         <br>321: (3, 3), (3, 3), (3, 2)              321: (4, 4), (4, 4), (4, 3)         <br>2431: (2, 3), (3, 3), (3, 3), (3, 3)     2431: (3, 4), (4, 4), (4, 4), (4, 4)<br>4132: (3, 3), (3, 2), (3, 3), (3, 3)     4132: (4, 4), (4, 3), (4, 4), (4, 4)<br>Requirement 0:                           Requirement 0:                      <br>1: (1, 1)                                1: (1, 1)                           ", "selector": "#node5c5a9120-342a-11f1-bbe2-f658082c9a3b"}, {"content": "\n                <p>Labels: 5</p>\n                <pre>+-+-+<br>|\u25cf| |<br>+-+-+<br>| |\u25cf|<br>+-+-+<br>\u25cf: point<br>Requirement 0:<br>1: (1, 2)<br>Requirement 1:<br>1: (2, 1)<p>Verified: is atom</p>", "selector": "#node5c5aac5a-342a-11f1-9493-f658082c9a3b"}, {"content": "\n                <p>Labels: 12</p>\n                <pre>+-+-+<br>|/|1|<br>+-+-+<br>| |/|<br>+-+-+<br>/: Av(21)<br>1: Av(2431, 4132)<br>Crossing obstructions:<br>321: (1, 2), (2, 2), (2, 1)<br>321: (1, 2), (2, 2), (2, 2)<br>321: (2, 2), (2, 2), (2, 1)<br>2431: (1, 2), (2, 2), (2, 2), (2, 2)<br>4132: (2, 2), (2, 1), (2, 2), (2, 2)<br>", "selector": "#node5c5ab768-342a-11f1-8ec3-f658082c9a3b"}, {"content": "\n                <p>Labels: 3</p>\n                <pre>+-+<br>|\u25cf|<br>+-+<br>\u25cf: point<br>Requirement 0:<br>1: (1, 1)<p>Verified: is atom</p>", "selector": "#node5c5ac154-342a-11f1-8227-f658082c9a3b"}, {"content": "\n                <p>Labels: 9</p>\n                <pre>+-+<br>|/|<br>+-+<br>/: Av(21)<br>", "selector": "#node5c5ac55a-342a-11f1-88eb-f658082c9a3b"}, {"content": "\n                <p>Labels: 14</p>\n                <pre>+-+-+-+<br>|/|/|1|<br>+-+-+-+<br>| | |/|<br>+-+-+-+<br>| | |/|<br>+-+-+-+<br>/: Av(21)<br>1: Av(2431, 4132)<br>Crossing obstructions:<br>21: (1, 3), (2, 3)<br>21: (3, 2), (3, 1)<br>321: (1, 3), (3, 3), (3, 1)<br>321: (1, 3), (3, 3), (3, 2)<br>321: (1, 3), (3, 3), (3, 3)<br>321: (2, 3), (3, 3), (3, 1)<br>321: (2, 3), (3, 3), (3, 2)<br>321: (2, 3), (3, 3), (3, 3)<br>321: (3, 3), (3, 3), (3, 1)<br>321: (3, 3), (3, 3), (3, 2)<br>2431: (1, 3), (3, 3), (3, 3), (3, 3)<br>2431: (2, 3), (3, 3), (3, 3), (3, 3)<br>4132: (3, 3), (3, 1), (3, 3), (3, 3)<br>4132: (3, 3), (3, 2), (3, 3), (3, 3)<br>", "selector": "#node5c5acd0c-342a-11f1-8c70-f658082c9a3b"}, {"content": "<p>Formal step:<br/>factor</p>", "selector": "#node5c5ad3d8-342a-11f1-8cc7-f658082c9a3b"}, {"content": "\n                <p>Labels: 20, 21</p>\n                <pre>row and column separation<br>+-+-+-+-+                                +-+-+-+-+-+                         <br>| |/|/|1|                             =  | | |/|/|1|                         <br>+-+-+-+-+                                +-+-+-+-+-+                         <br>| | | |/|                                | | | | |/|                         <br>+-+-+-+-+                                +-+-+-+-+-+                         <br>| |/| |/|                                | | | | |/|                         <br>+-+-+-+-+                                +-+-+-+-+-+                         <br>|\u25cf| | | |                                | |/| | | |                         <br>+-+-+-+-+                                +-+-+-+-+-+                         <br>/: Av(21)                                |\u25cf| | | | |                         <br>1: Av(2431, 4132)                        +-+-+-+-+-+                         <br>\u25cf: point                                 /: Av(21)                           <br>Crossing obstructions:                   1: Av(2431, 4132)                   <br>21: (2, 2), (4, 2)                       \u25cf: point                            <br>21: (2, 4), (2, 2)                       Crossing obstructions:              <br>21: (2, 4), (3, 4)                       21: (3, 5), (4, 5)                  <br>21: (4, 3), (4, 2)                       21: (5, 4), (5, 3)                  <br>321: (2, 4), (4, 4), (4, 2)              321: (3, 5), (5, 5), (5, 3)         <br>321: (2, 4), (4, 4), (4, 3)              321: (3, 5), (5, 5), (5, 4)         <br>321: (2, 4), (4, 4), (4, 4)              321: (3, 5), (5, 5), (5, 5)         <br>321: (3, 4), (4, 4), (4, 2)              321: (4, 5), (5, 5), (5, 3)         <br>321: (3, 4), (4, 4), (4, 3)              321: (4, 5), (5, 5), (5, 4)         <br>321: (3, 4), (4, 4), (4, 4)              321: (4, 5), (5, 5), (5, 5)         <br>321: (4, 4), (4, 4), (4, 2)              321: (5, 5), (5, 5), (5, 3)         <br>321: (4, 4), (4, 4), (4, 3)              321: (5, 5), (5, 5), (5, 4)         <br>2431: (2, 4), (4, 4), (4, 4), (4, 4)     2431: (3, 5), (5, 5), (5, 5), (5, 5)<br>2431: (3, 4), (4, 4), (4, 4), (4, 4)     2431: (4, 5), (5, 5), (5, 5), (5, 5)<br>4132: (4, 4), (4, 2), (4, 4), (4, 4)     4132: (5, 5), (5, 3), (5, 5), (5, 5)<br>4132: (4, 4), (4, 3), (4, 4), (4, 4)     4132: (5, 5), (5, 4), (5, 5), (5, 5)<br>Requirement 0:                           Requirement 0:                      <br>1: (1, 1)                                1: (1, 1)                           ", "selector": "#node5c5aef3a-342a-11f1-9ec8-f658082c9a3b"}, {"content": "\n                <p>Labels: 5</p>\n                <pre>+-+-+<br>|\u25cf| |<br>+-+-+<br>| |\u25cf|<br>+-+-+<br>\u25cf: point<br>Requirement 0:<br>1: (1, 2)<br>Requirement 1:<br>1: (2, 1)<p>Verified: is atom</p>", "selector": "#node5c5b2068-342a-11f1-8a61-f658082c9a3b"}, {"content": "\n                <p>Labels: 17</p>\n                <pre>+-+-+-+-+-+<br>|/| | |/|2|<br>+-+-+-+-+-+<br>| | | | |/|<br>+-+-+-+-+-+<br>| | |/| | |<br>+-+-+-+-+-+<br>|/| | | | |<br>+-+-+-+-+-+<br>|1|/| | |/|<br>+-+-+-+-+-+<br>/: Av(21)<br>1: Av(132)<br>2: Av(2431, 4132)<br>Crossing obstructions:<br>21: (1, 5), (1, 2)<br>21: (1, 5), (3, 3)<br>21: (1, 5), (4, 5)<br>21: (2, 1), (5, 1)<br>21: (3, 3), (5, 1)<br>21: (5, 4), (5, 1)<br>132: (1, 1), (1, 1), (2, 1)<br>132: (1, 1), (1, 1), (5, 1)<br>132: (1, 1), (1, 2), (1, 1)<br>132: (1, 1), (1, 2), (2, 1)<br>132: (1, 1), (1, 2), (5, 1)<br>132: (1, 1), (1, 5), (1, 1)<br>132: (1, 1), (1, 5), (2, 1)<br>321: (1, 5), (5, 5), (5, 1)<br>321: (1, 5), (5, 5), (5, 4)<br>321: (1, 5), (5, 5), (5, 5)<br>321: (4, 5), (5, 5), (5, 1)<br>321: (4, 5), (5, 5), (5, 4)<br>321: (4, 5), (5, 5), (5, 5)<br>321: (5, 5), (5, 5), (5, 1)<br>321: (5, 5), (5, 5), (5, 4)<br>2431: (1, 5), (5, 5), (5, 5), (5, 5)<br>2431: (4, 5), (5, 5), (5, 5), (5, 5)<br>4132: (5, 5), (5, 1), (5, 5), (5, 5)<br>4132: (5, 5), (5, 4), (5, 5), (5, 5)<br>", "selector": "#node5c5b2f90-342a-11f1-8d2d-f658082c9a3b"}, {"content": "<p>Formal step:<br/>fuse rows 4 and 5 / cols 4 and 5</p>", "selector": "#node5c5b3b98-342a-11f1-a33d-f658082c9a3b"}, {"content": "\n                <p>Labels: 24</p>\n                <pre>+-+-+-+-+-+-+<br>|/| | |/|/|2|<br>+-+-+-+-+-+-+<br>| | | | | |/|<br>+-+-+-+-+-+-+<br>| | | | | |/|<br>+-+-+-+-+-+-+<br>| | |/| | | |<br>+-+-+-+-+-+-+<br>|/| | | | | |<br>+-+-+-+-+-+-+<br>|1|/| | | |/|<br>+-+-+-+-+-+-+<br>/: Av(21)<br>1: Av(132)<br>2: Av(2431, 4132)<br>Crossing obstructions:<br>21: (1, 6), (1, 2)<br>21: (1, 6), (3, 3)<br>21: (1, 6), (4, 6)<br>21: (1, 6), (5, 6)<br>21: (2, 1), (6, 1)<br>21: (3, 3), (6, 1)<br>21: (4, 6), (5, 6)<br>21: (6, 4), (6, 1)<br>21: (6, 5), (6, 1)<br>21: (6, 5), (6, 4)<br>132: (1, 1), (1, 1), (2, 1)<br>132: (1, 1), (1, 1), (6, 1)<br>132: (1, 1), (1, 2), (1, 1)<br>132: (1, 1), (1, 2), (2, 1)<br>132: (1, 1), (1, 2), (6, 1)<br>132: (1, 1), (1, 6), (1, 1)<br>132: (1, 1), (1, 6), (2, 1)<br>321: (1, 6), (6, 6), (6, 1)<br>321: (1, 6), (6, 6), (6, 4)<br>321: (1, 6), (6, 6), (6, 5)<br>321: (1, 6), (6, 6), (6, 6)<br>321: (4, 6), (6, 6), (6, 1)<br>321: (4, 6), (6, 6), (6, 4)<br>321: (4, 6), (6, 6), (6, 5)<br>321: (4, 6), (6, 6), (6, 6)<br>321: (5, 6), (6, 6), (6, 1)<br>321: (5, 6), (6, 6), (6, 4)<br>321: (5, 6), (6, 6), (6, 5)<br>321: (5, 6), (6, 6), (6, 6)<br>321: (6, 6), (6, 6), (6, 1)<br>321: (6, 6), (6, 6), (6, 4)<br>321: (6, 6), (6, 6), (6, 5)<br>2431: (1, 6), (6, 6), (6, 6), (6, 6)<br>2431: (4, 6), (6, 6), (6, 6), (6, 6)<br>2431: (5, 6), (6, 6), (6, 6), (6, 6)<br>4132: (6, 6), (6, 1), (6, 6), (6, 6)<br>4132: (6, 6), (6, 4), (6, 6), (6, 6)<br>4132: (6, 6), (6, 5), (6, 6), (6, 6)<br>", "selector": "#node5c5b45ac-342a-11f1-8119-f658082c9a3b"}, {"content": "<p>Formal step:<br/>factor</p>", "selector": "#node5c5bb2ee-342a-11f1-9204-f658082c9a3b"}, {"content": "\n                <p>Labels: 22, 23</p>\n                <pre>row and column separation<br>+-+-+-+-+-+-+                            +-+-+-+-+-+-+-+-+                   <br>| |/| |/|/|2|                         =  | |/| | | |/|/|2|                   <br>+-+-+-+-+-+-+                            +-+-+-+-+-+-+-+-+                   <br>| | | | | |/|                            | | | | | | | |/|                   <br>+-+-+-+-+-+-+                            +-+-+-+-+-+-+-+-+                   <br>| |/| |/| |/|                            | | | | | | | |/|                   <br>+-+-+-+-+-+-+                            +-+-+-+-+-+-+-+-+                   <br>|\u25cf| | | | | |                            | | | | |/| | | |                   <br>+-+-+-+-+-+-+                            +-+-+-+-+-+-+-+-+                   <br>| |1| |/| |/|                            | |/| | | | | | |                   <br>+-+-+-+-+-+-+                            +-+-+-+-+-+-+-+-+                   <br>| | |\u25cf| | | |                            |\u25cf| | | | | | | |                   <br>+-+-+-+-+-+-+                            +-+-+-+-+-+-+-+-+                   <br>/: Av(21)                                | |1| |/| | | |/|                   <br>1: Av(132)                               +-+-+-+-+-+-+-+-+                   <br>2: Av(2431, 4132)                        | | |\u25cf| | | | | |                   <br>\u25cf: point                                 +-+-+-+-+-+-+-+-+                   <br>Crossing obstructions:                   /: Av(21)                           <br>21: (2, 4), (4, 4)                       1: Av(132)                          <br>21: (2, 4), (6, 4)                       2: Av(2431, 4132)                   <br>21: (2, 6), (2, 4)                       \u25cf: point                            <br>21: (2, 6), (4, 4)                       Crossing obstructions:              <br>21: (2, 6), (4, 6)                       21: (2, 8), (2, 4)                  <br>21: (2, 6), (5, 6)                       21: (2, 8), (5, 5)                  <br>21: (4, 2), (6, 2)                       21: (2, 8), (6, 8)                  <br>21: (4, 4), (4, 2)                       21: (2, 8), (7, 8)                  <br>21: (4, 4), (6, 2)                       21: (4, 2), (8, 2)                  <br>21: (4, 4), (6, 4)                       21: (5, 5), (8, 2)                  <br>21: (4, 6), (4, 2)                       21: (6, 8), (7, 8)                  <br>21: (4, 6), (4, 4)                       21: (8, 6), (8, 2)                  <br>21: (4, 6), (5, 6)                       21: (8, 7), (8, 2)                  <br>21: (6, 4), (6, 2)                       21: (8, 7), (8, 6)                  <br>21: (6, 5), (6, 2)                       132: (2, 2), (2, 2), (4, 2)         <br>21: (6, 5), (6, 4)                       132: (2, 2), (2, 2), (8, 2)         <br>132: (2, 2), (2, 2), (4, 2)              132: (2, 2), (2, 4), (2, 2)         <br>132: (2, 2), (2, 2), (6, 2)              132: (2, 2), (2, 4), (4, 2)         <br>132: (2, 2), (2, 4), (2, 2)              132: (2, 2), (2, 4), (8, 2)         <br>132: (2, 2), (2, 4), (4, 2)              132: (2, 2), (2, 8), (2, 2)         <br>132: (2, 2), (2, 4), (6, 2)              132: (2, 2), (2, 8), (4, 2)         <br>132: (2, 2), (2, 6), (2, 2)              321: (2, 8), (8, 8), (8, 2)         <br>132: (2, 2), (2, 6), (4, 2)              321: (2, 8), (8, 8), (8, 6)         <br>321: (2, 6), (6, 6), (6, 2)              321: (2, 8), (8, 8), (8, 7)         <br>321: (2, 6), (6, 6), (6, 4)              321: (2, 8), (8, 8), (8, 8)         <br>321: (2, 6), (6, 6), (6, 5)              321: (6, 8), (8, 8), (8, 2)         <br>321: (2, 6), (6, 6), (6, 6)              321: (6, 8), (8, 8), (8, 6)         <br>321: (4, 6), (6, 6), (6, 2)              321: (6, 8), (8, 8), (8, 7)         <br>321: (4, 6), (6, 6), (6, 4)              321: (6, 8), (8, 8), (8, 8)         <br>321: (4, 6), (6, 6), (6, 5)              321: (7, 8), (8, 8), (8, 2)         <br>321: (4, 6), (6, 6), (6, 6)              321: (7, 8), (8, 8), (8, 6)         <br>321: (5, 6), (6, 6), (6, 2)              321: (7, 8), (8, 8), (8, 7)         <br>321: (5, 6), (6, 6), (6, 4)              321: (7, 8), (8, 8), (8, 8)         <br>321: (5, 6), (6, 6), (6, 5)              321: (8, 8), (8, 8), (8, 2)         <br>321: (5, 6), (6, 6), (6, 6)              321: (8, 8), (8, 8), (8, 6)         <br>321: (6, 6), (6, 6), (6, 2)              321: (8, 8), (8, 8), (8, 7)         <br>321: (6, 6), (6, 6), (6, 4)              2431: (2, 8), (8, 8), (8, 8), (8, 8)<br>321: (6, 6), (6, 6), (6, 5)              2431: (6, 8), (8, 8), (8, 8), (8, 8)<br>2431: (2, 6), (6, 6), (6, 6), (6, 6)     2431: (7, 8), (8, 8), (8, 8), (8, 8)<br>2431: (4, 6), (6, 6), (6, 6), (6, 6)     4132: (8, 8), (8, 2), (8, 8), (8, 8)<br>2431: (5, 6), (6, 6), (6, 6), (6, 6)     4132: (8, 8), (8, 6), (8, 8), (8, 8)<br>4132: (6, 6), (6, 2), (6, 6), (6, 6)     4132: (8, 8), (8, 7), (8, 8), (8, 8)<br>4132: (6, 6), (6, 4), (6, 6), (6, 6)     Requirement 0:                      <br>4132: (6, 6), (6, 5), (6, 6), (6, 6)     1: (1, 3)                           <br>Requirement 0:                           Requirement 1:                      <br>1: (1, 3)                                1: (3, 1)                           <br>Requirement 1:                           <br>1: (3, 1)                                ", "selector": "#node5c5bd1b6-342a-11f1-8b48-f658082c9a3b"}, {"content": "\n                <p>Labels: 5</p>\n                <pre>+-+-+<br>|\u25cf| |<br>+-+-+<br>| |\u25cf|<br>+-+-+<br>\u25cf: point<br>Requirement 0:<br>1: (1, 2)<br>Requirement 1:<br>1: (2, 1)<p>Verified: is atom</p>", "selector": "#node5c5c59a6-342a-11f1-9300-f658082c9a3b"}, {"content": "\n                <p>Labels: 19</p>\n                <pre>+-+-+-+<br>|/|/|2|<br>+-+-+-+<br>| | |/|<br>+-+-+-+<br>|1| |/|<br>+-+-+-+<br>/: Av(21)<br>1: Av(132)<br>2: Av(2431, 4132)<br>Crossing obstructions:<br>21: (1, 3), (2, 3)<br>21: (3, 2), (3, 1)<br>132: (1, 1), (1, 1), (3, 1)<br>132: (1, 1), (1, 3), (1, 1)<br>321: (1, 3), (3, 3), (3, 1)<br>321: (1, 3), (3, 3), (3, 2)<br>321: (1, 3), (3, 3), (3, 3)<br>321: (2, 3), (3, 3), (3, 1)<br>321: (2, 3), (3, 3), (3, 2)<br>321: (2, 3), (3, 3), (3, 3)<br>321: (3, 3), (3, 3), (3, 1)<br>321: (3, 3), (3, 3), (3, 2)<br>2431: (1, 3), (3, 3), (3, 3), (3, 3)<br>2431: (2, 3), (3, 3), (3, 3), (3, 3)<br>4132: (3, 3), (3, 1), (3, 3), (3, 3)<br>4132: (3, 3), (3, 2), (3, 3), (3, 3)<br>", "selector": "#node5c5c652c-342a-11f1-93ad-f658082c9a3b"}, {"content": "<p>Formal step:<br/>fuse rows 2 and 3 / cols 2 and 3</p>", "selector": "#node5c5c6e50-342a-11f1-b244-f658082c9a3b"}, {"content": "\n                <p>Labels: 26</p>\n                <pre>+-+-+-+-+<br>|/|/|/|2|<br>+-+-+-+-+<br>| | | |/|<br>+-+-+-+-+<br>| | | |/|<br>+-+-+-+-+<br>|1| | |/|<br>+-+-+-+-+<br>/: Av(21)<br>1: Av(132)<br>2: Av(2431, 4132)<br>Crossing obstructions:<br>21: (1, 4), (2, 4)<br>21: (1, 4), (3, 4)<br>21: (2, 4), (3, 4)<br>21: (4, 2), (4, 1)<br>21: (4, 3), (4, 1)<br>21: (4, 3), (4, 2)<br>132: (1, 1), (1, 1), (4, 1)<br>132: (1, 1), (1, 4), (1, 1)<br>321: (1, 4), (4, 4), (4, 1)<br>321: (1, 4), (4, 4), (4, 2)<br>321: (1, 4), (4, 4), (4, 3)<br>321: (1, 4), (4, 4), (4, 4)<br>321: (2, 4), (4, 4), (4, 1)<br>321: (2, 4), (4, 4), (4, 2)<br>321: (2, 4), (4, 4), (4, 3)<br>321: (2, 4), (4, 4), (4, 4)<br>321: (3, 4), (4, 4), (4, 1)<br>321: (3, 4), (4, 4), (4, 2)<br>321: (3, 4), (4, 4), (4, 3)<br>321: (3, 4), (4, 4), (4, 4)<br>321: (4, 4), (4, 4), (4, 1)<br>321: (4, 4), (4, 4), (4, 2)<br>321: (4, 4), (4, 4), (4, 3)<br>2431: (1, 4), (4, 4), (4, 4), (4, 4)<br>2431: (2, 4), (4, 4), (4, 4), (4, 4)<br>2431: (3, 4), (4, 4), (4, 4), (4, 4)<br>4132: (4, 4), (4, 1), (4, 4), (4, 4)<br>4132: (4, 4), (4, 2), (4, 4), (4, 4)<br>4132: (4, 4), (4, 3), (4, 4), (4, 4)<br>", "selector": "#node5c5c74d6-342a-11f1-8660-f658082c9a3b"}, {"content": "<p>Formal step:<br/>factor</p>", "selector": "#node5c5c9416-342a-11f1-96a6-f658082c9a3b"}, {"content": "\n                <p>Labels: 25</p>\n                <pre>+-+-+-+-+-+-+<br>| |/|/|/| |2|<br>+-+-+-+-+-+-+<br>|\u25cf| | | | | |<br>+-+-+-+-+-+-+<br>| | | | | |/|<br>+-+-+-+-+-+-+<br>| | | | | |/|<br>+-+-+-+-+-+-+<br>| |1| | | |/|<br>+-+-+-+-+-+-+<br>| | | | |\u25cf| |<br>+-+-+-+-+-+-+<br>/: Av(21)<br>1: Av(132)<br>2: Av(2431, 4132)<br>\u25cf: point<br>Crossing obstructions:<br>21: (2, 6), (3, 6)<br>21: (2, 6), (4, 6)<br>21: (3, 6), (4, 6)<br>21: (6, 3), (6, 2)<br>21: (6, 4), (6, 2)<br>21: (6, 4), (6, 3)<br>132: (2, 2), (2, 2), (6, 2)<br>132: (2, 2), (2, 6), (2, 2)<br>321: (2, 6), (6, 6), (6, 2)<br>321: (2, 6), (6, 6), (6, 3)<br>321: (2, 6), (6, 6), (6, 4)<br>321: (2, 6), (6, 6), (6, 6)<br>321: (3, 6), (6, 6), (6, 2)<br>321: (3, 6), (6, 6), (6, 3)<br>321: (3, 6), (6, 6), (6, 4)<br>321: (3, 6), (6, 6), (6, 6)<br>321: (4, 6), (6, 6), (6, 2)<br>321: (4, 6), (6, 6), (6, 3)<br>321: (4, 6), (6, 6), (6, 4)<br>321: (4, 6), (6, 6), (6, 6)<br>321: (6, 6), (6, 6), (6, 2)<br>321: (6, 6), (6, 6), (6, 3)<br>321: (6, 6), (6, 6), (6, 4)<br>2431: (2, 6), (6, 6), (6, 6), (6, 6)<br>2431: (3, 6), (6, 6), (6, 6), (6, 6)<br>2431: (4, 6), (6, 6), (6, 6), (6, 6)<br>4132: (6, 6), (6, 2), (6, 6), (6, 6)<br>4132: (6, 6), (6, 3), (6, 6), (6, 6)<br>4132: (6, 6), (6, 4), (6, 6), (6, 6)<br>Requirement 0:<br>1: (1, 5)<br>Requirement 1:<br>1: (5, 1)", "selector": "#node5c5cb93c-342a-11f1-a2a9-f658082c9a3b"}, {"content": "<p>Formal step:<br/>placed bottommost point in row 1 / leftmost point in col 1</p>", "selector": "#node5c5cfe1a-342a-11f1-aff8-f658082c9a3b"}, {"content": "\n                <p>Labels: 19</p>\n                <pre>+-+-+-+<br>|/|/|2|<br>+-+-+-+<br>| | |/|<br>+-+-+-+<br>|1| |/|<br>+-+-+-+<br>/: Av(21)<br>1: Av(132)<br>2: Av(2431, 4132)<br>Crossing obstructions:<br>21: (1, 3), (2, 3)<br>21: (3, 2), (3, 1)<br>132: (1, 1), (1, 1), (3, 1)<br>132: (1, 1), (1, 3), (1, 1)<br>321: (1, 3), (3, 3), (3, 1)<br>321: (1, 3), (3, 3), (3, 2)<br>321: (1, 3), (3, 3), (3, 3)<br>321: (2, 3), (3, 3), (3, 1)<br>321: (2, 3), (3, 3), (3, 2)<br>321: (2, 3), (3, 3), (3, 3)<br>321: (3, 3), (3, 3), (3, 1)<br>321: (3, 3), (3, 3), (3, 2)<br>2431: (1, 3), (3, 3), (3, 3), (3, 3)<br>2431: (2, 3), (3, 3), (3, 3), (3, 3)<br>4132: (3, 3), (3, 1), (3, 3), (3, 3)<br>4132: (3, 3), (3, 2), (3, 3), (3, 3)<br>", "selector": "#node5c5d077a-342a-11f1-aa47-f658082c9a3b"}, {"content": "\n                <p>Labels: 3</p>\n                <pre>+-+<br>|\u25cf|<br>+-+<br>\u25cf: point<br>Requirement 0:<br>1: (1, 1)<p>Verified: is atom</p>", "selector": "#node5c5d16d4-342a-11f1-8745-f658082c9a3b"}, {"content": "\n                <p>Labels: 9</p>\n                <pre>+-+<br>|/|<br>+-+<br>/: Av(21)<br>", "selector": "#node5c5d1d50-342a-11f1-aea2-f658082c9a3b"}, {"content": "\n                <p>Labels: 12</p>\n                <pre>+-+-+<br>|/|1|<br>+-+-+<br>| |/|<br>+-+-+<br>/: Av(21)<br>1: Av(2431, 4132)<br>Crossing obstructions:<br>321: (1, 2), (2, 2), (2, 1)<br>321: (1, 2), (2, 2), (2, 2)<br>321: (2, 2), (2, 2), (2, 1)<br>2431: (1, 2), (2, 2), (2, 2), (2, 2)<br>4132: (2, 2), (2, 1), (2, 2), (2, 2)<br>", "selector": "#node5c5d22d2-342a-11f1-84ab-f658082c9a3b"}, {"content": "\n                <p>Labels: 1</p>\n                <pre>+-+<br>| |<br>+-+<br><p>Verified: is atom</p>", "selector": "#node5c5d29a8-342a-11f1-b2a0-f658082c9a3b"}, {"content": "\n                <p>Labels: 3</p>\n                <pre>+-+<br>|\u25cf|<br>+-+<br>\u25cf: point<br>Requirement 0:<br>1: (1, 1)<p>Verified: is atom</p>", "selector": "#node5c5d2f20-342a-11f1-b999-f658082c9a3b"}, {"content": "\n                <p>Labels: 28</p>\n                <pre>+-+<br>|1|<br>+-+<br>1: Av(132)<br>", "selector": "#node5c5d438e-342a-11f1-a53d-f658082c9a3b"}, {"content": "<p>Formal step:<br/>factor</p>", "selector": "#node5c5d4618-342a-11f1-9720-f658082c9a3b"}, {"content": "\n                <p>Labels: 29</p>\n                <pre>+-+-+<br>| |\u25cf|<br>+-+-+<br>|1| |<br>+-+-+<br>1: Av(132)<br>\u25cf: point<br>Requirement 0:<br>1: (2, 2)", "selector": "#node5c5d4b68-342a-11f1-9071-f658082c9a3b"}, {"content": "\n                <p>Labels: 5</p>\n                <pre>+-+-+<br>|\u25cf| |<br>+-+-+<br>| |\u25cf|<br>+-+-+<br>\u25cf: point<br>Requirement 0:<br>1: (1, 2)<br>Requirement 1:<br>1: (2, 1)<p>Verified: is atom</p>", "selector": "#node5c5d55fe-342a-11f1-bac9-f658082c9a3b"}, {"content": "\n                <p>Labels: 1</p>\n                <pre>+-+<br>| |<br>+-+<br><p>Verified: is atom</p>", "selector": "#node5c5d5bda-342a-11f1-9774-f658082c9a3b"}, {"content": "\n                <p>Labels: 5</p>\n                <pre>+-+-+<br>|\u25cf| |<br>+-+-+<br>| |\u25cf|<br>+-+-+<br>\u25cf: point<br>Requirement 0:<br>1: (1, 2)<br>Requirement 1:<br>1: (2, 1)<p>Verified: is atom</p>", "selector": "#node5c5d659e-342a-11f1-aaf7-f658082c9a3b"}, {"content": "\n                <p>Labels: 32</p>\n                <pre>+-+-+<br>|1| |<br>+-+-+<br>| |1|<br>+-+-+<br>1: Av(132)<br>", "selector": "#node5c5d6d46-342a-11f1-ab99-f658082c9a3b"}, {"content": "\n                <p>Labels: 32</p>\n                <pre>+-+-+<br>|1| |<br>+-+-+<br>| |1|<br>+-+-+<br>1: Av(132)<br>", "selector": "#node5c5d728c-342a-11f1-a570-f658082c9a3b"}, {"content": "<p>Formal step:<br/>factor</p>", "selector": "#node5c5d755c-342a-11f1-967b-f658082c9a3b"}, {"content": "\n                <p>Labels: 33, 34</p>\n                <pre>row and column separation<br>+-+-+-+-+-+                +-+-+-+-+-+-+ <br>|1| | | | |             =  |1| | | | | | <br>+-+-+-+-+-+                +-+-+-+-+-+-+ <br>| |\u25cf| | | |                | | |\u25cf| | | | <br>+-+-+-+-+-+                +-+-+-+-+-+-+ <br>|1| | | | |                | |1| | | | | <br>+-+-+-+-+-+                +-+-+-+-+-+-+ <br>| | | |\u25cf| |                | | | | |\u25cf| | <br>+-+-+-+-+-+                +-+-+-+-+-+-+ <br>| | |1| |1|                | | | |1| | | <br>+-+-+-+-+-+                +-+-+-+-+-+-+ <br>1: Av(132)                 | | | | | |1| <br>\u25cf: point                   +-+-+-+-+-+-+ <br>Crossing obstructions:     1: Av(132)    <br>12: (1, 3), (1, 5)         \u25cf: point      <br>12: (3, 1), (5, 1)         Requirement 0:<br>Requirement 0:             1: (3, 5)     <br>1: (2, 4)                  Requirement 1:<br>Requirement 1:             1: (5, 3)     <br>1: (4, 2)                  ", "selector": "#node5c5d86d2-342a-11f1-b5e8-f658082c9a3b"}, {"content": "<p>Formal step:<br/>placed topmost point in cell (2, 1) / rightmost point in cell (1, 2)</p>", "selector": "#node5c5db670-342a-11f1-9a2e-f658082c9a3b"}, {"content": "\n                <p>Labels: 32</p>\n                <pre>+-+-+<br>|1| |<br>+-+-+<br>| |1|<br>+-+-+<br>1: Av(132)<br>", "selector": "#node5c5dbf8a-342a-11f1-902d-f658082c9a3b"}, {"content": "\n                <p>Labels: 28</p>\n                <pre>+-+<br>|1|<br>+-+<br>1: Av(132)<br>", "selector": "#node5c5dc480-342a-11f1-a0eb-f658082c9a3b"}, {"content": "<p>Formal step:<br/>factor</p>", "selector": "#node5c5dc6a6-342a-11f1-95bd-f658082c9a3b"}, {"content": "\n                <p>Labels: 30, 31</p>\n                <pre>row and column separation<br>+-+-+-+-+                  +-+-+-+-+-+   <br>| |\u25cf| | |               =  | |\u25cf| | | |   <br>+-+-+-+-+                  +-+-+-+-+-+   <br>|1| |1| |                  |1| | | | |   <br>+-+-+-+-+                  +-+-+-+-+-+   <br>| | | |\u25cf|                  | | |1| | |   <br>+-+-+-+-+                  +-+-+-+-+-+   <br>| | |1| |                  | | | | |\u25cf|   <br>+-+-+-+-+                  +-+-+-+-+-+   <br>1: Av(132)                 | | | |1| |   <br>\u25cf: point                   +-+-+-+-+-+   <br>Crossing obstructions:     1: Av(132)    <br>12: (1, 3), (3, 3)         \u25cf: point      <br>12: (3, 1), (3, 3)         Requirement 0:<br>Requirement 0:             1: (2, 5)     <br>1: (2, 4)                  Requirement 1:<br>Requirement 1:             1: (5, 2)     <br>1: (4, 2)                  ", "selector": "#node5c5dd4ac-342a-11f1-a37b-f658082c9a3b"}, {"content": "<p>Formal step:<br/>placed topmost point in cell (1, 1) / rightmost point in cell (1, 1)</p>", "selector": "#node5c5dfed2-342a-11f1-ad44-f658082c9a3b"}, {"content": "\n                <p>Labels: 28</p>\n                <pre>+-+<br>|1|<br>+-+<br>1: Av(132)<br>", "selector": "#node5c5e01e8-342a-11f1-9025-f658082c9a3b"}, {"content": "<p>Formal step:<br/>factor</p>", "selector": "#node5c5e040e-342a-11f1-9cac-f658082c9a3b"}, {"content": "\n                <p>Labels: 27</p>\n                <pre>+-+-+-+-+-+<br>| | | |/|2|<br>+-+-+-+-+-+<br>| | | | |/|<br>+-+-+-+-+-+<br>| | |/| | |<br>+-+-+-+-+-+<br>| |\u25cf| | | |<br>+-+-+-+-+-+<br>|1| | | | |<br>+-+-+-+-+-+<br>/: Av(21)<br>1: Av(132)<br>2: Av(2431, 4132)<br>\u25cf: point<br>Crossing obstructions:<br>321: (4, 5), (5, 5), (5, 4)<br>321: (4, 5), (5, 5), (5, 5)<br>321: (5, 5), (5, 5), (5, 4)<br>2431: (4, 5), (5, 5), (5, 5), (5, 5)<br>4132: (5, 5), (5, 4), (5, 5), (5, 5)<br>Requirement 0:<br>1: (2, 2)", "selector": "#node5c5e0d82-342a-11f1-a9cf-f658082c9a3b"}, {"content": "\n                <p>Labels: 11</p>\n                <pre>+-+<br>|1|<br>+-+<br>1: Av()<br>Crossing obstructions:<br>: <br><p>Verified: is empty</p>", "selector": "#node5c5e388e-342a-11f1-9517-f658082c9a3b"}, {"content": "<p>Formal step:<br/>placed bottommost point in cell (2, 2) / leftmost point in cell (2, 2)</p>", "selector": "#node5c5e3c44-342a-11f1-a8bb-f658082c9a3b"}, {"content": "\n                <p>Labels: 18</p>\n                <pre>+-+-+-+-+<br>|/| |/|2|<br>+-+-+-+-+<br>| | | |/|<br>+-+-+-+-+<br>| |/| | |<br>+-+-+-+-+<br>|1| | |/|<br>+-+-+-+-+<br>/: Av(21)<br>1: Av(132)<br>2: Av(2431, 4132)<br>Crossing obstructions:<br>21: (1, 4), (2, 2)<br>21: (1, 4), (3, 4)<br>21: (2, 2), (4, 1)<br>21: (4, 3), (4, 1)<br>132: (1, 1), (1, 1), (4, 1)<br>132: (1, 1), (1, 4), (1, 1)<br>321: (1, 4), (4, 4), (4, 1)<br>321: (1, 4), (4, 4), (4, 3)<br>321: (1, 4), (4, 4), (4, 4)<br>321: (3, 4), (4, 4), (4, 1)<br>321: (3, 4), (4, 4), (4, 3)<br>321: (3, 4), (4, 4), (4, 4)<br>321: (4, 4), (4, 4), (4, 1)<br>321: (4, 4), (4, 4), (4, 3)<br>2431: (1, 4), (4, 4), (4, 4), (4, 4)<br>2431: (3, 4), (4, 4), (4, 4), (4, 4)<br>4132: (4, 4), (4, 1), (4, 4), (4, 4)<br>4132: (4, 4), (4, 3), (4, 4), (4, 4)<br>", "selector": "#node5c5e439c-342a-11f1-937c-f658082c9a3b"}, {"content": "\n                <p>Labels: 5</p>\n                <pre>+-+-+<br>|\u25cf| |<br>+-+-+<br>| |\u25cf|<br>+-+-+<br>\u25cf: point<br>Requirement 0:<br>1: (1, 2)<br>Requirement 1:<br>1: (2, 1)<p>Verified: is atom</p>", "selector": "#node5c5e5e72-342a-11f1-9d06-f658082c9a3b"}, {"content": "\n                <p>Labels: 17</p>\n                <pre>+-+-+-+-+-+<br>|/| | |/|2|<br>+-+-+-+-+-+<br>| | | | |/|<br>+-+-+-+-+-+<br>| | |/| | |<br>+-+-+-+-+-+<br>|/| | | | |<br>+-+-+-+-+-+<br>|1|/| | |/|<br>+-+-+-+-+-+<br>/: Av(21)<br>1: Av(132)<br>2: Av(2431, 4132)<br>Crossing obstructions:<br>21: (1, 5), (1, 2)<br>21: (1, 5), (3, 3)<br>21: (1, 5), (4, 5)<br>21: (2, 1), (5, 1)<br>21: (3, 3), (5, 1)<br>21: (5, 4), (5, 1)<br>132: (1, 1), (1, 1), (2, 1)<br>132: (1, 1), (1, 1), (5, 1)<br>132: (1, 1), (1, 2), (1, 1)<br>132: (1, 1), (1, 2), (2, 1)<br>132: (1, 1), (1, 2), (5, 1)<br>132: (1, 1), (1, 5), (1, 1)<br>132: (1, 1), (1, 5), (2, 1)<br>321: (1, 5), (5, 5), (5, 1)<br>321: (1, 5), (5, 5), (5, 4)<br>321: (1, 5), (5, 5), (5, 5)<br>321: (4, 5), (5, 5), (5, 1)<br>321: (4, 5), (5, 5), (5, 4)<br>321: (4, 5), (5, 5), (5, 5)<br>321: (5, 5), (5, 5), (5, 1)<br>321: (5, 5), (5, 5), (5, 4)<br>2431: (1, 5), (5, 5), (5, 5), (5, 5)<br>2431: (4, 5), (5, 5), (5, 5), (5, 5)<br>4132: (5, 5), (5, 1), (5, 5), (5, 5)<br>4132: (5, 5), (5, 4), (5, 5), (5, 5)<br>", "selector": "#node5c5e8942-342a-11f1-abc5-f658082c9a3b"}, {"content": "\n                <p>Labels: 32</p>\n                <pre>+-+-+<br>|1| |<br>+-+-+<br>| |1|<br>+-+-+<br>1: Av(132)<br>", "selector": "#node5c5e9c2a-342a-11f1-87ab-f658082c9a3b"}, {"content": "<p>Formal step:<br/>factor</p>", "selector": "#node5c5e9f36-342a-11f1-9dca-f658082c9a3b"}, {"content": "\n                <p>Labels: 35, 36</p>\n                <pre>row and column separation<br>+-+-+-+-+-+-+-+-+                        +-+-+-+-+-+-+-+-+-+                 <br>| | |/| | | |/|2|                     =  | | |/| | | | |/|2|                 <br>+-+-+-+-+-+-+-+-+                        +-+-+-+-+-+-+-+-+-+                 <br>| | | | | | | |/|                        | | | | | | | | |/|                 <br>+-+-+-+-+-+-+-+-+                        +-+-+-+-+-+-+-+-+-+                 <br>| | | | | |/| | |                        | | | | | | |/| | |                 <br>+-+-+-+-+-+-+-+-+                        +-+-+-+-+-+-+-+-+-+                 <br>| | |/| | | | | |                        | | |/| | | | | | |                 <br>+-+-+-+-+-+-+-+-+                        +-+-+-+-+-+-+-+-+-+                 <br>| |\u25cf| | | | | | |                        | |\u25cf| | | | | | | |                 <br>+-+-+-+-+-+-+-+-+                        +-+-+-+-+-+-+-+-+-+                 <br>|1| |1| |/| | |/|                        |1| | | | | | | | |                 <br>+-+-+-+-+-+-+-+-+                        +-+-+-+-+-+-+-+-+-+                 <br>| | | |\u25cf| | | | |                        | | |1| | |/| | |/|                 <br>+-+-+-+-+-+-+-+-+                        +-+-+-+-+-+-+-+-+-+                 <br>| | |1| | | | | |                        | | | | |\u25cf| | | | |                 <br>+-+-+-+-+-+-+-+-+                        +-+-+-+-+-+-+-+-+-+                 <br>/: Av(21)                                | | | |1| | | | | |                 <br>1: Av(132)                               +-+-+-+-+-+-+-+-+-+                 <br>2: Av(2431, 4132)                        /: Av(21)                           <br>\u25cf: point                                 1: Av(132)                          <br>Crossing obstructions:                   2: Av(2431, 4132)                   <br>12: (1, 3), (3, 3)                       \u25cf: point                            <br>12: (1, 3), (5, 3)                       Crossing obstructions:              <br>12: (1, 3), (8, 3)                       21: (3, 9), (3, 6)                  <br>12: (3, 1), (3, 3)                       21: (3, 9), (7, 7)                  <br>12: (3, 1), (3, 5)                       21: (3, 9), (8, 9)                  <br>12: (3, 1), (3, 8)                       21: (6, 3), (9, 3)                  <br>21: (3, 8), (3, 5)                       21: (7, 7), (9, 3)                  <br>21: (3, 8), (6, 6)                       21: (9, 8), (9, 3)                  <br>21: (3, 8), (7, 8)                       132: (3, 3), (3, 3), (6, 3)         <br>21: (5, 3), (8, 3)                       132: (3, 3), (3, 3), (9, 3)         <br>21: (6, 6), (8, 3)                       132: (3, 3), (3, 6), (3, 3)         <br>21: (8, 7), (8, 3)                       132: (3, 3), (3, 6), (6, 3)         <br>132: (3, 3), (3, 3), (5, 3)              132: (3, 3), (3, 6), (9, 3)         <br>132: (3, 3), (3, 3), (8, 3)              132: (3, 3), (3, 9), (3, 3)         <br>132: (3, 3), (3, 5), (3, 3)              132: (3, 3), (3, 9), (6, 3)         <br>132: (3, 3), (3, 5), (5, 3)              321: (3, 9), (9, 9), (9, 3)         <br>132: (3, 3), (3, 5), (8, 3)              321: (3, 9), (9, 9), (9, 8)         <br>132: (3, 3), (3, 8), (3, 3)              321: (3, 9), (9, 9), (9, 9)         <br>132: (3, 3), (3, 8), (5, 3)              321: (8, 9), (9, 9), (9, 3)         <br>321: (3, 8), (8, 8), (8, 3)              321: (8, 9), (9, 9), (9, 8)         <br>321: (3, 8), (8, 8), (8, 7)              321: (8, 9), (9, 9), (9, 9)         <br>321: (3, 8), (8, 8), (8, 8)              321: (9, 9), (9, 9), (9, 3)         <br>321: (7, 8), (8, 8), (8, 3)              321: (9, 9), (9, 9), (9, 8)         <br>321: (7, 8), (8, 8), (8, 7)              2431: (3, 9), (9, 9), (9, 9), (9, 9)<br>321: (7, 8), (8, 8), (8, 8)              2431: (8, 9), (9, 9), (9, 9), (9, 9)<br>321: (8, 8), (8, 8), (8, 3)              4132: (9, 9), (9, 3), (9, 9), (9, 9)<br>321: (8, 8), (8, 8), (8, 7)              4132: (9, 9), (9, 8), (9, 9), (9, 9)<br>2431: (3, 8), (8, 8), (8, 8), (8, 8)     Requirement 0:                      <br>2431: (7, 8), (8, 8), (8, 8), (8, 8)     1: (2, 5)                           <br>4132: (8, 8), (8, 3), (8, 8), (8, 8)     Requirement 1:                      <br>4132: (8, 8), (8, 7), (8, 8), (8, 8)     1: (5, 2)                           <br>Requirement 0:                           <br>1: (2, 4)                                <br>Requirement 1:                           <br>1: (4, 2)                                ", "selector": "#node5c5ed17c-342a-11f1-99bd-f658082c9a3b"}, {"content": "<p>Formal step:<br/>placed bottommost point in cell (1, 2) / leftmost point in cell (2, 1)</p>", "selector": "#node5c5f1718-342a-11f1-a4e4-f658082c9a3b"}, {"content": "\n                <p>Labels: 17</p>\n                <pre>+-+-+-+-+-+<br>|/| | |/|2|<br>+-+-+-+-+-+<br>| | | | |/|<br>+-+-+-+-+-+<br>| | |/| | |<br>+-+-+-+-+-+<br>|/| | | | |<br>+-+-+-+-+-+<br>|1|/| | |/|<br>+-+-+-+-+-+<br>/: Av(21)<br>1: Av(132)<br>2: Av(2431, 4132)<br>Crossing obstructions:<br>21: (1, 5), (1, 2)<br>21: (1, 5), (3, 3)<br>21: (1, 5), (4, 5)<br>21: (2, 1), (5, 1)<br>21: (3, 3), (5, 1)<br>21: (5, 4), (5, 1)<br>132: (1, 1), (1, 1), (2, 1)<br>132: (1, 1), (1, 1), (5, 1)<br>132: (1, 1), (1, 2), (1, 1)<br>132: (1, 1), (1, 2), (2, 1)<br>132: (1, 1), (1, 2), (5, 1)<br>132: (1, 1), (1, 5), (1, 1)<br>132: (1, 1), (1, 5), (2, 1)<br>321: (1, 5), (5, 5), (5, 1)<br>321: (1, 5), (5, 5), (5, 4)<br>321: (1, 5), (5, 5), (5, 5)<br>321: (4, 5), (5, 5), (5, 1)<br>321: (4, 5), (5, 5), (5, 4)<br>321: (4, 5), (5, 5), (5, 5)<br>321: (5, 5), (5, 5), (5, 1)<br>321: (5, 5), (5, 5), (5, 4)<br>2431: (1, 5), (5, 5), (5, 5), (5, 5)<br>2431: (4, 5), (5, 5), (5, 5), (5, 5)<br>4132: (5, 5), (5, 1), (5, 5), (5, 5)<br>4132: (5, 5), (5, 4), (5, 5), (5, 5)<br>", "selector": "#node5c5f4d6e-342a-11f1-bc16-f658082c9a3b"}, {"content": "<p>Formal step:<br/>factor</p>", "selector": "#node5c5f6682-342a-11f1-8bed-f658082c9a3b"}, {"content": "\n                <p>Labels: 15, 16</p>\n                <pre>row and column separation<br>+-+-+-+-+-+                              +-+-+-+-+-+-+-+                     <br>| |/| |/|2|                           =  | |/| | | |/|2|                     <br>+-+-+-+-+-+                              +-+-+-+-+-+-+-+                     <br>| |/| |/|/|                              | | | | | | |/|                     <br>+-+-+-+-+-+                              +-+-+-+-+-+-+-+                     <br>|\u25cf| | | | |                              | | | | |/| | |                     <br>+-+-+-+-+-+                              +-+-+-+-+-+-+-+                     <br>| |1| |/|/|                              | |/| | | | | |                     <br>+-+-+-+-+-+                              +-+-+-+-+-+-+-+                     <br>| | |\u25cf| | |                              |\u25cf| | | | | | |                     <br>+-+-+-+-+-+                              +-+-+-+-+-+-+-+                     <br>/: Av(21)                                | |1| |/| | |/|                     <br>1: Av(132)                               +-+-+-+-+-+-+-+                     <br>2: Av(2431, 4132)                        | | |\u25cf| | | | |                     <br>\u25cf: point                                 +-+-+-+-+-+-+-+                     <br>Crossing obstructions:                   /: Av(21)                           <br>21: (2, 4), (4, 4)                       1: Av(132)                          <br>21: (2, 4), (5, 4)                       2: Av(2431, 4132)                   <br>21: (2, 5), (2, 4)                       \u25cf: point                            <br>21: (2, 5), (4, 4)                       Crossing obstructions:              <br>21: (2, 5), (4, 5)                       21: (2, 7), (2, 4)                  <br>21: (4, 2), (5, 2)                       21: (2, 7), (5, 5)                  <br>21: (4, 4), (4, 2)                       21: (2, 7), (6, 7)                  <br>21: (4, 4), (5, 2)                       21: (4, 2), (7, 2)                  <br>21: (4, 4), (5, 4)                       21: (5, 5), (7, 2)                  <br>21: (4, 5), (4, 2)                       21: (7, 6), (7, 2)                  <br>21: (4, 5), (4, 4)                       132: (2, 2), (2, 2), (4, 2)         <br>21: (5, 4), (5, 2)                       132: (2, 2), (2, 2), (7, 2)         <br>132: (2, 2), (2, 2), (4, 2)              132: (2, 2), (2, 4), (2, 2)         <br>132: (2, 2), (2, 2), (5, 2)              132: (2, 2), (2, 4), (4, 2)         <br>132: (2, 2), (2, 4), (2, 2)              132: (2, 2), (2, 4), (7, 2)         <br>132: (2, 2), (2, 4), (4, 2)              132: (2, 2), (2, 7), (2, 2)         <br>132: (2, 2), (2, 4), (5, 2)              132: (2, 2), (2, 7), (4, 2)         <br>132: (2, 2), (2, 5), (2, 2)              321: (2, 7), (7, 7), (7, 2)         <br>132: (2, 2), (2, 5), (4, 2)              321: (2, 7), (7, 7), (7, 6)         <br>321: (2, 5), (5, 5), (5, 2)              321: (2, 7), (7, 7), (7, 7)         <br>321: (2, 5), (5, 5), (5, 4)              321: (6, 7), (7, 7), (7, 2)         <br>321: (2, 5), (5, 5), (5, 5)              321: (6, 7), (7, 7), (7, 6)         <br>321: (4, 5), (5, 5), (5, 2)              321: (6, 7), (7, 7), (7, 7)         <br>321: (4, 5), (5, 5), (5, 4)              321: (7, 7), (7, 7), (7, 2)         <br>321: (4, 5), (5, 5), (5, 5)              321: (7, 7), (7, 7), (7, 6)         <br>321: (5, 5), (5, 5), (5, 2)              2431: (2, 7), (7, 7), (7, 7), (7, 7)<br>321: (5, 5), (5, 5), (5, 4)              2431: (6, 7), (7, 7), (7, 7), (7, 7)<br>2431: (2, 5), (5, 5), (5, 5), (5, 5)     4132: (7, 7), (7, 2), (7, 7), (7, 7)<br>2431: (4, 5), (5, 5), (5, 5), (5, 5)     4132: (7, 7), (7, 6), (7, 7), (7, 7)<br>4132: (5, 5), (5, 2), (5, 5), (5, 5)     Requirement 0:                      <br>4132: (5, 5), (5, 4), (5, 5), (5, 5)     1: (1, 3)                           <br>Requirement 0:                           Requirement 1:                      <br>1: (1, 3)                                1: (3, 1)                           <br>Requirement 1:                           <br>1: (3, 1)                                ", "selector": "#node5c5f8144-342a-11f1-be1e-f658082c9a3b"}, {"content": "\n                <p>Labels: 5</p>\n                <pre>+-+-+<br>|\u25cf| |<br>+-+-+<br>| |\u25cf|<br>+-+-+<br>\u25cf: point<br>Requirement 0:<br>1: (1, 2)<br>Requirement 1:<br>1: (2, 1)<p>Verified: is atom</p>", "selector": "#node5c600b6e-342a-11f1-aace-f658082c9a3b"}, {"content": "\n                <p>Labels: 19</p>\n                <pre>+-+-+-+<br>|/|/|2|<br>+-+-+-+<br>| | |/|<br>+-+-+-+<br>|1| |/|<br>+-+-+-+<br>/: Av(21)<br>1: Av(132)<br>2: Av(2431, 4132)<br>Crossing obstructions:<br>21: (1, 3), (2, 3)<br>21: (3, 2), (3, 1)<br>132: (1, 1), (1, 1), (3, 1)<br>132: (1, 1), (1, 3), (1, 1)<br>321: (1, 3), (3, 3), (3, 1)<br>321: (1, 3), (3, 3), (3, 2)<br>321: (1, 3), (3, 3), (3, 3)<br>321: (2, 3), (3, 3), (3, 1)<br>321: (2, 3), (3, 3), (3, 2)<br>321: (2, 3), (3, 3), (3, 3)<br>321: (3, 3), (3, 3), (3, 1)<br>321: (3, 3), (3, 3), (3, 2)<br>2431: (1, 3), (3, 3), (3, 3), (3, 3)<br>2431: (2, 3), (3, 3), (3, 3), (3, 3)<br>4132: (3, 3), (3, 1), (3, 3), (3, 3)<br>4132: (3, 3), (3, 2), (3, 3), (3, 3)<br>", "selector": "#node5c60167c-342a-11f1-b279-f658082c9a3b"}, {"content": "<p>Formal step:<br/>factor</p>", "selector": "#node5c601e88-342a-11f1-8cf0-f658082c9a3b"}, {"content": "\n                <p>Labels: 37</p>\n                <pre>+-+-+-+-+-+<br>| |/|/| |2|<br>+-+-+-+-+-+<br>|\u25cf| | | | |<br>+-+-+-+-+-+<br>| | | | |/|<br>+-+-+-+-+-+<br>| |1| | |/|<br>+-+-+-+-+-+<br>| | | |\u25cf| |<br>+-+-+-+-+-+<br>/: Av(21)<br>1: Av(132)<br>2: Av(2431, 4132)<br>\u25cf: point<br>Crossing obstructions:<br>21: (2, 5), (3, 5)<br>21: (5, 3), (5, 2)<br>132: (2, 2), (2, 2), (5, 2)<br>132: (2, 2), (2, 5), (2, 2)<br>321: (2, 5), (5, 5), (5, 2)<br>321: (2, 5), (5, 5), (5, 3)<br>321: (2, 5), (5, 5), (5, 5)<br>321: (3, 5), (5, 5), (5, 2)<br>321: (3, 5), (5, 5), (5, 3)<br>321: (3, 5), (5, 5), (5, 5)<br>321: (5, 5), (5, 5), (5, 2)<br>321: (5, 5), (5, 5), (5, 3)<br>2431: (2, 5), (5, 5), (5, 5), (5, 5)<br>2431: (3, 5), (5, 5), (5, 5), (5, 5)<br>4132: (5, 5), (5, 2), (5, 5), (5, 5)<br>4132: (5, 5), (5, 3), (5, 5), (5, 5)<br>Requirement 0:<br>1: (1, 4)<br>Requirement 1:<br>1: (4, 1)", "selector": "#node5c602928-342a-11f1-84a2-f658082c9a3b"}, {"content": "<p>Formal step:<br/>placed bottommost point in row 1 / leftmost point in col 1</p>", "selector": "#node5c60338c-342a-11f1-874b-f658082c9a3b"}, {"content": "\n                <p>Labels: 6</p>\n                <pre>+-+-+<br>|/|2|<br>+-+-+<br>|1|/|<br>+-+-+<br>/: Av(21)<br>1: Av(132)<br>2: Av(2431, 4132)<br>Crossing obstructions:<br>132: (1, 1), (1, 1), (2, 1)<br>132: (1, 1), (1, 2), (1, 1)<br>321: (1, 2), (2, 2), (2, 1)<br>321: (1, 2), (2, 2), (2, 2)<br>321: (2, 2), (2, 2), (2, 1)<br>2431: (1, 2), (2, 2), (2, 2), (2, 2)<br>4132: (2, 2), (2, 1), (2, 2), (2, 2)<br>", "selector": "#node5c603ac6-342a-11f1-b9e3-f658082c9a3b"}, {"content": "<p>Formal step:<br/>factor</p>", "selector": "#node5c604020-342a-11f1-95cc-f658082c9a3b"}, {"content": "\n                <p>Labels: 4</p>\n                <pre>+-+-+-+-+<br>| |/| |2|<br>+-+-+-+-+<br>|\u25cf| | | |<br>+-+-+-+-+<br>| |1| |/|<br>+-+-+-+-+<br>| | |\u25cf| |<br>+-+-+-+-+<br>/: Av(21)<br>1: Av(132)<br>2: Av(2431, 4132)<br>\u25cf: point<br>Crossing obstructions:<br>132: (2, 2), (2, 2), (4, 2)<br>132: (2, 2), (2, 4), (2, 2)<br>321: (2, 4), (4, 4), (4, 2)<br>321: (2, 4), (4, 4), (4, 4)<br>321: (4, 4), (4, 4), (4, 2)<br>2431: (2, 4), (4, 4), (4, 4), (4, 4)<br>4132: (4, 4), (4, 2), (4, 4), (4, 4)<br>Requirement 0:<br>1: (1, 3)<br>Requirement 1:<br>1: (3, 1)", "selector": "#node5c60506a-342a-11f1-90f8-f658082c9a3b"}, {"content": "<p>Formal step:<br/>placed bottommost point in cell (1, 1) / leftmost point in cell (1, 1)</p>", "selector": "#node5c605844-342a-11f1-b305-f658082c9a3b"}, {"content": "\n                <p>Labels: 0</p>\n                <pre>+-+<br>|1|<br>+-+<br>1: Av(2431, 4132)<br>", "selector": "#node5c605df8-342a-11f1-96c4-f658082c9a3b"}], "chart": {"maxDepth": 10000, "container": "#spec-tree0", "connectors": {"type": "bCurve", "style": {}}, "nodeAlign": "BOTTOM", "levelSeparation": 35, "siblingSeparation": 30, "connectorsSpeed ": 10, "animation": {"nodeSpeed": 400, "connectorsSpeed": 200}, "callback": {"onTreeLoaded": ""}}}]

        let has_loaded = new Array(json_input.length);
        for (let i = 0; i < json_input.length; i++) {
            let chart_config = json_input[i];
            chart_config.chart.callback.onTreeLoaded = function () {};
            let tree = new Treant(chart_config);
            if (i == 0) {
                setup_tooltips_event(chart_config);
            }
            $('#spectab' + i).on('shown.bs.tab', function (e) {
                if (!has_loaded[i]) {
                    tree.tree.reload();
                    setup_tooltips_event(chart_config);
                }
                has_loaded[i] = true
            });
            has_loaded[0] = true
        }</script></body></html>

==> anc/av3421_4312.html <==

        <!DOCTYPE html><html><head>
        <meta http-equiv="Content-Type" content="text/html; charset=UTF-8">
        <title>Specification</title>
        <style>
        /*!
 * Bootstrap v4.0.0 (https://getbootstrap.com)
 * Copyright 2011-2018 The Bootstrap Authors
 * Copyright 2011-2018 Twitter, Inc.
 * Licensed under MIT (https://github.com/twbs/bootstrap/blob/master/LICENSE)
 */:root{--blue:#007bff;--indigo:#6610f2;--purple:#6f42c1;--pink:#e83e8c;--red:#dc3545;--orange:#fd7e14;--yellow:#ffc107;--green:#28a745;--teal:#20c997;--cyan:#17a2b8;--white:#fff;--gray:#6c757d;--gray-dark:#343a40;--primary:#007bff;--secondary:#6c757d;--success:#28a745;--info:#17a2b8;--warning:#ffc107;--danger:#dc3545;--light:#f8f9fa;--dark:#343a40;--breakpoint-xs:0;--breakpoint-sm:576px;--breakpoint-md:768px;--breakpoint-lg:992px;--breakpoint-xl:1200px;--font-family-sans-serif:-apple-system,BlinkMacSystemFont,"Segoe UI",Roboto,"Helvetica Neue",Arial,sans-serif,"Apple Color Emoji","Segoe UI Emoji","Segoe UI Symbol";--font-family-monospace:SFMono-Regular,Menlo,Monaco,Consolas,"Liberation Mono","Courier New",monospace}*,::after,::before{box-sizing:border-box}html{font-family:sans-serif;line-height:1.15;-webkit-text-size-adjust:100%;-ms-text-size-adjust:100%;-ms-overflow-style:scrollbar;-webkit-tap-highlight-color:transparent}@-ms-viewport{width:device-width}article,aside,dialog,figcaption,figure,footer,header,hgroup,main,nav,section{display:block}body{margin:0;font-family:-apple-system,BlinkMacSystemFont,"Segoe UI",Roboto,"Helvetica Neue",Arial,sans-serif,"Apple Color Emoji","Segoe UI Emoji","Segoe UI Symbol";font-size:1rem;font-weight:400;line-height:1.5;color:#212529;text-align:left;background-color:#fff}[tabindex="-1"]:focus{outline:0!important}hr{box-sizing:content-box;height:0;overflow:visible}h1,h2,h3,h4,h5,h6{margin-top:0;margin-bottom:.5rem}p{margin-top:0;margin-bottom:1rem}abbr[data-original-title],abbr[title]{text-decoration:underline;-webkit-text-decoration:underline dotted;text-decoration:underline dotted;cursor:help;border-bottom:0}address{margin-bottom:1rem;font-style:normal;line-height:inherit}dl,ol,ul{margin-top:0;margin-bottom:1rem}ol ol,ol ul,ul ol,ul ul{margin-bottom:0}dt{font-weight:700}dd{margin-bottom:.5rem;margin-left:0}blockquote{margin:0 0 1rem}dfn{font-style:italic}b,strong{font-weight:bolder}small{font-size:80%}sub,sup{position:relative;font-size:75%;line-height:0;vertical-align:baseline}sub{bottom:-.25em}sup{top:-.5em}a{color:#007bff;text-decoration:none;background-color:transparent;-webkit-text-decoration-skip:objects}a:hover{color:#0056b3;text-decoration:underline}a:not([href]):not([tabindex]){color:inherit;text-decoration:none}a:not([href]):not([tabindex]):focus,a:not([href]):not([tabindex]):hover{color:inherit;text-decoration:none}a:not([href]):not([tabindex]):focus{outline:0}code,kbd,pre,samp{font-family:monospace,monospace;font-size:1em}pre{margin-top:0;margin-bottom:1rem;overflow:auto;-ms-overflow-style:scrollbar}figure{margin:0 0 1rem}img{vertical-align:middle;border-style:none}svg:not(:root){overflow:hidden}table{border-collapse:collapse}caption{padding-top:.75rem;padding-bottom:.75rem;color:#6c757d;text-align:left;caption-side:bottom}th{text-align:inherit}label{display:inline-block;margin-bottom:.5rem}button{border-radius:0}button:focus{outline:1px dotted;outline:5px auto -webkit-focus-ring-color}button,input,optgroup,select,textarea{margin:0;font-family:inherit;font-size:inherit;line-height:inherit}button,input{overflow:visible}button,select{text-transform:none}[type=reset],[type=submit],button,html [type=button]{-webkit-appearance:button}[type=button]::-moz-focus-inner,[type=reset]::-moz-focus-inner,[type=submit]::-moz-focus-inner,button::-moz-focus-inner{padding:0;border-style:none}input[type=checkbox],input[type=radio]{box-sizing:border-box;padding:0}input[type=date],input[type=datetime-local],input[type=month],input[type=time]{-webkit-appearance:listbox}textarea{overflow:auto;resize:vertical}fieldset{min-width:0;padding:0;margin:0;border:0}legend{display:block;width:100%;max-width:100%;padding:0;margin-bottom:.5rem;font-size:1.5rem;line-height:inherit;color:inherit;white-space:normal}progress{vertical-align:baseline}[type=number]::-webkit-inner-spin-button,[type=number]::-webkit-outer-spin-button{height:auto}[type=search]{outline-offset:-2px;-webkit-appearance:none}[type=search]::-webkit-search-cancel-button,[type=search]::-webkit-search-decoration{-webkit-appearance:none}::-webkit-file-upload-button{font:inherit;-webkit-appearance:button}output{display:inline-block}summary{display:list-item;cursor:pointer}template{display:none}[hidden]{display:none!important}.h1,.h2,.h3,.h4,.h5,.h6,h1,h2,h3,h4,h5,h6{margin-bottom:.5rem;font-family:inherit;font-weight:500;line-height:1.2;color:inherit}.h1,h1{font-size:2.5rem}.h2,h2{font-size:2rem}.h3,h3{font-size:1.75rem}.h4,h4{font-size:1.5rem}.h5,h5{font-size:1.25rem}.h6,h6{font-size:1rem}.lead{font-size:1.25rem;font-weight:300}.display-1{font-size:6rem;font-weight:300;line-height:1.2}.display-2{font-size:5.5rem;font-weight:300;line-height:1.2}.display-3{font-size:4.5rem;font-weight:300;line-height:1.2}.display-4{font-size:3.5rem;font-weight:300;line-height:1.2}hr{margin-top:1rem;margin-bottom:1rem;border:0;border-top:1px solid rgba(0,0,0,.1)}.small,small{font-size:80%;font-weight:400}.mark,mark{padding:.2em;background-color:#fcf8e3}.list-unstyled{padding-left:0;list-style:none}.list-inline{padding-left:0;list-style:none}.list-inline-item{display:inline-block}.list-inline-item:not(:last-child){margin-right:.5rem}.initialism{font-size:90%;text-transform:uppercase}.blockquote{margin-bottom:1rem;font-size:1.25rem}.blockquote-footer{display:block;font-size:80%;color:#6c757d}.blockquote-footer::before{content:"\2014 \00A0"}.img-fluid{max-width:100%;height:auto}.img-thumbnail{padding:.25rem;background-color:#fff;border:1px solid #dee2e6;border-radius:.25rem;max-width:100%;height:auto}.figure{display:inline-block}.figure-img{margin-bottom:.5rem;line-height:1}.figure-caption{font-size:90%;color:#6c757d}code,kbd,pre,samp{font-family:SFMono-Regular,Menlo,Monaco,Consolas,"Liberation Mono","Courier New",monospace}code{font-size:87.5%;color:#e83e8c;word-break:break-word}a>code{color:inherit}kbd{padding:.2rem .4rem;font-size:87.5%;color:#fff;background-color:#212529;border-radius:.2rem}kbd kbd{padding:0;font-size:100%;font-weight:700}pre{display:block;font-size:87.5%;color:#212529}pre code{font-size:inherit;color:inherit;word-break:normal}.pre-scrollable{max-height:340px;overflow-y:scroll}.container{width:100%;padding-right:15px;padding-left:15px;margin-right:auto;margin-left:auto}@media (min-width:576px){.container{max-width:540px}}@media (min-width:768px){.container{max-width:720px}}@media (min-width:992px){.container{max-width:960px}}@media (min-width:1200px){.container{max-width:1140px}}.container-fluid{width:100%;padding-right:15px;padding-left:15px;margin-right:auto;margin-left:auto}.row{display:-webkit-box;display:-ms-flexbox;display:flex;-ms-flex-wrap:wrap;flex-wrap:wrap;margin-right:-15px;margin-left:-15px}.no-gutters{margin-right:0;margin-left:0}.no-gutters>.col,.no-gutters>[class*=col-]{padding-right:0;padding-left:0}.col,.col-1,.col-10,.col-11,.col-12,.col-2,.col-3,.col-4,.col-5,.col-6,.col-7,.col-8,.col-9,.col-auto,.col-lg,.col-lg-1,.col-lg-10,.col-lg-11,.col-lg-12,.col-lg-2,.col-lg-3,.col-lg-4,.col-lg-5,.col-lg-6,.col-lg-7,.col-lg-8,.col-lg-9,.col-lg-auto,.col-md,.col-md-1,.col-md-10,.col-md-11,.col-md-12,.col-md-2,.col-md-3,.col-md-4,.col-md-5,.col-md-6,.col-md-7,.col-md-8,.col-md-9,.col-md-auto,.col-sm,.col-sm-1,.col-sm-10,.col-sm-11,.col-sm-12,.col-sm-2,.col-sm-3,.col-sm-4,.col-sm-5,.col-sm-6,.col-sm-7,.col-sm-8,.col-sm-9,.col-sm-auto,.col-xl,.col-xl-1,.col-xl-10,.col-xl-11,.col-xl-12,.col-xl-2,.col-xl-3,.col-xl-4,.col-xl-5,.col-xl-6,.col-xl-7,.col-xl-8,.col-xl-9,.col-xl-auto{position:relative;width:100%;min-height:1px;padding-right:15px;padding-left:15px}.col{-ms-flex-preferred-size:0;flex-basis:0;-webkit-box-flex:1;-ms-flex-positive:1;flex-grow:1;max-width:100%}.col-auto{-webkit-box-flex:0;-ms-flex:0 0 auto;flex:0 0 auto;width:auto;max-width:none}.col-1{-webkit-box-flex:0;-ms-flex:0 0 8.333333%;flex:0 0 8.333333%;max-width:8.333333%}.col-2{-webkit-box-flex:0;-ms-flex:0 0 16.666667%;flex:0 0 16.666667%;max-width:16.666667%}.col-3{-webkit-box-flex:0;-ms-flex:0 0 25%;flex:0 0 25%;max-width:25%}.col-4{-webkit-box-flex:0;-ms-flex:0 0 33.333333%;flex:0 0 33.333333%;max-width:33.333333%}.col-5{-webkit-box-flex:0;-ms-flex:0 0 41.666667%;flex:0 0 41.666667%;max-width:41.666667%}.col-6{-webkit-box-flex:0;-ms-flex:0 0 50%;flex:0 0 50%;max-width:50%}.col-7{-webkit-box-flex:0;-ms-flex:0 0 58.333333%;flex:0 0 58.333333%;max-width:58.333333%}.col-8{-webkit-box-flex:0;-ms-flex:0 0 66.666667%;flex:0 0 66.666667%;max-width:66.666667%}.col-9{-webkit-box-flex:0;-ms-flex:0 0 75%;flex:0 0 75%;max-width:75%}.col-10{-webkit-box-flex:0;-ms-flex:0 0 83.333333%;flex:0 0 83.333333%;max-width:83.333333%}.col-11{-webkit-box-flex:0;-ms-flex:0 0 91.666667%;flex:0 0 91.666667%;max-width:91.666667%}.col-12{-webkit-box-flex:0;-ms-flex:0 0 100%;flex:0 0 100%;max-width:100%}.order-first{-webkit-box-ordinal-group:0;-ms-flex-order:-1;order:-1}.order-last{-webkit-box-ordinal-group:14;-ms-flex-order:13;order:13}.order-0{-webkit-box-ordinal-group:1;-ms-flex-order:0;order:0}.order-1{-webkit-box-ordinal-group:2;-ms-flex-order:1;order:1}.order-2{-webkit-box-ordinal-group:3;-ms-flex-order:2;order:2}.order-3{-webkit-box-ordinal-group:4;-ms-flex-order:3;order:3}.order-4{-webkit-box-ordinal-group:5;-ms-flex-order:4;order:4}.order-5{-webkit-box-ordinal-group:6;-ms-flex-order:5;order:5}.order-6{-webkit-box-ordinal-group:7;-ms-flex-order:6;order:6}.order-7{-webkit-box-ordinal-group:8;-ms-flex-order:7;order:7}.order-8{-webkit-box-ordinal-group:9;-ms-flex-order:8;order:8}.order-9{-webkit-box-ordinal-group:10;-ms-flex-order:9;order:9}.order-10{-webkit-box-ordinal-group:11;-ms-flex-order:10;order:10}.order-11{-webkit-box-ordinal-group:12;-ms-flex-order:11;order:11}.order-12{-webkit-box-ordinal-group:13;-ms-flex-order:12;order:12}.offset-1{margin-left:8.333333%}.offset-2{margin-left:16.666667%}.offset-3{margin-left:25%}.offset-4{margin-left:33.333333%}.offset-5{margin-left:41.666667%}.offset-6{margin-left:50%}.offset-7{margin-left:58.333333%}.offset-8{margin-left:66.666667%}.offset-9{margin-left:75%}.offset-10{margin-left:83.333333%}.offset-11{margin-left:91.666667%}@media (min-width:576px){.col-sm{-ms-flex-preferred-size:0;flex-basis:0;-webkit-box-flex:1;-ms-flex-positive:1;flex-grow:1;max-width:100%}.col-sm-auto{-webkit-box-flex:0;-ms-flex:0 0 auto;flex:0 0 auto;width:auto;max-width:none}.col-sm-1{-webkit-box-flex:0;-ms-flex:0 0 8.333333%;flex:0 0 8.333333%;max-width:8.333333%}.col-sm-2{-webkit-box-flex:0;-ms-flex:0 0 16.666667%;flex:0 0 16.666667%;max-width:16.666667%}.col-sm-3{-webkit-box-flex:0;-ms-flex:0 0 25%;flex:0 0 25%;max-width:25%}.col-sm-4{-webkit-box-flex:0;-ms-flex:0 0 33.333333%;flex:0 0 33.333333%;max-width:33.333333%}.col-sm-5{-webkit-box-flex:0;-ms-flex:0 0 41.666667%;flex:0 0 41.666667%;max-width:41.666667%}.col-sm-6{-webkit-box-flex:0;-ms-flex:0 0 50%;flex:0 0 50%;max-width:50%}.col-sm-7{-webkit-box-flex:0;-ms-flex:0 0 58.333333%;flex:0 0 58.333333%;max-width:58.333333%}.col-sm-8{-webkit-box-flex:0;-ms-flex:0 0 66.666667%;flex:0 0 66.666667%;max-width:66.666667%}.col-sm-9{-webkit-box-flex:0;-ms-flex:0 0 75%;flex:0 0 75%;max-width:75%}.col-sm-10{-webkit-box-flex:0;-ms-flex:0 0 83.333333%;flex:0 0 83.333333%;max-width:83.333333%}.col-sm-11{-webkit-box-flex:0;-ms-flex:0 0 91.666667%;flex:0 0 91.666667%;max-width:91.666667%}.col-sm-12{-webkit-box-flex:0;-ms-flex:0 0 100%;flex:0 0 100%;max-width:100%}.order-sm-first{-webkit-box-ordinal-group:0;-ms-flex-order:-1;order:-1}.order-sm-last{-webkit-box-ordinal-group:14;-ms-flex-order:13;order:13}.order-sm-0{-webkit-box-ordinal-group:1;-ms-flex-order:0;order:0}.order-sm-1{-webkit-box-ordinal-group:2;-ms-flex-order:1;order:1}.order-sm-2{-webkit-box-ordinal-group:3;-ms-flex-order:2;order:2}.order-sm-3{-webkit-box-ordinal-group:4;-ms-flex-order:3;order:3}.order-sm-4{-webkit-box-ordinal-group:5;-ms-flex-order:4;order:4}.order-sm-5{-webkit-box-ordinal-group:6;-ms-flex-order:5;order:5}.order-sm-6{-webkit-box-ordinal-group:7;-ms-flex-order:6;order:6}.order-sm-7{-webkit-box-ordinal-group:8;-ms-flex-order:7;order:7}.order-sm-8{-webkit-box-ordinal-group:9;-ms-flex-order:8;order:8}.order-sm-9{-webkit-box-ordinal-group:10;-ms-flex-order:9;order:9}.order-sm-10{-webkit-box-ordinal-group:11;-ms-flex-order:10;order:10}.order-sm-11{-webkit-box-ordinal-group:12;-ms-flex-order:11;order:11}.order-sm-12{-webkit-box-ordinal-group:13;-ms-flex-order:12;order:12}.offset-sm-0{margin-left:0}.offset-sm-1{margin-left:8.333333%}.offset-sm-2{margin-left:16.666667%}.offset-sm-3{margin-left:25%}.offset-sm-4{margin-left:33.333333%}.offset-sm-5{margin-left:41.666667%}.offset-sm-6{margin-left:50%}.offset-sm-7{margin-left:58.333333%}.offset-sm-8{margin-left:66.666667%}.offset-sm-9{margin-left:75%}.offset-sm-10{margin-left:83.333333%}.offset-sm-11{margin-left:91.666667%}}@media (min-width:768px){.col-md{-ms-flex-preferred-size:0;flex-basis:0;-webkit-box-flex:1;-ms-flex-positive:1;flex-grow:1;max-width:100%}.col-md-auto{-webkit-box-flex:0;-ms-flex:0 0 auto;flex:0 0 auto;width:auto;max-width:none}.col-md-1{-webkit-box-flex:0;-ms-flex:0 0 8.333333%;flex:0 0 8.333333%;max-width:8.333333%}.col-md-2{-webkit-box-flex:0;-ms-flex:0 0 16.666667%;flex:0 0 16.666667%;max-width:16.666667%}.col-md-3{-webkit-box-flex:0;-ms-flex:0 0 25%;flex:0 0 25%;max-width:25%}.col-md-4{-webkit-box-flex:0;-ms-flex:0 0 33.333333%;flex:0 0 33.333333%;max-width:33.333333%}.col-md-5{-webkit-box-flex:0;-ms-flex:0 0 41.666667%;flex:0 0 41.666667%;max-width:41.666667%}.col-md-6{-webkit-box-flex:0;-ms-flex:0 0 50%;flex:0 0 50%;max-width:50%}.col-md-7{-webkit-box-flex:0;-ms-flex:0 0 58.333333%;flex:0 0 58.333333%;max-width:58.333333%}.col-md-8{-webkit-box-flex:0;-ms-flex:0 0 66.666667%;flex:0 0 66.666667%;max-width:66.666667%}.col-md-9{-webkit-box-flex:0;-ms-flex:0 0 75%;flex:0 0 75%;max-width:75%}.col-md-10{-webkit-box-flex:0;-ms-flex:0 0 83.333333%;flex:0 0 83.333333%;max-width:83.333333%}.col-md-11{-webkit-box-flex:0;-ms-flex:0 0 91.666667%;flex:0 0 91.666667%;max-width:91.666667%}.col-md-12{-webkit-box-flex:0;-ms-flex:0 0 100%;flex:0 0 100%;max-width:100%}.order-md-first{-webkit-box-ordinal-group:0;-ms-flex-order:-1;order:-1}.order-md-last{-webkit-box-ordinal-group:14;-ms-flex-order:13;order:13}.order-md-0{-webkit-box-ordinal-group:1;-ms-flex-order:0;order:0}.order-md-1{-webkit-box-ordinal-group:2;-ms-flex-order:1;order:1}.order-md-2{-webkit-box-ordinal-group:3;-ms-flex-order:2;order:2}.order-md-3{-webkit-box-ordinal-group:4;-ms-flex-order:3;order:3}.order-md-4{-webkit-box-ordinal-group:5;-ms-flex-order:4;order:4}.order-md-5{-webkit-box-ordinal-group:6;-ms-flex-order:5;order:5}.order-md-6{-webkit-box-ordinal-group:7;-ms-flex-order:6;order:6}.order-md-7{-webkit-box-ordinal-group:8;-ms-flex-order:7;order:7}.order-md-8{-webkit-box-ordinal-group:9;-ms-flex-order:8;order:8}.order-md-9{-webkit-box-ordinal-group:10;-ms-flex-order:9;order:9}.order-md-10{-webkit-box-ordinal-group:11;-ms-flex-order:10;order:10}.order-md-11{-webkit-box-ordinal-group:12;-ms-flex-order:11;order:11}.order-md-12{-webkit-box-ordinal-group:13;-ms-flex-order:12;order:12}.offset-md-0{margin-left:0}.offset-md-1{margin-left:8.333333%}.offset-md-2{margin-left:16.666667%}.offset-md-3{margin-left:25%}.offset-md-4{margin-left:33.333333%}.offset-md-5{margin-left:41.666667%}.offset-md-6{margin-left:50%}.offset-md-7{margin-left:58.333333%}.offset-md-8{margin-left:66.666667%}.offset-md-9{margin-left:75%}.offset-md-10{margin-left:83.333333%}.offset-md-11{margin-left:91.666667%}}@media (min-width:992px){.col-lg{-ms-flex-preferred-size:0;flex-basis:0;-webkit-box-flex:1;-ms-flex-positive:1;flex-grow:1;max-width:100%}.col-lg-auto{-webkit-box-flex:0;-ms-flex:0 0 auto;flex:0 0 auto;width:auto;max-width:none}.col-lg-1{-webkit-box-flex:0;-ms-flex:0 0 8.333333%;flex:0 0 8.333333%;max-width:8.333333%}.col-lg-2{-webkit-box-flex:0;-ms-flex:0 0 16.666667%;flex:0 0 16.666667%;max-width:16.666667%}.col-lg-3{-webkit-box-flex:0;-ms-flex:0 0 25%;flex:0 0 25%;max-width:25%}.col-lg-4{-webkit-box-flex:0;-ms-flex:0 0 33.333333%;flex:0 0 33.333333%;max-width:33.333333%}.col-lg-5{-webkit-box-flex:0;-ms-flex:0 0 41.666667%;flex:0 0 41.666667%;max-width:41.666667%}.col-lg-6{-webkit-box-flex:0;-ms-flex:0 0 50%;flex:0 0 50%;max-width:50%}.col-lg-7{-webkit-box-flex:0;-ms-flex:0 0 58.333333%;flex:0 0 58.333333%;max-width:58.333333%}.col-lg-8{-webkit-box-flex:0;-ms-flex:0 0 66.666667%;flex:0 0 66.666667%;max-width:66.666667%}.col-lg-9{-webkit-box-flex:0;-ms-flex:0 0 75%;flex:0 0 75%;max-width:75%}.col-lg-10{-webkit-box-flex:0;-ms-flex:0 0 83.333333%;flex:0 0 83.333333%;max-width:83.333333%}.col-lg-11{-webkit-box-flex:0;-ms-flex:0 0 91.666667%;flex:0 0 91.666667%;max-width:91.666667%}.col-lg-12{-webkit-box-flex:0;-ms-flex:0 0 100%;flex:0 0 100%;max-width:100%}.order-lg-first{-webkit-box-ordinal-group:0;-ms-flex-order:-1;order:-1}.order-lg-last{-webkit-box-ordinal-group:14;-ms-flex-order:13;order:13}.order-lg-0{-webkit-box-ordinal-group:1;-ms-flex-order:0;order:0}.order-lg-1{-webkit-box-ordinal-group:2;-ms-flex-order:1;order:1}.order-lg-2{-webkit-box-ordinal-group:3;-ms-flex-order:2;order:2}.order-lg-3{-webkit-box-ordinal-group:4;-ms-flex-order:3;order:3}.order-lg-4{-webkit-box-ordinal-group:5;-ms-flex-order:4;order:4}.order-lg-5{-webkit-box-ordinal-group:6;-ms-flex-order:5;order:5}.order-lg-6{-webkit-box-ordinal-group:7;-ms-flex-order:6;order:6}.order-lg-7{-webkit-box-ordinal-group:8;-ms-flex-order:7;order:7}.order-lg-8{-webkit-box-ordinal-group:9;-ms-flex-order:8;order:8}.order-lg-9{-webkit-box-ordinal-group:10;-ms-flex-order:9;order:9}.order-lg-10{-webkit-box-ordinal-group:11;-ms-flex-order:10;order:10}.order-lg-11{-webkit-box-ordinal-group:12;-ms-flex-order:11;order:11}.order-lg-12{-webkit-box-ordinal-group:13;-ms-flex-order:12;order:12}.offset-lg-0{margin-left:0}.offset-lg-1{margin-left:8.333333%}.offset-lg-2{margin-left:16.666667%}.offset-lg-3{margin-left:25%}.offset-lg-4{margin-left:33.333333%}.offset-lg-5{margin-left:41.666667%}.offset-lg-6{margin-left:50%}.offset-lg-7{margin-left:58.333333%}.offset-lg-8{margin-left:66.666667%}.offset-lg-9{margin-left:75%}.offset-lg-10{margin-left:83.333333%}.offset-lg-11{margin-left:91.666667%}}@media (min-width:1200px){.col-xl{-ms-flex-preferred-size:0;flex-basis:0;-webkit-box-flex:1;-ms-flex-positive:1;flex-grow:1;max-width:100%}.col-xl-auto{-webkit-box-flex:0;-ms-flex:0 0 auto;flex:0 0 auto;width:auto;max-width:none}.col-xl-1{-webkit-box-flex:0;-ms-flex:0 0 8.333333%;flex:0 0 8.333333%;max-width:8.333333%}.col-xl-2{-webkit-box-flex:0;-ms-flex:0 0 16.666667%;flex:0 0 16.666667%;max-width:16.666667%}.col-xl-3{-webkit-box-flex:0;-ms-flex:0 0 25%;flex:0 0 25%;max-width:25%}.col-xl-4{-webkit-box-flex:0;-ms-flex:0 0 33.333333%;flex:0 0 33.333333%;max-width:33.333333%}.col-xl-5{-webkit-box-flex:0;-ms-flex:0 0 41.666667%;flex:0 0 41.666667%;max-width:41.666667%}.col-xl-6{-webkit-box-flex:0;-ms-flex:0 0 50%;flex:0 0 50%;max-width:50%}.col-xl-7{-webkit-box-flex:0;-ms-flex:0 0 58.333333%;flex:0 0 58.333333%;max-width:58.333333%}.col-xl-8{-webkit-box-flex:0;-ms-flex:0 0 66.666667%;flex:0 0 66.666667%;max-width:66.666667%}.col-xl-9{-webkit-box-flex:0;-ms-flex:0 0 75%;flex:0 0 75%;max-width:75%}.col-xl-10{-webkit-box-flex:0;-ms-flex:0 0 83.333333%;flex:0 0 83.333333%;max-width:83.333333%}.col-xl-11{-webkit-box-flex:0;-ms-flex:0 0 91.666667%;flex:0 0 91.666667%;max-width:91.666667%}.col-xl-12{-webkit-box-flex:0;-ms-flex:0 0 100%;flex:0 0 100%;max-width:100%}.order-xl-first{-webkit-box-ordinal-group:0;-ms-flex-order:-1;order:-1}.order-xl-last{-webkit-box-ordinal-group:14;-ms-flex-order:13;order:13}.order-xl-0{-webkit-box-ordinal-group:1;-ms-flex-order:0;order:0}.order-xl-1{-webkit-box-ordinal-group:2;-ms-flex-order:1;order:1}.order-xl-2{-webkit-box-ordinal-group:3;-ms-flex-order:2;order:2}.order-xl-3{-webkit-box-ordinal-group:4;-ms-flex-order:3;order:3}.order-xl-4{-webkit-box-ordinal-group:5;-ms-flex-order:4;order:4}.order-xl-5{-webkit-box-ordinal-group:6;-ms-flex-order:5;order:5}.order-xl-6{-webkit-box-ordinal-group:7;-ms-flex-order:6;order:6}.order-xl-7{-webkit-box-ordinal-group:8;-ms-flex-order:7;order:7}.order-xl-8{-webkit-box-ordinal-group:9;-ms-flex-order:8;order:8}.order-xl-9{-webkit-box-ordinal-group:10;-ms-flex-order:9;order:9}.order-xl-10{-webkit-box-ordinal-group:11;-ms-flex-order:10;order:10}.order-xl-11{-webkit-box-ordinal-group:12;-ms-flex-order:11;order:11}.order-xl-12{-webkit-box-ordinal-group:13;-ms-flex-order:12;order:12}.offset-xl-0{margin-left:0}.offset-xl-1{margin-left:8.333333%}.offset-xl-2{margin-left:16.666667%}.offset-xl-3{margin-left:25%}.offset-xl-4{margin-left:33.333333%}.offset-xl-5{margin-left:41.666667%}.offset-xl-6{margin-left:50%}.offset-xl-7{margin-left:58.333333%}.offset-xl-8{margin-left:66.666667%}.offset-xl-9{margin-left:75%}.offset-xl-10{margin-left:83.333333%}.offset-xl-11{margin-left:91.666667%}}.table{width:100%;max-width:100%;margin-bottom:1rem;background-color:transparent}.table td,.table th{padding:.75rem;vertical-align:top;border-top:1px solid #dee2e6}.table thead th{vertical-align:bottom;border-bottom:2px solid #dee2e6}.table tbody+tbody{border-top:2px solid #dee2e6}.table .table{background-color:#fff}.table-sm td,.table-sm th{padding:.3rem}.table-bordered{border:1px solid #dee2e6}.table-bordered td,.table-bordered th{border:1px solid #dee2e6}.table-bordered thead td,.table-bordered thead th{border-bottom-width:2px}.table-striped tbody tr:nth-of-type(odd){background-color:rgba(0,0,0,.05)}.table-hover tbody tr:hover{background-color:rgba(0,0,0,.075)}.table-primary,.table-primary>td,.table-primary>th{background-color:#b8daff}.table-hover .table-primary:hover{background-color:#9fcdff}.table-hover .table-primary:hover>td,.table-hover .table-primary:hover>th{background-color:#9fcdff}.table-secondary,.table-secondary>td,.table-secondary>th{background-color:#d6d8db}.table-hover .table-secondary:hover{background-color:#c8cbcf}.table-hover .table-secondary:hover>td,.table-hover .table-secondary:hover>th{background-color:#c8cbcf}.table-success,.table-success>td,.table-success>th{background-color:#c3e6cb}.table-hover .table-success:hover{background-color:#b1dfbb}.table-hover .table-success:hover>td,.table-hover .table-success:hover>th{background-color:#b1dfbb}.table-info,.table-info>td,.table-info>th{background-color:#bee5eb}.table-hover .table-info:hover{background-color:#abdde5}.table-hover .table-info:hover>td,.table-hover .table-info:hover>th{background-color:#abdde5}.table-warning,.table-warning>td,.table-warning>th{background-color:#ffeeba}.table-hover .table-warning:hover{background-color:#ffe8a1}.table-hover .table-warning:hover>td,.table-hover .table-warning:hover>th{background-color:#ffe8a1}.table-danger,.table-danger>td,.table-danger>th{background-color:#f5c6cb}.table-hover .table-danger:hover{background-color:#f1b0b7}.table-hover .table-danger:hover>td,.table-hover .table-danger:hover>th{background-color:#f1b0b7}.table-light,.table-light>td,.table-light>th{background-color:#fdfdfe}.table-hover .table-light:hover{background-color:#ececf6}.table-hover .table-light:hover>td,.table-hover .table-light:hover>th{background-color:#ececf6}.table-dark,.table-dark>td,.table-dark>th{background-color:#c6c8ca}.table-hover .table-dark:hover{background-color:#b9bbbe}.table-hover .table-dark:hover>td,.table-hover .table-dark:hover>th{background-color:#b9bbbe}.table-active,.table-active>td,.table-active>th{background-color:rgba(0,0,0,.075)}.table-hover .table-active:hover{background-color:rgba(0,0,0,.075)}.table-hover .table-active:hover>td,.table-hover .table-active:hover>th{background-color:rgba(0,0,0,.075)}.table .thead-dark th{color:#fff;background-color:#212529;border-color:#32383e}.table .thead-light th{color:#495057;background-color:#e9ecef;border-color:#dee2e6}.table-dark{color:#fff;background-color:#212529}.table-dark td,.table-dark th,.table-dark thead th{border-color:#32383e}.table-dark.table-bordered{border:0}.table-dark.table-striped tbody tr:nth-of-type(odd){background-color:rgba(255,255,255,.05)}.table-dark.table-hover tbody tr:hover{background-color:rgba(255,255,255,.075)}@media (max-width:575.98px){.table-responsive-sm{display:block;width:100%;overflow-x:auto;-webkit-overflow-scrolling:touch;-ms-overflow-style:-ms-autohiding-scrollbar}.table-responsive-sm>.table-bordered{border:0}}@media (max-width:767.98px){.table-responsive-md{display:block;width:100%;overflow-x:auto;-webkit-overflow-scrolling:touch;-ms-overflow-style:-ms-autohiding-scrollbar}.table-responsive-md>.table-bordered{border:0}}@media (max-width:991.98px){.table-responsive-lg{display:block;width:100%;overflow-x:auto;-webkit-overflow-scrolling:touch;-ms-overflow-style:-ms-autohiding-scrollbar}.table-responsive-lg>.table-bordered{border:0}}@media (max-width:1199.98px){.table-responsive-xl{display:block;width:100%;overflow-x:auto;-webkit-overflow-scrolling:touch;-ms-overflow-style:-ms-autohiding-scrollbar}.table-responsive-xl>.table-bordered{border:0}}.table-responsive{display:block;width:100%;overflow-x:auto;-webkit-overflow-scrolling:touch;-ms-overflow-style:-ms-autohiding-scrollbar}.table-responsive>.table-bordered{border:0}.form-control{display:block;width:100%;padding:.375rem .75rem;font-size:1rem;line-height:1.5;color:#495057;background-color:#fff;background-clip:padding-box;border:1px solid #ced4da;border-radius:.25rem;transition:border-color .15s ease-in-out,box-shadow .15s ease-in-out}.form-control::-ms-expand{background-color:transparent;border:0}.form-control:focus{color:#495057;background-color:#fff;border-color:#80bdff;outline:0;box-shadow:0 0 0 .2rem rgba(0,123,255,.25)}.form-control::-webkit-input-placeholder{color:#6c757d;opacity:1}.form-control::-moz-placeholder{color:#6c757d;opacity:1}.form-control:-ms-input-placeholder{color:#6c757d;opacity:1}.form-control::-ms-input-placeholder{color:#6c757d;opacity:1}.form-control::placeholder{color:#6c757d;opacity:1}.form-control:disabled,.form-control[readonly]{background-color:#e9ecef;opacity:1}select.form-control:not([size]):not([multiple]){height:calc(2.25rem + 2px)}select.form-control:focus::-ms-value{color:#495057;background-color:#fff}.form-control-file,.form-control-range{display:block;width:100%}.col-form-label{padding-top:calc(.375rem + 1px);padding-bottom:calc(.375rem + 1px);margin-bottom:0;font-size:inherit;line-height:1.5}.col-form-label-lg{padding-top:calc(.5rem + 1px);padding-bottom:calc(.5rem + 1px);font-size:1.25rem;line-height:1.5}.col-form-label-sm{padding-top:calc(.25rem + 1px);padding-bottom:calc(.25rem + 1px);font-size:.875rem;line-height:1.5}.form-control-plaintext{display:block;width:100%;padding-top:.375rem;padding-bottom:.375rem;margin-bottom:0;line-height:1.5;background-color:transparent;border:solid transparent;border-width:1px 0}.form-control-plaintext.form-control-lg,.form-control-plaintext.form-control-sm,.input-group-lg>.form-control-plaintext.form-control,.input-group-lg>.input-group-append>.form-control-plaintext.btn,.input-group-lg>.input-group-append>.form-control-plaintext.input-group-text,.input-group-lg>.input-group-prepend>.form-control-plaintext.btn,.input-group-lg>.input-group-prepend>.form-control-plaintext.input-group-text,.input-group-sm>.form-control-plaintext.form-control,.input-group-sm>.input-group-append>.form-control-plaintext.btn,.input-group-sm>.input-group-append>.form-control-plaintext.input-group-text,.input-group-sm>.input-group-prepend>.form-control-plaintext.btn,.input-group-sm>.input-group-prepend>.form-control-plaintext.input-group-text{padding-right:0;padding-left:0}.form-control-sm,.input-group-sm>.form-control,.input-group-sm>.input-group-append>.btn,.input-group-sm>.input-group-append>.input-group-text,.input-group-sm>.input-group-prepend>.btn,.input-group-sm>.input-group-prepend>.input-group-text{padding:.25rem .5rem;font-size:.875rem;line-height:1.5;border-radius:.2rem}.input-group-sm>.input-group-append>select.btn:not([size]):not([multiple]),.input-group-sm>.input-group-append>select.input-group-text:not([size]):not([multiple]),.input-group-sm>.input-group-prepend>select.btn:not([size]):not([multiple]),.input-group-sm>.input-group-prepend>select.input-group-text:not([size]):not([multiple]),.input-group-sm>select.form-control:not([size]):not([multiple]),select.form-control-sm:not([size]):not([multiple]){height:calc(1.8125rem + 2px)}.form-control-lg,.input-group-lg>.form-control,.input-group-lg>.input-group-append>.btn,.input-group-lg>.input-group-append>.input-group-text,.input-group-lg>.input-group-prepend>.btn,.input-group-lg>.input-group-prepend>.input-group-text{padding:.5rem 1rem;font-size:1.25rem;line-height:1.5;border-radius:.3rem}.input-group-lg>.input-group-append>select.btn:not([size]):not([multiple]),.input-group-lg>.input-group-append>select.input-group-text:not([size]):not([multiple]),.input-group-lg>.input-group-prepend>select.btn:not([size]):not([multiple]),.input-group-lg>.input-group-prepend>select.input-group-text:not([size]):not([multiple]),.input-group-lg>select.form-control:not([size]):not([multiple]),select.form-control-lg:not([size]):not([multiple]){height:calc(2.875rem + 2px)}.form-group{margin-bottom:1rem}.form-text{display:block;margin-top:.25rem}.form-row{display:-webkit-box;display:-ms-flexbox;display:flex;-ms-flex-wrap:wrap;flex-wrap:wrap;margin-right:-5px;margin-left:-5px}.form-row>.col,.form-row>[class*=col-]{padding-right:5px;padding-left:5px}.form-check{position:relative;display:block;padding-left:1.25rem}.form-check-input{position:absolute;margin-top:.3rem;margin-left:-1.25rem}.form-check-input:disabled~.form-check-label{color:#6c757d}.form-check-label{margin-bottom:0}.form-check-inline{display:-webkit-inline-box;display:-ms-inline-flexbox;display:inline-flex;-webkit-box-align:center;-ms-flex-align:center;align-items:center;padding-left:0;margin-right:.75rem}.form-check-inline .form-check-input{position:static;margin-top:0;margin-right:.3125rem;margin-left:0}.valid-feedback{display:none;width:100%;margin-top:.25rem;font-size:80%;color:#28a745}.valid-tooltip{position:absolute;top:100%;z-index:5;display:none;max-width:100%;padding:.5rem;margin-top:.1rem;font-size:.875rem;line-height:1;color:#fff;background-color:rgba(40,167,69,.8);border-radius:.2rem}.custom-select.is-valid,.form-control.is-valid,.was-validated .custom-select:valid,.was-validated .form-control:valid{border-color:#28a745}.custom-select.is-valid:focus,.form-control.is-valid:focus,.was-validated .custom-select:valid:focus,.was-validated .form-control:valid:focus{border-color:#28a745;box-shadow:0 0 0 .2rem rgba(40,167,69,.25)}.custom-select.is-valid~.valid-feedback,.custom-select.is-valid~.valid-tooltip,.form-control.is-valid~.valid-feedback,.form-control.is-valid~.valid-tooltip,.was-validated .custom-select:valid~.valid-feedback,.was-validated .custom-select:valid~.valid-tooltip,.was-validated .form-control:valid~.valid-feedback,.was-validated .form-control:valid~.valid-tooltip{display:block}.form-check-input.is-valid~.form-check-label,.was-validated .form-check-input:valid~.form-check-label{color:#28a745}.form-check-input.is-valid~.valid-feedback,.form-check-input.is-valid~.valid-tooltip,.was-validated .form-check-input:valid~.valid-feedback,.was-validated .form-check-input:valid~.valid-tooltip{display:block}.custom-control-input.is-valid~.custom-control-label,.was-validated .custom-control-input:valid~.custom-control-label{color:#28a745}.custom-control-input.is-valid~.custom-control-label::before,.was-validated .custom-control-input:valid~.custom-control-label::before{background-color:#71dd8a}.custom-control-input.is-valid~.valid-feedback,.custom-control-input.is-valid~.valid-tooltip,.was-validated .custom-control-input:valid~.valid-feedback,.was-validated .custom-control-input:valid~.valid-tooltip{display:block}.custom-control-input.is-valid:checked~.custom-control-label::before,.was-validated .custom-control-input:valid:checked~.custom-control-label::before{background-color:#34ce57}.custom-control-input.is-valid:focus~.custom-control-label::before,.was-validated .custom-control-input:valid:focus~.custom-control-label::before{box-shadow:0 0 0 1px #fff,0 0 0 .2rem rgba(40,167,69,.25)}.custom-file-input.is-valid~.custom-file-label,.was-validated .custom-file-input:valid~.custom-file-label{border-color:#28a745}.custom-file-input.is-valid~.custom-file-label::before,.was-validated .custom-file-input:valid~.custom-file-label::before{border-color:inherit}.custom-file-input.is-valid~.valid-feedback,.custom-file-input.is-valid~.valid-tooltip,.was-validated .custom-file-input:valid~.valid-feedback,.was-validated .custom-file-input:valid~.valid-tooltip{display:block}.custom-file-input.is-valid:focus~.custom-file-label,.was-validated .custom-file-input:valid:focus~.custom-file-label{box-shadow:0 0 0 .2rem rgba(40,167,69,.25)}.invalid-feedback{display:none;width:100%;margin-top:.25rem;font-size:80%;color:#dc3545}.invalid-tooltip{position:absolute;top:100%;z-index:5;display:none;max-width:100%;padding:.5rem;margin-top:.1rem;font-size:.875rem;line-height:1;color:#fff;background-color:rgba(220,53,69,.8);border-radius:.2rem}.custom-select.is-invalid,.form-control.is-invalid,.was-validated .custom-select:invalid,.was-validated .form-control:invalid{border-color:#dc3545}.custom-select.is-invalid:focus,.form-control.is-invalid:focus,.was-validated .custom-select:invalid:focus,.was-validated .form-control:invalid:focus{border-color:#dc3545;box-shadow:0 0 0 .2rem rgba(220,53,69,.25)}.custom-select.is-invalid~.invalid-feedback,.custom-select.is-invalid~.invalid-tooltip,.form-control.is-invalid~.invalid-feedback,.form-control.is-invalid~.invalid-tooltip,.was-validated .custom-select:invalid~.invalid-feedback,.was-validated .custom-select:invalid~.invalid-tooltip,.was-validated .form-control:invalid~.invalid-feedback,.was-validated .form-control:invalid~.invalid-tooltip{display:block}.form-check-input.is-invalid~.form-check-label,.was-validated .form-check-input:invalid~.form-check-label{color:#dc3545}.form-check-input.is-invalid~.invalid-feedback,.form-check-input.is-invalid~.invalid-tooltip,.was-validated .form-check-input:invalid~.invalid-feedback,.was-validated .form-check-input:invalid~.invalid-tooltip{display:block}.custom-control-input.is-invalid~.custom-control-label,.was-validated .custom-control-input:invalid~.custom-control-label{color:#dc3545}.custom-control-input.is-invalid~.custom-control-label::before,.was-validated .custom-control-input:invalid~.custom-control-label::before{background-color:#efa2a9}.custom-control-input.is-invalid~.invalid-feedback,.custom-control-input.is-invalid~.invalid-tooltip,.was-validated .custom-control-input:invalid~.invalid-feedback,.was-validated .custom-control-input:invalid~.invalid-tooltip{display:block}.custom-control-input.is-invalid:checked~.custom-control-label::before,.was-validated .custom-control-input:invalid:checked~.custom-control-label::before{background-color:#e4606d}.custom-control-input.is-invalid:focus~.custom-control-label::before,.was-validated .custom-control-input:invalid:focus~.custom-control-label::before{box-shadow:0 0 0 1px #fff,0 0 0 .2rem rgba(220,53,69,.25)}.custom-file-input.is-invalid~.custom-file-label,.was-validated .custom-file-input:invalid~.custom-file-label{border-color:#dc3545}.custom-file-input.is-invalid~.custom-file-label::before,.was-validated .custom-file-input:invalid~.custom-file-label::before{border-color:inherit}.custom-file-input.is-invalid~.invalid-feedback,.custom-file-input.is-invalid~.invalid-tooltip,.was-validated .custom-file-input:invalid~.invalid-feedback,.was-validated .custom-file-input:invalid~.invalid-tooltip{display:block}.custom-file-input.is-invalid:focus~.custom-file-label,.was-validated .custom-file-input:invalid:focus~.custom-file-label{box-shadow:0 0 0 .2rem rgba(220,53,69,.25)}.form-inline{display:-webkit-box;display:-ms-flexbox;display:flex;-webkit-box-orient:horizontal;-webkit-box-direction:normal;-ms-flex-flow:row wrap;flex-flow:row wrap;-webkit-box-align:center;-ms-flex-align:center;align-items:center}.form-inline .form-check{width:100%}@media (min-width:576px){.form-inline label{display:-webkit-box;display:-ms-flexbox;display:flex;-webkit-box-align:center;-ms-flex-align:center;align-items:center;-webkit-box-pack:center;-ms-flex-pack:center;justify-content:center;margin-bottom:0}.form-inline .form-group{display:-webkit-box;display:-ms-flexbox;display:flex;-webkit-box-flex:0;-ms-flex:0 0 auto;flex:0 0 auto;-webkit-box-orient:horizontal;-webkit-box-direction:normal;-ms-flex-flow:row wrap;flex-flow:row wrap;-webkit-box-align:center;-ms-flex-align:center;align-items:center;margin-bottom:0}.form-inline .form-control{display:inline-block;width:auto;vertical-align:middle}.form-inline .form-control-plaintext{display:inline-block}.form-inline .input-group{width:auto}.form-inline .form-check{display:-webkit-box;display:-ms-flexbox;display:flex;-webkit-box-align:center;-ms-flex-align:center;align-items:center;-webkit-box-pack:center;-ms-flex-pack:center;justify-content:center;width:auto;padding-left:0}.form-inline .form-check-input{position:relative;margin-top:0;margin-right:.25rem;margin-left:0}.form-inline .custom-control{-webkit-box-align:center;-ms-flex-align:center;align-items:center;-webkit-box-pack:center;-ms-flex-pack:center;justify-content:center}.form-inline .custom-control-label{margin-bottom:0}}.btn{display:inline-block;font-weight:400;text-align:center;white-space:nowrap;vertical-align:middle;-webkit-user-select:none;-moz-user-select:none;-ms-user-select:none;user-select:none;border:1px solid transparent;padding:.375rem .75rem;font-size:1rem;line-height:1.5;border-radius:.25rem;transition:color .15s ease-in-out,background-color .15s ease-in-out,border-color .15s ease-in-out,box-shadow .15s ease-in-out}.btn:focus,.btn:hover{text-decoration:none}.btn.focus,.btn:focus{outline:0;box-shadow:0 0 0 .2rem rgba(0,123,255,.25)}.btn.disabled,.btn:disabled{opacity:.65}.btn:not(:disabled):not(.disabled){cursor:pointer}.btn:not(:disabled):not(.disabled).active,.btn:not(:disabled):not(.disabled):active{background-image:none}a.btn.disabled,fieldset:disabled a.btn{pointer-events:none}.btn-primary{color:#fff;background-color:#007bff;border-color:#007bff}.btn-primary:hover{color:#fff;background-color:#0069d9;border-color:#0062cc}.btn-primary.focus,.btn-primary:focus{box-shadow:0 0 0 .2rem rgba(0,123,255,.5)}.btn-primary.disabled,.btn-primary:disabled{color:#fff;background-color:#007bff;border-color:#007bff}.btn-primary:not(:disabled):not(.disabled).active,.btn-primary:not(:disabled):not(.disabled):active,.show>.btn-primary.dropdown-toggle{color:#fff;background-color:#0062cc;border-color:#005cbf}.btn-primary:not(:disabled):not(.disabled).active:focus,.btn-primary:not(:disabled):not(.disabled):active:focus,.show>.btn-primary.dropdown-toggle:focus{box-shadow:0 0 0 .2rem rgba(0,123,255,.5)}.btn-secondary{color:#fff;background-color:#6c757d;border-color:#6c757d}.btn-secondary:hover{color:#fff;background-color:#5a6268;border-color:#545b62}.btn-secondary.focus,.btn-secondary:focus{box-shadow:0 0 0 .2rem rgba(108,117,125,.5)}.btn-secondary.disabled,.btn-secondary:disabled{color:#fff;background-color:#6c757d;border-color:#6c757d}.btn-secondary:not(:disabled):not(.disabled).active,.btn-secondary:not(:disabled):not(.disabled):active,.show>.btn-secondary.dropdown-toggle{color:#fff;background-color:#545b62;border-color:#4e555b}.btn-secondary:not(:disabled):not(.disabled).active:focus,.btn-secondary:not(:disabled):not(.disabled):active:focus,.show>.btn-secondary.dropdown-toggle:focus{box-shadow:0 0 0 .2rem rgba(108,117,125,.5)}.btn-success{color:#fff;background-color:#28a745;border-color:#28a745}.btn-success:hover{color:#fff;background-color:#218838;border-color:#1e7e34}.btn-success.focus,.btn-success:focus{box-shadow:0 0 0 .2rem rgba(40,167,69,.5)}.btn-success.disabled,.btn-success:disabled{color:#fff;background-color:#28a745;border-color:#28a745}.btn-success:not(:disabled):not(.disabled).active,.btn-success:not(:disabled):not(.disabled):active,.show>.btn-success.dropdown-toggle{color:#fff;background-color:#1e7e34;border-color:#1c7430}.btn-success:not(:disabled):not(.disabled).active:focus,.btn-success:not(:disabled):not(.disabled):active:focus,.show>.btn-success.dropdown-toggle:focus{box-shadow:0 0 0 .2rem rgba(40,167,69,.5)}.btn-info{color:#fff;background-color:#17a2b8;border-color:#17a2b8}.btn-info:hover{color:#fff;background-color:#138496;border-color:#117a8b}.btn-info.focus,.btn-info:focus{box-shadow:0 0 0 .2rem rgba(23,162,184,.5)}.btn-info.disabled,.btn-info:disabled{color:#fff;background-color:#17a2b8;border-color:#17a2b8}.btn-info:not(:disabled):not(.disabled).active,.btn-info:not(:disabled):not(.disabled):active,.show>.btn-info.dropdown-toggle{color:#fff;background-color:#117a8b;border-color:#10707f}.btn-info:not(:disabled):not(.disabled).active:focus,.btn-info:not(:disabled):not(.disabled):active:focus,.show>.btn-info.dropdown-toggle:focus{box-shadow:0 0 0 .2rem rgba(23,162,184,.5)}.btn-warning{color:#212529;background-color:#ffc107;border-color:#ffc107}.btn-warning:hover{color:#212529;background-color:#e0a800;border-color:#d39e00}.btn-warning.focus,.btn-warning:focus{box-shadow:0 0 0 .2rem rgba(255,193,7,.5)}.btn-warning.disabled,.btn-warning:disabled{color:#212529;background-color:#ffc107;border-color:#ffc107}.btn-warning:not(:disabled):not(.disabled).active,.btn-warning:not(:disabled):not(.disabled):active,.show>.btn-warning.dropdown-toggle{color:#212529;background-color:#d39e00;border-color:#c69500}.btn-warning:not(:disabled):not(.disabled).active:focus,.btn-warning:not(:disabled):not(.disabled):active:focus,.show>.btn-warning.dropdown-toggle:focus{box-shadow:0 0 0 .2rem rgba(255,193,7,.5)}.btn-danger{color:#fff;background-color:#dc3545;border-color:#dc3545}.btn-danger:hover{color:#fff;background-color:#c82333;border-color:#bd2130}.btn-danger.focus,.btn-danger:focus{box-shadow:0 0 0 .2rem rgba(220,53,69,.5)}.btn-danger.disabled,.btn-danger:disabled{color:#fff;background-color:#dc3545;border-color:#dc3545}.btn-danger:not(:disabled):not(.disabled).active,.btn-danger:not(:disabled):not(.disabled):active,.show>.btn-danger.dropdown-toggle{color:#fff;background-color:#bd2130;border-color:#b21f2d}.btn-danger:not(:disabled):not(.disabled).active:focus,.btn-danger:not(:disabled):not(.disabled):active:focus,.show>.btn-danger.dropdown-toggle:focus{box-shadow:0 0 0 .2rem rgba(220,53,69,.5)}.btn-light{color:#212529;background-color:#f8f9fa;border-color:#f8f9fa}.btn-light:hover{color:#212529;background-color:#e2e6ea;border-color:#dae0e5}.btn-light.focus,.btn-light:focus{box-shadow:0 0 0 .2rem rgba(248,249,250,.5)}.btn-light.disabled,.btn-light:disabled{color:#212529;background-color:#f8f9fa;border-color:#f8f9fa}.btn-light:not(:disabled):not(.disabled).active,.btn-light:not(:disabled):not(.disabled):active,.show>.btn-light.dropdown-toggle{color:#212529;background-color:#dae0e5;border-color:#d3d9df}.btn-light:not(:disabled):not(.disabled).active:focus,.btn-light:not(:disabled):not(.disabled):active:focus,.show>.btn-light.dropdown-toggle:focus{box-shadow:0 0 0 .2rem rgba(248,249,250,.5)}.btn-dark{color:#fff;background-color:#343a40;border-color:#343a40}.btn-dark:hover{color:#fff;background-color:#23272b;border-color:#1d2124}.btn-dark.focus,.btn-dark:focus{box-shadow:0 0 0 .2rem rgba(52,58,64,.5)}.btn-dark.disabled,.btn-dark:disabled{color:#fff;background-color:#343a40;border-color:#343a40}.btn-dark:not(:disabled):not(.disabled).active,.btn-dark:not(:disabled):not(.disabled):active,.show>.btn-dark.dropdown-toggle{color:#fff;background-color:#1d2124;border-color:#171a1d}.btn-dark:not(:disabled):not(.disabled).active:focus,.btn-dark:not(:disabled):not(.disabled):active:focus,.show>.btn-dark.dropdown-toggle:focus{box-shadow:0 0 0 .2rem rgba(52,58,64,.5)}.btn-outline-primary{color:#007bff;background-color:transparent;background-image:none;border-color:#007bff}.btn-outline-primary:hover{color:#fff;background-color:#007bff;border-color:#007bff}.btn-outline-primary.focus,.btn-outline-primary:focus{box-shadow:0 0 0 .2rem rgba(0,123,255,.5)}.btn-outline-primary.disabled,.btn-outline-primary:disabled{color:#007bff;background-color:transparent}.btn-outline-primary:not(:disabled):not(.disabled).active,.btn-outline-primary:not(:disabled):not(.disabled):active,.show>.btn-outline-primary.dropdown-toggle{color:#fff;background-color:#007bff;border-color:#007bff}.btn-outline-primary:not(:disabled):not(.disabled).active:focus,.btn-outline-primary:not(:disabled):not(.disabled):active:focus,.show>.btn-outline-primary.dropdown-toggle:focus{box-shadow:0 0 0 .2rem rgba(0,123,255,.5)}.btn-outline-secondary{color:#6c757d;background-color:transparent;background-image:none;border-color:#6c757d}.btn-outline-secondary:hover{color:#fff;background-color:#6c757d;border-color:#6c757d}.btn-outline-secondary.focus,.btn-outline-secondary:focus{box-shadow:0 0 0 .2rem rgba(108,117,125,.5)}.btn-outline-secondary.disabled,.btn-outline-secondary:disabled{color:#6c757d;background-color:transparent}.btn-outline-secondary:not(:disabled):not(.disabled).active,.btn-outline-secondary:not(:disabled):not(.disabled):active,.show>.btn-outline-secondary.dropdown-toggle{color:#fff;background-color:#6c757d;border-color:#6c757d}.btn-outline-secondary:not(:disabled):not(.disabled).active:focus,.btn-outline-secondary:not(:disabled):not(.disabled):active:focus,.show>.btn-outline-secondary.dropdown-toggle:focus{box-shadow:0 0 0 .2rem rgba(108,117,125,.5)}.btn-outline-success{color:#28a745;background-color:transparent;background-image:none;border-color:#28a745}.btn-outline-success:hover{color:#fff;background-color:#28a745;border-color:#28a745}.btn-outline-success.focus,.btn-outline-success:focus{box-shadow:0 0 0 .2rem rgba(40,167,69,.5)}.btn-outline-success.disabled,.btn-outline-success:disabled{color:#28a745;background-color:transparent}.btn-outline-success:not(:disabled):not(.disabled).active,.btn-outline-success:not(:disabled):not(.disabled):active,.show>.btn-outline-success.dropdown-toggle{color:#fff;background-color:#28a745;border-color:#28a745}.btn-outline-success:not(:disabled):not(.disabled).active:focus,.btn-outline-success:not(:disabled):not(.disabled):active:focus,.show>.btn-outline-success.dropdown-toggle:focus{box-shadow:0 0 0 .2rem rgba(40,167,69,.5)}.btn-outline-info{color:#17a2b8;background-color:transparent;background-image:none;border-color:#17a2b8}.btn-outline-info:hover{color:#fff;background-color:#17a2b8;border-color:#17a2b8}.btn-outline-info.focus,.btn-outline-info:focus{box-shadow:0 0 0 .2rem rgba(23,162,184,.5)}.btn-outline-info.disabled,.btn-outline-info:disabled{color:#17a2b8;background-color:transparent}.btn-outline-info:not(:disabled):not(.disabled).active,.btn-outline-info:not(:disabled):not(.disabled):active,.show>.btn-outline-info.dropdown-toggle{color:#fff;background-color:#17a2b8;border-color:#17a2b8}.btn-outline-info:not(:disabled):not(.disabled).active:focus,.btn-outline-info:not(:disabled):not(.disabled):active:focus,.show>.btn-outline-info.dropdown-toggle:focus{box-shadow:0 0 0 .2rem rgba(23,162,184,.5)}.btn-outline-warning{color:#ffc107;background-color:transparent;background-image:none;border-color:#ffc107}.btn-outline-warning:hover{color:#212529;background-color:#ffc107;border-color:#ffc107}.btn-outline-warning.focus,.btn-outline-warning:focus{box-shadow:0 0 0 .2rem rgba(255,193,7,.5)}.btn-outline-warning.disabled,.btn-outline-warning:disabled{color:#ffc107;background-color:transparent}.btn-outline-warning:not(:disabled):not(.disabled).active,.btn-outline-warning:not(:disabled):not(.disabled):active,.show>.btn-outline-warning.dropdown-toggle{color:#212529;background-color:#ffc107;border-color:#ffc107}.btn-outline-warning:not(:disabled):not(.disabled).active:focus,.btn-outline-warning:not(:disabled):not(.disabled):active:focus,.show>.btn-outline-warning.dropdown-toggle:focus{box-shadow:0 0 0 .2rem rgba(255,193,7,.5)}.btn-outline-danger{color:#dc3545;background-color:transparent;background-image:none;border-color:#dc3545}.btn-outline-danger:hover{color:#fff;background-color:#dc3545;border-color:#dc3545}.btn-outline-danger.focus,.btn-outline-danger:focus{box-shadow:0 0 0 .2rem rgba(220,53,69,.5)}.btn-outline-danger.disabled,.btn-outline-danger:disabled{color:#dc3545;background-color:transparent}.btn-outline-danger:not(:disabled):not(.disabled).active,.btn-outline-danger:not(:disabled):not(.disabled):active,.show>.btn-outline-danger.dropdown-toggle{color:#fff;background-color:#dc3545;border-color:#dc3545}.btn-outline-danger:not(:disabled):not(.disabled).active:focus,.btn-outline-danger:not(:disabled):not(.disabled):active:focus,.show>.btn-outline-danger.dropdown-toggle:focus{box-shadow:0 0 0 .2rem rgba(220,53,69,.5)}.btn-outline-light{color:#f8f9fa;background-color:transparent;background-image:none;border-color:#f8f9fa}.btn-outline-light:hover{color:#212529;background-color:#f8f9fa;border-color:#f8f9fa}.btn-outline-light.focus,.btn-outline-light:focus{box-shadow:0 0 0 .2rem rgba(248,249,250,.5)}.btn-outline-light.disabled,.btn-outline-light:disabled{color:#f8f9fa;background-color:transparent}.btn-outline-light:not(:disabled):not(.disabled).active,.btn-outline-light:not(:disabled):not(.disabled):active,.show>.btn-outline-light.dropdown-toggle{color:#212529;background-color:#f8f9fa;border-color:#f8f9fa}.btn-outline-light:not(:disabled):not(.disabled).active:focus,.btn-outline-light:not(:disabled):not(.disabled):active:focus,.show>.btn-outline-light.dropdown-toggle:focus{box-shadow:0 0 0 .2rem rgba(248,249,250,.5)}.btn-outline-dark{color:#343a40;background-color:transparent;background-image:none;border-color:#343a40}.btn-outline-dark:hover{color:#fff;background-color:#343a40;border-color:#343a40}.btn-outline-dark.focus,.btn-outline-dark:focus{box-shadow:0 0 0 .2rem rgba(52,58,64,.5)}.btn-outline-dark.disabled,.btn-outline-dark:disabled{color:#343a40;background-color:transparent}.btn-outline-dark:not(:disabled):not(.disabled).active,.btn-outline-dark:not(:disabled):not(.disabled):active,.show>.btn-outline-dark.dropdown-toggle{color:#fff;background-color:#343a40;border-color:#343a40}.btn-outline-dark:not(:disabled):not(.disabled).active:focus,.btn-outline-dark:not(:disabled):not(.disabled):active:focus,.show>.btn-outline-dark.dropdown-toggle:focus{box-shadow:0 0 0 .2rem rgba(52,58,64,.5)}.btn-link{font-weight:400;color:#007bff;background-color:transparent}.btn-link:hover{color:#0056b3;text-decoration:underline;background-color:transparent;border-color:transparent}.btn-link.focus,.btn-link:focus{text-decoration:underline;border-color:transparent;box-shadow:none}.btn-link.disabled,.btn-link:disabled{color:#6c757d}.btn-group-lg>.btn,.btn-lg{padding:.5rem 1rem;font-size:1.25rem;line-height:1.5;border-radius:.3rem}.btn-group-sm>.btn,.btn-sm{padding:.25rem .5rem;font-size:.875rem;line-height:1.5;border-radius:.2rem}.btn-block{display:block;width:100%}.btn-block+.btn-block{margin-top:.5rem}input[type=button].btn-block,input[type=reset].btn-block,input[type=submit].btn-block{width:100%}.fade{opacity:0;transition:opacity .15s linear}.fade.show{opacity:1}.collapse{display:none}.collapse.show{display:block}tr.collapse.show{display:table-row}tbody.collapse.show{display:table-row-group}.collapsing{position:relative;height:0;overflow:hidden;transition:height .35s ease}.dropdown,.dropup{position:relative}.dropdown-toggle::after{display:inline-block;width:0;height:0;margin-left:.255em;vertical-align:.255em;content:"";border-top:.3em solid;border-right:.3em solid transparent;border-bottom:0;border-left:.3em solid transparent}.dropdown-toggle:empty::after{margin-left:0}.dropdown-menu{position:absolute;top:100%;left:0;z-index:1000;display:none;float:left;min-width:10rem;padding:.5rem 0;margin:.125rem 0 0;font-size:1rem;color:#212529;text-align:left;list-style:none;background-color:#fff;background-clip:padding-box;border:1px solid rgba(0,0,0,.15);border-radius:.25rem}.dropup .dropdown-menu{margin-top:0;margin-bottom:.125rem}.dropup .dropdown-toggle::after{display:inline-block;width:0;height:0;margin-left:.255em;vertical-align:.255em;content:"";border-top:0;border-right:.3em solid transparent;border-bottom:.3em solid;border-left:.3em solid transparent}.dropup .dropdown-toggle:empty::after{margin-left:0}.dropright .dropdown-menu{margin-top:0;margin-left:.125rem}.dropright .dropdown-toggle::after{display:inline-block;width:0;height:0;margin-left:.255em;vertical-align:.255em;content:"";border-top:.3em solid transparent;border-bottom:.3em solid transparent;border-left:.3em solid}.dropright .dropdown-toggle:empty::after{margin-left:0}.dropright .dropdown-toggle::after{vertical-align:0}.dropleft .dropdown-menu{margin-top:0;margin-right:.125rem}.dropleft .dropdown-toggle::after{display:inline-block;width:0;height:0;margin-left:.255em;vertical-align:.255em;content:""}.dropleft .dropdown-toggle::after{display:none}.dropleft .dropdown-toggle::before{display:inline-block;width:0;height:0;margin-right:.255em;vertical-align:.255em;content:"";border-top:.3em solid transparent;border-right:.3em solid;border-bottom:.3em solid transparent}.dropleft .dropdown-toggle:empty::after{margin-left:0}.dropleft .dropdown-toggle::before{vertical-align:0}.dropdown-divider{height:0;margin:.5rem 0;overflow:hidden;border-top:1px solid #e9ecef}.dropdown-item{display:block;width:100%;padding:.25rem 1.5rem;clear:both;font-weight:400;color:#212529;text-align:inherit;white-space:nowrap;background-color:transparent;border:0}.dropdown-item:focus,.dropdown-item:hover{color:#16181b;text-decoration:none;background-color:#f8f9fa}.dropdown-item.active,.dropdown-item:active{color:#fff;text-decoration:none;background-color:#007bff}.dropdown-item.disabled,.dropdown-item:disabled{color:#6c757d;background-color:transparent}.dropdown-menu.show{display:block}.dropdown-header{display:block;padding:.5rem 1.5rem;margin-bottom:0;font-size:.875rem;color:#6c757d;white-space:nowrap}.btn-group,.btn-group-vertical{position:relative;display:-webkit-inline-box;display:-ms-inline-flexbox;display:inline-flex;vertical-align:middle}.btn-group-vertical>.btn,.btn-group>.btn{position:relative;-webkit-box-flex:0;-ms-flex:0 1 auto;flex:0 1 auto}.btn-group-vertical>.btn:hover,.btn-group>.btn:hover{z-index:1}.btn-group-vertical>.btn.active,.btn-group-vertical>.btn:active,.btn-group-vertical>.btn:focus,.btn-group>.btn.active,.btn-group>.btn:active,.btn-group>.btn:focus{z-index:1}.btn-group .btn+.btn,.btn-group .btn+.btn-group,.btn-group .btn-group+.btn,.btn-group .btn-group+.btn-group,.btn-group-vertical .btn+.btn,.btn-group-vertical .btn+.btn-group,.btn-group-vertical .btn-group+.btn,.btn-group-vertical .btn-group+.btn-group{margin-left:-1px}.btn-toolbar{display:-webkit-box;display:-ms-flexbox;display:flex;-ms-flex-wrap:wrap;flex-wrap:wrap;-webkit-box-pack:start;-ms-flex-pack:start;justify-content:flex-start}.btn-toolbar .input-group{width:auto}.btn-group>.btn:first-child{margin-left:0}.btn-group>.btn-group:not(:last-child)>.btn,.btn-group>.btn:not(:last-child):not(.dropdown-toggle){border-top-right-radius:0;border-bottom-right-radius:0}.btn-group>.btn-group:not(:first-child)>.btn,.btn-group>.btn:not(:first-child){border-top-left-radius:0;border-bottom-left-radius:0}.dropdown-toggle-split{padding-right:.5625rem;padding-left:.5625rem}.dropdown-toggle-split::after{margin-left:0}.btn-group-sm>.btn+.dropdown-toggle-split,.btn-sm+.dropdown-toggle-split{padding-right:.375rem;padding-left:.375rem}.btn-group-lg>.btn+.dropdown-toggle-split,.btn-lg+.dropdown-toggle-split{padding-right:.75rem;padding-left:.75rem}.btn-group-vertical{-webkit-box-orient:vertical;-webkit-box-direction:normal;-ms-flex-direction:column;flex-direction:column;-webkit-box-align:start;-ms-flex-align:start;align-items:flex-start;-webkit-box-pack:center;-ms-flex-pack:center;justify-content:center}.btn-group-vertical .btn,.btn-group-vertical .btn-group{width:100%}.btn-group-vertical>.btn+.btn,.btn-group-vertical>.btn+.btn-group,.btn-group-vertical>.btn-group+.btn,.btn-group-vertical>.btn-group+.btn-group{margin-top:-1px;margin-left:0}.btn-group-vertical>.btn-group:not(:last-child)>.btn,.btn-group-vertical>.btn:not(:last-child):not(.dropdown-toggle){border-bottom-right-radius:0;border-bottom-left-radius:0}.btn-group-vertical>.btn-group:not(:first-child)>.btn,.btn-group-vertical>.btn:not(:first-child){border-top-left-radius:0;border-top-right-radius:0}.btn-group-toggle>.btn,.btn-group-toggle>.btn-group>.btn{margin-bottom:0}.btn-group-toggle>.btn input[type=checkbox],.btn-group-toggle>.btn input[type=radio],.btn-group-toggle>.btn-group>.btn input[type=checkbox],.btn-group-toggle>.btn-group>.btn input[type=radio]{position:absolute;clip:rect(0,0,0,0);pointer-events:none}.input-group{position:relative;display:-webkit-box;display:-ms-flexbox;display:flex;-ms-flex-wrap:wrap;flex-wrap:wrap;-webkit-box-align:stretch;-ms-flex-align:stretch;align-items:stretch;width:100%}.input-group>.custom-file,.input-group>.custom-select,.input-group>.form-control{position:relative;-webkit-box-flex:1;-ms-flex:1 1 auto;flex:1 1 auto;width:1%;margin-bottom:0}.input-group>.custom-file:focus,.input-group>.custom-select:focus,.input-group>.form-control:focus{z-index:3}.input-group>.custom-file+.custom-file,.input-group>.custom-file+.custom-select,.input-group>.custom-file+.form-control,.input-group>.custom-select+.custom-file,.input-group>.custom-select+.custom-select,.input-group>.custom-select+.form-control,.input-group>.form-control+.custom-file,.input-group>.form-control+.custom-select,.input-group>.form-control+.form-control{margin-left:-1px}.input-group>.custom-select:not(:last-child),.input-group>.form-control:not(:last-child){border-top-right-radius:0;border-bottom-right-radius:0}.input-group>.custom-select:not(:first-child),.input-group>.form-control:not(:first-child){border-top-left-radius:0;border-bottom-left-radius:0}.input-group>.custom-file{display:-webkit-box;display:-ms-flexbox;display:flex;-webkit-box-align:center;-ms-flex-align:center;align-items:center}.input-group>.custom-file:not(:last-child) .custom-file-label,.input-group>.custom-file:not(:last-child) .custom-file-label::before{border-top-right-radius:0;border-bottom-right-radius:0}.input-group>.custom-file:not(:first-child) .custom-file-label,.input-group>.custom-file:not(:first-child) .custom-file-label::before{border-top-left-radius:0;border-bottom-left-radius:0}.input-group-append,.input-group-prepend{display:-webkit-box;display:-ms-flexbox;display:flex}.input-group-append .btn,.input-group-prepend .btn{position:relative;z-index:2}.input-group-append .btn+.btn,.input-group-append .btn+.input-group-text,.input-group-append .input-group-text+.btn,.input-group-append .input-group-text+.input-group-text,.input-group-prepend .btn+.btn,.input-group-prepend .btn+.input-group-text,.input-group-prepend .input-group-text+.btn,.input-group-prepend .input-group-text+.input-group-text{margin-left:-1px}.input-group-prepend{margin-right:-1px}.input-group-append{margin-left:-1px}.input-group-text{display:-webkit-box;display:-ms-flexbox;display:flex;-webkit-box-align:center;-ms-flex-align:center;align-items:center;padding:.375rem .75rem;margin-bottom:0;font-size:1rem;font-weight:400;line-height:1.5;color:#495057;text-align:center;white-space:nowrap;background-color:#e9ecef;border:1px solid #ced4da;border-radius:.25rem}.input-group-text input[type=checkbox],.input-group-text input[type=radio]{margin-top:0}.input-group>.input-group-append:last-child>.btn:not(:last-child):not(.dropdown-toggle),.input-group>.input-group-append:last-child>.input-group-text:not(:last-child),.input-group>.input-group-append:not(:last-child)>.btn,.input-group>.input-group-append:not(:last-child)>.input-group-text,.input-group>.input-group-prepend>.btn,.input-group>.input-group-prepend>.input-group-text{border-top-right-radius:0;border-bottom-right-radius:0}.input-group>.input-group-append>.btn,.input-group>.input-group-append>.input-group-text,.input-group>.input-group-prepend:first-child>.btn:not(:first-child),.input-group>.input-group-prepend:first-child>.input-group-text:not(:first-child),.input-group>.input-group-prepend:not(:first-child)>.btn,.input-group>.input-group-prepend:not(:first-child)>.input-group-text{border-top-left-radius:0;border-bottom-left-radius:0}.custom-control{position:relative;display:block;min-height:1.5rem;padding-left:1.5rem}.custom-control-inline{display:-webkit-inline-box;display:-ms-inline-flexbox;display:inline-flex;margin-right:1rem}.custom-control-input{position:absolute;z-index:-1;opacity:0}.custom-control-input:checked~.custom-control-label::before{color:#fff;background-color:#007bff}.custom-control-input:focus~.custom-control-label::before{box-shadow:0 0 0 1px #fff,0 0 0 .2rem rgba(0,123,255,.25)}.custom-control-input:active~.custom-control-label::before{color:#fff;background-color:#b3d7ff}.custom-control-input:disabled~.custom-control-label{color:#6c757d}.custom-control-input:disabled~.custom-control-label::before{background-color:#e9ecef}.custom-control-label{margin-bottom:0}.custom-control-label::before{position:absolute;top:.25rem;left:0;display:block;width:1rem;height:1rem;pointer-events:none;content:"";-webkit-user-select:none;-moz-user-select:none;-ms-user-select:none;user-select:none;background-color:#dee2e6}.custom-control-label::after{position:absolute;top:.25rem;left:0;display:block;width:1rem;height:1rem;content:"";background-repeat:no-repeat;background-position:center center;background-size:50% 50%}.custom-checkbox .custom-control-label::before{border-radius:.25rem}.custom-checkbox .custom-control-input:checked~.custom-control-label::before{background-color:#007bff}.custom-checkbox .custom-control-input:checked~.custom-control-label::after{background-image:url("data:image/svg+xml;charset=utf8,%3Csvg xmlns='http://www.w3.org/2000/svg' viewBox='0 0 8 8'%3E%3Cpath fill='%23fff' d='M6.564.75l-3.59 3.612-1.538-1.55L0 4.26 2.974 7.25 8 2.193z'/%3E%3C/svg%3E")}.custom-checkbox .custom-control-input:indeterminate~.custom-control-label::before{background-color:#007bff}.custom-checkbox .custom-control-input:indeterminate~.custom-control-label::after{background-image:url("data:image/svg+xml;charset=utf8,%3Csvg xmlns='http://www.w3.org/2000/svg' viewBox='0 0 4 4'%3E%3Cpath stroke='%23fff' d='M0 2h4'/%3E%3C/svg%3E")}.custom-checkbox .custom-control-input:disabled:checked~.custom-control-label::before{background-color:rgba(0,123,255,.5)}.custom-checkbox .custom-control-input:disabled:indeterminate~.custom-control-label::before{background-color:rgba(0,123,255,.5)}.custom-radio .custom-control-label::before{border-radius:50%}.custom-radio .custom-control-input:checked~.custom-control-label::before{background-color:#007bff}.custom-radio .custom-control-input:checked~.custom-control-label::after{background-image:url("data:image/svg+xml;charset=utf8,%3Csvg xmlns='http://www.w3.org/2000/svg' viewBox='-4 -4 8 8'%3E%3Ccircle r='3' fill='%23fff'/%3E%3C/svg%3E")}.custom-radio .custom-control-input:disabled:checked~.custom-control-label::before{background-color:rgba(0,123,255,.5)}.custom-select{display:inline-block;width:100%;height:calc(2.25rem + 2px);padding:.375rem 1.75rem .375rem .75rem;line-height:1.5;color:#495057;vertical-align:middle;background:#fff url("data:image/svg+xml;charset=utf8,%3Csvg xmlns='http://www.w3.org/2000/svg' viewBox='0 0 4 5'%3E%3Cpath fill='%23343a40' d='M2 0L0 2h4zm0 5L0 3h4z'/%3E%3C/svg%3E") no-repeat right .75rem center;background-size:8px 10px;border:1px solid #ced4da;border-radius:.25rem;-webkit-appearance:none;-moz-appearance:none;appearance:none}.custom-select:focus{border-color:#80bdff;outline:0;box-shadow:inset 0 1px 2px rgba(0,0,0,.075),0 0 5px rgba(128,189,255,.5)}.custom-select:focus::-ms-value{color:#495057;background-color:#fff}.custom-select[multiple],.custom-select[size]:not([size="1"]){height:auto;padding-right:.75rem;background-image:none}.custom-select:disabled{color:#6c757d;background-color:#e9ecef}.custom-select::-ms-expand{opacity:0}.custom-select-sm{height:calc(1.8125rem + 2px);padding-top:.375rem;padding-bottom:.375rem;font-size:75%}.custom-select-lg{height:calc(2.875rem + 2px);padding-top:.375rem;padding-bottom:.375rem;font-size:125%}.custom-file{position:relative;display:inline-block;width:100%;height:calc(2.25rem + 2px);margin-bottom:0}.custom-file-input{position:relative;z-index:2;width:100%;height:calc(2.25rem + 2px);margin:0;opacity:0}.custom-file-input:focus~.custom-file-control{border-color:#80bdff;box-shadow:0 0 0 .2rem rgba(0,123,255,.25)}.custom-file-input:focus~.custom-file-control::before{border-color:#80bdff}.custom-file-input:lang(en)~.custom-file-label::after{content:"Browse"}.custom-file-label{position:absolute;top:0;right:0;left:0;z-index:1;height:calc(2.25rem + 2px);padding:.375rem .75rem;line-height:1.5;color:#495057;background-color:#fff;border:1px solid #ced4da;border-radius:.25rem}.custom-file-label::after{position:absolute;top:0;right:0;bottom:0;z-index:3;display:block;height:calc(calc(2.25rem + 2px) - 1px * 2);padding:.375rem .75rem;line-height:1.5;color:#495057;content:"Browse";background-color:#e9ecef;border-left:1px solid #ced4da;border-radius:0 .25rem .25rem 0}.nav{display:-webkit-box;display:-ms-flexbox;display:flex;-ms-flex-wrap:wrap;flex-wrap:wrap;padding-left:0;margin-bottom:0;list-style:none}.nav-link{display:block;padding:.5rem 1rem}.nav-link:focus,.nav-link:hover{text-decoration:none}.nav-link.disabled{color:#6c757d}.nav-tabs{border-bottom:1px solid #dee2e6}.nav-tabs .nav-item{margin-bottom:-1px}.nav-tabs .nav-link{border:1px solid transparent;border-top-left-radius:.25rem;border-top-right-radius:.25rem}.nav-tabs .nav-link:focus,.nav-tabs .nav-link:hover{border-color:#e9ecef #e9ecef #dee2e6}.nav-tabs .nav-link.disabled{color:#6c757d;background-color:transparent;border-color:transparent}.nav-tabs .nav-item.show .nav-link,.nav-tabs .nav-link.active{color:#495057;background-color:#fff;border-color:#dee2e6 #dee2e6 #fff}.nav-tabs .dropdown-menu{margin-top:-1px;border-top-left-radius:0;border-top-right-radius:0}.nav-pills .nav-link{border-radius:.25rem}.nav-pills .nav-link.active,.nav-pills .show>.nav-link{color:#fff;background-color:#007bff}.nav-fill .nav-item{-webkit-box-flex:1;-ms-flex:1 1 auto;flex:1 1 auto;text-align:center}.nav-justified .nav-item{-ms-flex-preferred-size:0;flex-basis:0;-webkit-box-flex:1;-ms-flex-positive:1;flex-grow:1;text-align:center}.tab-content>.tab-pane{display:none}.tab-content>.active{display:block}.navbar{position:relative;display:-webkit-box;display:-ms-flexbox;display:flex;-ms-flex-wrap:wrap;flex-wrap:wrap;-webkit-box-align:center;-ms-flex-align:center;align-items:center;-webkit-box-pack:justify;-ms-flex-pack:justify;justify-content:space-between;padding:.5rem 1rem}.navbar>.container,.navbar>.container-fluid{display:-webkit-box;display:-ms-flexbox;display:flex;-ms-flex-wrap:wrap;flex-wrap:wrap;-webkit-box-align:center;-ms-flex-align:center;align-items:center;-webkit-box-pack:justify;-ms-flex-pack:justify;justify-content:space-between}.navbar-brand{display:inline-block;padding-top:.3125rem;padding-bottom:.3125rem;margin-right:1rem;font-size:1.25rem;line-height:inherit;white-space:nowrap}.navbar-brand:focus,.navbar-brand:hover{text-decoration:none}.navbar-nav{display:-webkit-box;display:-ms-flexbox;display:flex;-webkit-box-orient:vertical;-webkit-box-direction:normal;-ms-flex-direction:column;flex-direction:column;padding-left:0;margin-bottom:0;list-style:none}.navbar-nav .nav-link{padding-right:0;padding-left:0}.navbar-nav .dropdown-menu{position:static;float:none}.navbar-text{display:inline-block;padding-top:.5rem;padding-bottom:.5rem}.navbar-collapse{-ms-flex-preferred-size:100%;flex-basis:100%;-webkit-box-flex:1;-ms-flex-positive:1;flex-grow:1;-webkit-box-align:center;-ms-flex-align:center;align-items:center}.navbar-toggler{padding:.25rem .75rem;font-size:1.25rem;line-height:1;background-color:transparent;border:1px solid transparent;border-radius:.25rem}.navbar-toggler:focus,.navbar-toggler:hover{text-decoration:none}.navbar-toggler:not(:disabled):not(.disabled){cursor:pointer}.navbar-toggler-icon{display:inline-block;width:1.5em;height:1.5em;vertical-align:middle;content:"";background:no-repeat center center;background-size:100% 100%}@media (max-width:575.98px){.navbar-expand-sm>.container,.navbar-expand-sm>.container-fluid{padding-right:0;padding-left:0}}@media (min-width:576px){.navbar-expand-sm{-webkit-box-orient:horizontal;-webkit-box-direction:normal;-ms-flex-flow:row nowrap;flex-flow:row nowrap;-webkit-box-pack:start;-ms-flex-pack:start;justify-content:flex-start}.navbar-expand-sm .navbar-nav{-webkit-box-orient:horizontal;-webkit-box-direction:normal;-ms-flex-direction:row;flex-direction:row}.navbar-expand-sm .navbar-nav .dropdown-menu{position:absolute}.navbar-expand-sm .navbar-nav .dropdown-menu-right{right:0;left:auto}.navbar-expand-sm .navbar-nav .nav-link{padding-right:.5rem;padding-left:.5rem}.navbar-expand-sm>.container,.navbar-expand-sm>.container-fluid{-ms-flex-wrap:nowrap;flex-wrap:nowrap}.navbar-expand-sm .navbar-collapse{display:-webkit-box!important;display:-ms-flexbox!important;display:flex!important;-ms-flex-preferred-size:auto;flex-basis:auto}.navbar-expand-sm .navbar-toggler{display:none}.navbar-expand-sm .dropup .dropdown-menu{top:auto;bottom:100%}}@media (max-width:767.98px){.navbar-expand-md>.container,.navbar-expand-md>.container-fluid{padding-right:0;padding-left:0}}@media (min-width:768px){.navbar-expand-md{-webkit-box-orient:horizontal;-webkit-box-direction:normal;-ms-flex-flow:row nowrap;flex-flow:row nowrap;-webkit-box-pack:start;-ms-flex-pack:start;justify-content:flex-start}.navbar-expand-md .navbar-nav{-webkit-box-orient:horizontal;-webkit-box-direction:normal;-ms-flex-direction:row;flex-direction:row}.navbar-expand-md .navbar-nav .dropdown-menu{position:absolute}.navbar-expand-md .navbar-nav .dropdown-menu-right{right:0;left:auto}.navbar-expand-md .navbar-nav .nav-link{padding-right:.5rem;padding-left:.5rem}.navbar-expand-md>.container,.navbar-expand-md>.container-fluid{-ms-flex-wrap:nowrap;flex-wrap:nowrap}.navbar-expand-md .navbar-collapse{display:-webkit-box!important;display:-ms-flexbox!important;display:flex!important;-ms-flex-preferred-size:auto;flex-basis:auto}.navbar-expand-md .navbar-toggler{display:none}.navbar-expand-md .dropup .dropdown-menu{top:auto;bottom:100%}}@media (max-width:991.98px){.navbar-expand-lg>.container,.navbar-expand-lg>.container-fluid{padding-right:0;padding-left:0}}@media (min-width:992px){.navbar-expand-lg{-webkit-box-orient:horizontal;-webkit-box-direction:normal;-ms-flex-flow:row nowrap;flex-flow:row nowrap;-webkit-box-pack:start;-ms-flex-pack:start;justify-content:flex-start}.navbar-expand-lg .navbar-nav{-webkit-box-orient:horizontal;-webkit-box-direction:normal;-ms-flex-direction:row;flex-direction:row}.navbar-expand-lg .navbar-nav .dropdown-menu{position:absolute}.navbar-expand-lg .navbar-nav .dropdown-menu-right{right:0;left:auto}.navbar-expand-lg .navbar-nav .nav-link{padding-right:.5rem;padding-left:.5rem}.navbar-expand-lg>.container,.navbar-expand-lg>.container-fluid{-ms-flex-wrap:nowrap;flex-wrap:nowrap}.navbar-expand-lg .navbar-collapse{display:-webkit-box!important;display:-ms-flexbox!important;display:flex!important;-ms-flex-preferred-size:auto;flex-basis:auto}.navbar-expand-lg .navbar-toggler{display:none}.navbar-expand-lg .dropup .dropdown-menu{top:auto;bottom:100%}}@media (max-width:1199.98px){.navbar-expand-xl>.container,.navbar-expand-xl>.container-fluid{padding-right:0;padding-left:0}}@media (min-width:1200px){.navbar-expand-xl{-webkit-box-orient:horizontal;-webkit-box-direction:normal;-ms-flex-flow:row nowrap;flex-flow:row nowrap;-webkit-box-pack:start;-ms-flex-pack:start;justify-content:flex-start}.navbar-expand-xl .navbar-nav{-webkit-box-orient:horizontal;-webkit-box-direction:normal;-ms-flex-direction:row;flex-direction:row}.navbar-expand-xl .navbar-nav .dropdown-menu{position:absolute}.navbar-expand-xl .navbar-nav .dropdown-menu-right{right:0;left:auto}.navbar-expand-xl .navbar-nav .nav-link{padding-right:.5rem;padding-left:.5rem}.navbar-expand-xl>.container,.navbar-expand-xl>.container-fluid{-ms-flex-wrap:nowrap;flex-wrap:nowrap}.navbar-expand-xl .navbar-collapse{display:-webkit-box!important;display:-ms-flexbox!important;display:flex!important;-ms-flex-preferred-size:auto;flex-basis:auto}.navbar-expand-xl .navbar-toggler{display:none}.navbar-expand-xl .dropup .dropdown-menu{top:auto;bottom:100%}}.navbar-expand{-webkit-box-orient:horizontal;-webkit-box-direction:normal;-ms-flex-flow:row nowrap;flex-flow:row nowrap;-webkit-box-pack:start;-ms-flex-pack:start;justify-content:flex-start}.navbar-expand>.container,.navbar-expand>.container-fluid{padding-right:0;padding-left:0}.navbar-expand .navbar-nav{-webkit-box-orient:horizontal;-webkit-box-direction:normal;-ms-flex-direction:row;flex-direction:row}.navbar-expand .navbar-nav .dropdown-menu{position:absolute}.navbar-expand .navbar-nav .dropdown-menu-right{right:0;left:auto}.navbar-expand .navbar-nav .nav-link{padding-right:.5rem;padding-left:.5rem}.navbar-expand>.container,.navbar-expand>.container-fluid{-ms-flex-wrap:nowrap;flex-wrap:nowrap}.navbar-expand .navbar-collapse{display:-webkit-box!important;display:-ms-flexbox!important;display:flex!important;-ms-flex-preferred-size:auto;flex-basis:auto}.navbar-expand .navbar-toggler{display:none}.navbar-expand .dropup .dropdown-menu{top:auto;bottom:100%}.navbar-light .navbar-brand{color:rgba(0,0,0,.9)}.navbar-light .navbar-brand:focus,.navbar-light .navbar-brand:hover{color:rgba(0,0,0,.9)}.navbar-light .navbar-nav .nav-link{color:rgba(0,0,0,.5)}.navbar-light .navbar-nav .nav-link:focus,.navbar-light .navbar-nav .nav-link:hover{color:rgba(0,0,0,.7)}.navbar-light .navbar-nav .nav-link.disabled{color:rgba(0,0,0,.3)}.navbar-light .navbar-nav .active>.nav-link,.navbar-light .navbar-nav .nav-link.active,.navbar-light .navbar-nav .nav-link.show,.navbar-light .navbar-nav .show>.nav-link{color:rgba(0,0,0,.9)}.navbar-light .navbar-toggler{color:rgba(0,0,0,.5);border-color:rgba(0,0,0,.1)}.navbar-light .navbar-toggler-icon{background-image:url("data:image/svg+xml;charset=utf8,%3Csvg viewBox='0 0 30 30' xmlns='http://www.w3.org/2000/svg'%3E%3Cpath stroke='rgba(0, 0, 0, 0.5)' stroke-width='2' stroke-linecap='round' stroke-miterlimit='10' d='M4 7h22M4 15h22M4 23h22'/%3E%3C/svg%3E")}.navbar-light .navbar-text{color:rgba(0,0,0,.5)}.navbar-light .navbar-text a{color:rgba(0,0,0,.9)}.navbar-light .navbar-text a:focus,.navbar-light .navbar-text a:hover{color:rgba(0,0,0,.9)}.navbar-dark .navbar-brand{color:#fff}.navbar-dark .navbar-brand:focus,.navbar-dark .navbar-brand:hover{color:#fff}.navbar-dark .navbar-nav .nav-link{color:rgba(255,255,255,.5)}.navbar-dark .navbar-nav .nav-link:focus,.navbar-dark .navbar-nav .nav-link:hover{color:rgba(255,255,255,.75)}.navbar-dark .navbar-nav .nav-link.disabled{color:rgba(255,255,255,.25)}.navbar-dark .navbar-nav .active>.nav-link,.navbar-dark .navbar-nav .nav-link.active,.navbar-dark .navbar-nav .nav-link.show,.navbar-dark .navbar-nav .show>.nav-link{color:#fff}.navbar-dark .navbar-toggler{color:rgba(255,255,255,.5);border-color:rgba(255,255,255,.1)}.navbar-dark .navbar-toggler-icon{background-image:url("data:image/svg+xml;charset=utf8,%3Csvg viewBox='0 0 30 30' xmlns='http://www.w3.org/2000/svg'%3E%3Cpath stroke='rgba(255, 255, 255, 0.5)' stroke-width='2' stroke-linecap='round' stroke-miterlimit='10' d='M4 7h22M4 15h22M4 23h22'/%3E%3C/svg%3E")}.navbar-dark .navbar-text{color:rgba(255,255,255,.5)}.navbar-dark .navbar-text a{color:#fff}.navbar-dark .navbar-text a:focus,.navbar-dark .navbar-text a:hover{color:#fff}.card{position:relative;display:-webkit-box;display:-ms-flexbox;display:flex;-webkit-box-orient:vertical;-webkit-box-direction:normal;-ms-flex-direction:column;flex-direction:column;min-width:0;word-wrap:break-word;background-color:#fff;background-clip:border-box;border:1px solid rgba(0,0,0,.125);border-radius:.25rem}.card>hr{margin-right:0;margin-left:0}.card>.list-group:first-child .list-group-item:first-child{border-top-left-radius:.25rem;border-top-right-radius:.25rem}.card>.list-group:last-child .list-group-item:last-child{border-bottom-right-radius:.25rem;border-bottom-left-radius:.25rem}.card-body{-webkit-box-flex:1;-ms-flex:1 1 auto;flex:1 1 auto;padding:1.25rem}.card-title{margin-bottom:.75rem}.card-subtitle{margin-top:-.375rem;margin-bottom:0}.card-text:last-child{margin-bottom:0}.card-link:hover{text-decoration:none}.card-link+.card-link{margin-left:1.25rem}.card-header{padding:.75rem 1.25rem;margin-bottom:0;background-color:rgba(0,0,0,.03);border-bottom:1px solid rgba(0,0,0,.125)}.card-header:first-child{border-radius:calc(.25rem - 1px) calc(.25rem - 1px) 0 0}.card-header+.list-group .list-group-item:first-child{border-top:0}.card-footer{padding:.75rem 1.25rem;background-color:rgba(0,0,0,.03);border-top:1px solid rgba(0,0,0,.125)}.card-footer:last-child{border-radius:0 0 calc(.25rem - 1px) calc(.25rem - 1px)}.card-header-tabs{margin-right:-.625rem;margin-bottom:-.75rem;margin-left:-.625rem;border-bottom:0}.card-header-pills{margin-right:-.625rem;margin-left:-.625rem}.card-img-overlay{position:absolute;top:0;right:0;bottom:0;left:0;padding:1.25rem}.card-img{width:100%;border-radius:calc(.25rem - 1px)}.card-img-top{width:100%;border-top-left-radius:calc(.25rem - 1px);border-top-right-radius:calc(.25rem - 1px)}.card-img-bottom{width:100%;border-bottom-right-radius:calc(.25rem - 1px);border-bottom-left-radius:calc(.25rem - 1px)}.card-deck{display:-webkit-box;display:-ms-flexbox;display:flex;-webkit-box-orient:vertical;-webkit-box-direction:normal;-ms-flex-direction:column;flex-direction:column}.card-deck .card{margin-bottom:15px}@media (min-width:576px){.card-deck{-webkit-box-orient:horizontal;-webkit-box-direction:normal;-ms-flex-flow:row wrap;flex-flow:row wrap;margin-right:-15px;margin-left:-15px}.card-deck .card{display:-webkit-box;display:-ms-flexbox;display:flex;-webkit-box-flex:1;-ms-flex:1 0 0%;flex:1 0 0%;-webkit-box-orient:vertical;-webkit-box-direction:normal;-ms-flex-direction:column;flex-direction:column;margin-right:15px;margin-bottom:0;margin-left:15px}}.card-group{display:-webkit-box;display:-ms-flexbox;display:flex;-webkit-box-orient:vertical;-webkit-box-direction:normal;-ms-flex-direction:column;flex-direction:column}.card-group>.card{margin-bottom:15px}@media (min-width:576px){.card-group{-webkit-box-orient:horizontal;-webkit-box-direction:normal;-ms-flex-flow:row wrap;flex-flow:row wrap}.card-group>.card{-webkit-box-flex:1;-ms-flex:1 0 0%;flex:1 0 0%;margin-bottom:0}.card-group>.card+.card{margin-left:0;border-left:0}.card-group>.card:first-child{border-top-right-radius:0;border-bottom-right-radius:0}.card-group>.card:first-child .card-header,.card-group>.card:first-child .card-img-top{border-top-right-radius:0}.card-group>.card:first-child .card-footer,.card-group>.card:first-child .card-img-bottom{border-bottom-right-radius:0}.card-group>.card:last-child{border-top-left-radius:0;border-bottom-left-radius:0}.card-group>.card:last-child .card-header,.card-group>.card:last-child .card-img-top{border-top-left-radius:0}.card-group>.card:last-child .card-footer,.card-group>.card:last-child .card-img-bottom{border-bottom-left-radius:0}.card-group>.card:only-child{border-radius:.25rem}.card-group>.card:only-child .card-header,.card-group>.card:only-child .card-img-top{border-top-left-radius:.25rem;border-top-right-radius:.25rem}.card-group>.card:only-child .card-footer,.card-group>.card:only-child .card-img-bottom{border-bottom-right-radius:.25rem;border-bottom-left-radius:.25rem}.card-group>.card:not(:first-child):not(:last-child):not(:only-child){border-radius:0}.card-group>.card:not(:first-child):not(:last-child):not(:only-child) .card-footer,.card-group>.card:not(:first-child):not(:last-child):not(:only-child) .card-header,.card-group>.card:not(:first-child):not(:last-child):not(:only-child) .card-img-bottom,.card-group>.card:not(:first-child):not(:last-child):not(:only-child) .card-img-top{border-radius:0}}.card-columns .card{margin-bottom:.75rem}@media (min-width:576px){.card-columns{-webkit-column-count:3;-moz-column-count:3;column-count:3;-webkit-column-gap:1.25rem;-moz-column-gap:1.25rem;column-gap:1.25rem}.card-columns .card{display:inline-block;width:100%}}.breadcrumb{display:-webkit-box;display:-ms-flexbox;display:flex;-ms-flex-wrap:wrap;flex-wrap:wrap;padding:.75rem 1rem;margin-bottom:1rem;list-style:none;background-color:#e9ecef;border-radius:.25rem}.breadcrumb-item+.breadcrumb-item::before{display:inline-block;padding-right:.5rem;padding-left:.5rem;color:#6c757d;content:"/"}.breadcrumb-item+.breadcrumb-item:hover::before{text-decoration:underline}.breadcrumb-item+.breadcrumb-item:hover::before{text-decoration:none}.breadcrumb-item.active{color:#6c757d}.pagination{display:-webkit-box;display:-ms-flexbox;display:flex;padding-left:0;list-style:none;border-radius:.25rem}.page-link{position:relative;display:block;padding:.5rem .75rem;margin-left:-1px;line-height:1.25;color:#007bff;background-color:#fff;border:1px solid #dee2e6}.page-link:hover{color:#0056b3;text-decoration:none;background-color:#e9ecef;border-color:#dee2e6}.page-link:focus{z-index:2;outline:0;box-shadow:0 0 0 .2rem rgba(0,123,255,.25)}.page-link:not(:disabled):not(.disabled){cursor:pointer}.page-item:first-child .page-link{margin-left:0;border-top-left-radius:.25rem;border-bottom-left-radius:.25rem}.page-item:last-child .page-link{border-top-right-radius:.25rem;border-bottom-right-radius:.25rem}.page-item.active .page-link{z-index:1;color:#fff;background-color:#007bff;border-color:#007bff}.page-item.disabled .page-link{color:#6c757d;pointer-events:none;cursor:auto;background-color:#fff;border-color:#dee2e6}.pagination-lg .page-link{padding:.75rem 1.5rem;font-size:1.25rem;line-height:1.5}.pagination-lg .page-item:first-child .page-link{border-top-left-radius:.3rem;border-bottom-left-radius:.3rem}.pagination-lg .page-item:last-child .page-link{border-top-right-radius:.3rem;border-bottom-right-radius:.3rem}.pagination-sm .page-link{padding:.25rem .5rem;font-size:.875rem;line-height:1.5}.pagination-sm .page-item:first-child .page-link{border-top-left-radius:.2rem;border-bottom-left-radius:.2rem}.pagination-sm .page-item:last-child .page-link{border-top-right-radius:.2rem;border-bottom-right-radius:.2rem}.badge{display:inline-block;padding:.25em .4em;font-size:75%;font-weight:700;line-height:1;text-align:center;white-space:nowrap;vertical-align:baseline;border-radius:.25rem}.badge:empty{display:none}.btn .badge{position:relative;top:-1px}.badge-pill{padding-right:.6em;padding-left:.6em;border-radius:10rem}.badge-primary{color:#fff;background-color:#007bff}.badge-primary[href]:focus,.badge-primary[href]:hover{color:#fff;text-decoration:none;background-color:#0062cc}.badge-secondary{color:#fff;background-color:#6c757d}.badge-secondary[href]:focus,.badge-secondary[href]:hover{color:#fff;text-decoration:none;background-color:#545b62}.badge-success{color:#fff;background-color:#28a745}.badge-success[href]:focus,.badge-success[href]:hover{color:#fff;text-decoration:none;background-color:#1e7e34}.badge-info{color:#fff;background-color:#17a2b8}.badge-info[href]:focus,.badge-info[href]:hover{color:#fff;text-decoration:none;background-color:#117a8b}.badge-warning{color:#212529;background-color:#ffc107}.badge-warning[href]:focus,.badge-warning[href]:hover{color:#212529;text-decoration:none;background-color:#d39e00}.badge-danger{color:#fff;background-color:#dc3545}.badge-danger[href]:focus,.badge-danger[href]:hover{color:#fff;text-decoration:none;background-color:#bd2130}.badge-light{color:#212529;background-color:#f8f9fa}.badge-light[href]:focus,.badge-light[href]:hover{color:#212529;text-decoration:none;background-color:#dae0e5}.badge-dark{color:#fff;background-color:#343a40}.badge-dark[href]:focus,.badge-dark[href]:hover{color:#fff;text-decoration:none;background-color:#1d2124}.jumbotron{padding:2rem 1rem;margin-bottom:2rem;background-color:#e9ecef;border-radius:.3rem}@media (min-width:576px){.jumbotron{padding:4rem 2rem}}.jumbotron-fluid{padding-right:0;padding-left:0;border-radius:0}.alert{position:relative;padding:.75rem 1.25rem;margin-bottom:1rem;border:1px solid transparent;border-radius:.25rem}.alert-heading{color:inherit}.alert-link{font-weight:700}.alert-dismissible{padding-right:4rem}.alert-dismissible .close{position:absolute;top:0;right:0;padding:.75rem 1.25rem;color:inherit}.alert-primary{color:#004085;background-color:#cce5ff;border-color:#b8daff}.alert-primary hr{border-top-color:#9fcdff}.alert-primary .alert-link{color:#002752}.alert-secondary{color:#383d41;background-color:#e2e3e5;border-color:#d6d8db}.alert-secondary hr{border-top-color:#c8cbcf}.alert-secondary .alert-link{color:#202326}.alert-success{color:#155724;background-color:#d4edda;border-color:#c3e6cb}.alert-success hr{border-top-color:#b1dfbb}.alert-success .alert-link{color:#0b2e13}.alert-info{color:#0c5460;background-color:#d1ecf1;border-color:#bee5eb}.alert-info hr{border-top-color:#abdde5}.alert-info .alert-link{color:#062c33}.alert-warning{color:#856404;background-color:#fff3cd;border-color:#ffeeba}.alert-warning hr{border-top-color:#ffe8a1}.alert-warning .alert-link{color:#533f03}.alert-danger{color:#721c24;background-color:#f8d7da;border-color:#f5c6cb}.alert-danger hr{border-top-color:#f1b0b7}.alert-danger .alert-link{color:#491217}.alert-light{color:#818182;background-color:#fefefe;border-color:#fdfdfe}.alert-light hr{border-top-color:#ececf6}.alert-light .alert-link{color:#686868}.alert-dark{color:#1b1e21;background-color:#d6d8d9;border-color:#c6c8ca}.alert-dark hr{border-top-color:#b9bbbe}.alert-dark .alert-link{color:#040505}@-webkit-keyframes progress-bar-stripes{from{background-position:1rem 0}to{background-position:0 0}}@keyframes progress-bar-stripes{from{background-position:1rem 0}to{background-position:0 0}}.progress{display:-webkit-box;display:-ms-flexbox;display:flex;height:1rem;overflow:hidden;font-size:.75rem;background-color:#e9ecef;border-radius:.25rem}.progress-bar{display:-webkit-box;display:-ms-flexbox;display:flex;-webkit-box-orient:vertical;-webkit-box-direction:normal;-ms-flex-direction:column;flex-direction:column;-webkit-box-pack:center;-ms-flex-pack:center;justify-content:center;color:#fff;text-align:center;background-color:#007bff;transition:width .6s ease}.progress-bar-striped{background-image:linear-gradient(45deg,rgba(255,255,255,.15) 25%,transparent 25%,transparent 50%,rgba(255,255,255,.15) 50%,rgba(255,255,255,.15) 75%,transparent 75%,transparent);background-size:1rem 1rem}.progress-bar-animated{-webkit-animation:progress-bar-stripes 1s linear infinite;animation:progress-bar-stripes 1s linear infinite}.media{display:-webkit-box;display:-ms-flexbox;display:flex;-webkit-box-align:start;-ms-flex-align:start;align-items:flex-start}.media-body{-webkit-box-flex:1;-ms-flex:1;flex:1}.list-group{display:-webkit-box;display:-ms-flexbox;display:flex;-webkit-box-orient:vertical;-webkit-box-direction:normal;-ms-flex-direction:column;flex-direction:column;padding-left:0;margin-bottom:0}.list-group-item-action{width:100%;color:#495057;text-align:inherit}.list-group-item-action:focus,.list-group-item-action:hover{color:#495057;text-decoration:none;background-color:#f8f9fa}.list-group-item-action:active{color:#212529;background-color:#e9ecef}.list-group-item{position:relative;display:block;padding:.75rem 1.25rem;margin-bottom:-1px;background-color:#fff;border:1px solid rgba(0,0,0,.125)}.list-group-item:first-child{border-top-left-radius:.25rem;border-top-right-radius:.25rem}.list-group-item:last-child{margin-bottom:0;border-bottom-right-radius:.25rem;border-bottom-left-radius:.25rem}.list-group-item:focus,.list-group-item:hover{z-index:1;text-decoration:none}.list-group-item.disabled,.list-group-item:disabled{color:#6c757d;background-color:#fff}.list-group-item.active{z-index:2;color:#fff;background-color:#007bff;border-color:#007bff}.list-group-flush .list-group-item{border-right:0;border-left:0;border-radius:0}.list-group-flush:first-child .list-group-item:first-child{border-top:0}.list-group-flush:last-child .list-group-item:last-child{border-bottom:0}.list-group-item-primary{color:#004085;background-color:#b8daff}.list-group-item-primary.list-group-item-action:focus,.list-group-item-primary.list-group-item-action:hover{color:#004085;background-color:#9fcdff}.list-group-item-primary.list-group-item-action.active{color:#fff;background-color:#004085;border-color:#004085}.list-group-item-secondary{color:#383d41;background-color:#d6d8db}.list-group-item-secondary.list-group-item-action:focus,.list-group-item-secondary.list-group-item-action:hover{color:#383d41;background-color:#c8cbcf}.list-group-item-secondary.list-group-item-action.active{color:#fff;background-color:#383d41;border-color:#383d41}.list-group-item-success{color:#155724;background-color:#c3e6cb}.list-group-item-success.list-group-item-action:focus,.list-group-item-success.list-group-item-action:hover{color:#155724;background-color:#b1dfbb}.list-group-item-success.list-group-item-action.active{color:#fff;background-color:#155724;border-color:#155724}.list-group-item-info{color:#0c5460;background-color:#bee5eb}.list-group-item-info.list-group-item-action:focus,.list-group-item-info.list-group-item-action:hover{color:#0c5460;background-color:#abdde5}.list-group-item-info.list-group-item-action.active{color:#fff;background-color:#0c5460;border-color:#0c5460}.list-group-item-warning{color:#856404;background-color:#ffeeba}.list-group-item-warning.list-group-item-action:focus,.list-group-item-warning.list-group-item-action:hover{color:#856404;background-color:#ffe8a1}.list-group-item-warning.list-group-item-action.active{color:#fff;background-color:#856404;border-color:#856404}.list-group-item-danger{color:#721c24;background-color:#f5c6cb}.list-group-item-danger.list-group-item-action:focus,.list-group-item-danger.list-group-item-action:hover{color:#721c24;background-color:#f1b0b7}.list-group-item-danger.list-group-item-action.active{color:#fff;background-color:#721c24;border-color:#721c24}.list-group-item-light{color:#818182;background-color:#fdfdfe}.list-group-item-light.list-group-item-action:focus,.list-group-item-light.list-group-item-action:hover{color:#818182;background-color:#ececf6}.list-group-item-light.list-group-item-action.active{color:#fff;background-color:#818182;border-color:#818182}.list-group-item-dark{color:#1b1e21;background-color:#c6c8ca}.list-group-item-dark.list-group-item-action:focus,.list-group-item-dark.list-group-item-action:hover{color:#1b1e21;background-color:#b9bbbe}.list-group-item-dark.list-group-item-action.active{color:#fff;background-color:#1b1e21;border-color:#1b1e21}.close{float:right;font-size:1.5rem;font-weight:700;line-height:1;color:#000;text-shadow:0 1px 0 #fff;opacity:.5}.close:focus,.close:hover{color:#000;text-decoration:none;opacity:.75}.close:not(:disabled):not(.disabled){cursor:pointer}button.close{padding:0;background-color:transparent;border:0;-webkit-appearance:none}.modal-open{overflow:hidden}.modal{position:fixed;top:0;right:0;bottom:0;left:0;z-index:1050;display:none;overflow:hidden;outline:0}.modal-open .modal{overflow-x:hidden;overflow-y:auto}.modal-dialog{position:relative;width:auto;margin:.5rem;pointer-events:none}.modal.fade .modal-dialog{transition:-webkit-transform .3s ease-out;transition:transform .3s ease-out;transition:transform .3s ease-out,-webkit-transform .3s ease-out;-webkit-transform:translate(0,-25%);transform:translate(0,-25%)}.modal.show .modal-dialog{-webkit-transform:translate(0,0);transform:translate(0,0)}.modal-dialog-centered{display:-webkit-box;display:-ms-flexbox;display:flex;-webkit-box-align:center;-ms-flex-align:center;align-items:center;min-height:calc(100% - (.5rem * 2))}.modal-content{position:relative;display:-webkit-box;display:-ms-flexbox;display:flex;-webkit-box-orient:vertical;-webkit-box-direction:normal;-ms-flex-direction:column;flex-direction:column;width:100%;pointer-events:auto;background-color:#fff;background-clip:padding-box;border:1px solid rgba(0,0,0,.2);border-radius:.3rem;outline:0}.modal-backdrop{position:fixed;top:0;right:0;bottom:0;left:0;z-index:1040;background-color:#000}.modal-backdrop.fade{opacity:0}.modal-backdrop.show{opacity:.5}.modal-header{display:-webkit-box;display:-ms-flexbox;display:flex;-webkit-box-align:start;-ms-flex-align:start;align-items:flex-start;-webkit-box-pack:justify;-ms-flex-pack:justify;justify-content:space-between;padding:1rem;border-bottom:1px solid #e9ecef;border-top-left-radius:.3rem;border-top-right-radius:.3rem}.modal-header .close{padding:1rem;margin:-1rem -1rem -1rem auto}.modal-title{margin-bottom:0;line-height:1.5}.modal-body{position:relative;-webkit-box-flex:1;-ms-flex:1 1 auto;flex:1 1 auto;padding:1rem}.modal-footer{display:-webkit-box;display:-ms-flexbox;display:flex;-webkit-box-align:center;-ms-flex-align:center;align-items:center;-webkit-box-pack:end;-ms-flex-pack:end;justify-content:flex-end;padding:1rem;border-top:1px solid #e9ecef}.modal-footer>:not(:first-child){margin-left:.25rem}.modal-footer>:not(:last-child){margin-right:.25rem}.modal-scrollbar-measure{position:absolute;top:-9999px;width:50px;height:50px;overflow:scroll}@media (min-width:576px){.modal-dialog{max-width:500px;margin:1.75rem auto}.modal-dialog-centered{min-height:calc(100% - (1.75rem * 2))}.modal-sm{max-width:300px}}@media (min-width:992px){.modal-lg{max-width:800px}}.tooltip{position:absolute;z-index:1070;display:block;margin:0;font-family:-apple-system,BlinkMacSystemFont,"Segoe UI",Roboto,"Helvetica Neue",Arial,sans-serif,"Apple Color Emoji","Segoe UI Emoji","Segoe UI Symbol";font-style:normal;font-weight:400;line-height:1.5;text-align:left;text-align:start;text-decoration:none;text-shadow:none;text-transform:none;letter-spacing:normal;word-break:normal;word-spacing:normal;white-space:normal;line-break:auto;font-size:.875rem;word-wrap:break-word;opacity:0}.tooltip.show{opacity:.9}.tooltip .arrow{position:absolute;display:block;width:.8rem;height:.4rem}.tooltip .arrow::before{position:absolute;content:"";border-color:transparent;border-style:solid}.bs-tooltip-auto[x-placement^=top],.bs-tooltip-top{padding:.4rem 0}.bs-tooltip-auto[x-placement^=top] .arrow,.bs-tooltip-top .arrow{bottom:0}.bs-tooltip-auto[x-placement^=top] .arrow::before,.bs-tooltip-top .arrow::before{top:0;border-width:.4rem .4rem 0;border-top-color:#000}.bs-tooltip-auto[x-placement^=right],.bs-tooltip-right{padding:0 .4rem}.bs-tooltip-auto[x-placement^=right] .arrow,.bs-tooltip-right .arrow{left:0;width:.4rem;height:.8rem}.bs-tooltip-auto[x-placement^=right] .arrow::before,.bs-tooltip-right .arrow::before{right:0;border-width:.4rem .4rem .4rem 0;border-right-color:#000}.bs-tooltip-auto[x-placement^=bottom],.bs-tooltip-bottom{padding:.4rem 0}.bs-tooltip-auto[x-placement^=bottom] .arrow,.bs-tooltip-bottom .arrow{top:0}.bs-tooltip-auto[x-placement^=bottom] .arrow::before,.bs-tooltip-bottom .arrow::before{bottom:0;border-width:0 .4rem .4rem;border-bottom-color:#000}.bs-tooltip-auto[x-placement^=left],.bs-tooltip-left{padding:0 .4rem}.bs-tooltip-auto[x-placement^=left] .arrow,.bs-tooltip-left .arrow{right:0;width:.4rem;height:.8rem}.bs-tooltip-auto[x-placement^=left] .arrow::before,.bs-tooltip-left .arrow::before{left:0;border-width:.4rem 0 .4rem .4rem;border-left-color:#000}.tooltip-inner{max-width:200px;padding:.25rem .5rem;color:#fff;text-align:center;background-color:#000;border-radius:.25rem}.popover{position:absolute;top:0;left:0;z-index:1060;display:block;max-width:276px;font-family:-apple-system,BlinkMacSystemFont,"Segoe UI",Roboto,"Helvetica Neue",Arial,sans-serif,"Apple Color Emoji","Segoe UI Emoji","Segoe UI Symbol";font-style:normal;font-weight:400;line-height:1.5;text-align:left;text-align:start;text-decoration:none;text-shadow:none;text-transform:none;letter-spacing:normal;word-break:normal;word-spacing:normal;white-space:normal;line-break:auto;font-size:.875rem;word-wrap:break-word;background-color:#fff;background-clip:padding-box;border:1px solid rgba(0,0,0,.2);border-radius:.3rem}.popover .arrow{position:absolute;display:block;width:1rem;height:.5rem;margin:0 .3rem}.popover .arrow::after,.popover .arrow::before{position:absolute;display:block;content:"";border-color:transparent;border-style:solid}.bs-popover-auto[x-placement^=top],.bs-popover-top{margin-bottom:.5rem}.bs-popover-auto[x-placement^=top] .arrow,.bs-popover-top .arrow{bottom:calc((.5rem + 1px) * -1)}.bs-popover-auto[x-placement^=top] .arrow::after,.bs-popover-auto[x-placement^=top] .arrow::before,.bs-popover-top .arrow::after,.bs-popover-top .arrow::before{border-width:.5rem .5rem 0}.bs-popover-auto[x-placement^=top] .arrow::before,.bs-popover-top .arrow::before{bottom:0;border-top-color:rgba(0,0,0,.25)}.bs-popover-auto[x-placement^=top] .arrow::after,.bs-popover-top .arrow::after{bottom:1px;border-top-color:#fff}.bs-popover-auto[x-placement^=right],.bs-popover-right{margin-left:.5rem}.bs-popover-auto[x-placement^=right] .arrow,.bs-popover-right .arrow{left:calc((.5rem + 1px) * -1);width:.5rem;height:1rem;margin:.3rem 0}.bs-popover-auto[x-placement^=right] .arrow::after,.bs-popover-auto[x-placement^=right] .arrow::before,.bs-popover-right .arrow::after,.bs-popover-right .arrow::before{border-width:.5rem .5rem .5rem 0}.bs-popover-auto[x-placement^=right] .arrow::before,.bs-popover-right .arrow::before{left:0;border-right-color:rgba(0,0,0,.25)}.bs-popover-auto[x-placement^=right] .arrow::after,.bs-popover-right .arrow::after{left:1px;border-right-color:#fff}.bs-popover-auto[x-placement^=bottom],.bs-popover-bottom{margin-top:.5rem}.bs-popover-auto[x-placement^=bottom] .arrow,.bs-popover-bottom .arrow{top:calc((.5rem + 1px) * -1)}.bs-popover-auto[x-placement^=bottom] .arrow::after,.bs-popover-auto[x-placement^=bottom] .arrow::before,.bs-popover-bottom .arrow::after,.bs-popover-bottom .arrow::before{border-width:0 .5rem .5rem .5rem}.bs-popover-auto[x-placement^=bottom] .arrow::before,.bs-popover-bottom .arrow::before{top:0;border-bottom-color:rgba(0,0,0,.25)}.bs-popover-auto[x-placement^=bottom] .arrow::after,.bs-popover-bottom .arrow::after{top:1px;border-bottom-color:#fff}.bs-popover-auto[x-placement^=bottom] .popover-header::before,.bs-popover-bottom .popover-header::before{position:absolute;top:0;left:50%;display:block;width:1rem;margin-left:-.5rem;content:"";border-bottom:1px solid #f7f7f7}.bs-popover-auto[x-placement^=left],.bs-popover-left{margin-right:.5rem}.bs-popover-auto[x-placement^=left] .arrow,.bs-popover-left .arrow{right:calc((.5rem + 1px) * -1);width:.5rem;height:1rem;margin:.3rem 0}.bs-popover-auto[x-placement^=left] .arrow::after,.bs-popover-auto[x-placement^=left] .arrow::before,.bs-popover-left .arrow::after,.bs-popover-left .arrow::before{border-width:.5rem 0 .5rem .5rem}.bs-popover-auto[x-placement^=left] .arrow::before,.bs-popover-left .arrow::before{right:0;border-left-color:rgba(0,0,0,.25)}.bs-popover-auto[x-placement^=left] .arrow::after,.bs-popover-left .arrow::after{right:1px;border-left-color:#fff}.popover-header{padding:.5rem .75rem;margin-bottom:0;font-size:1rem;color:inherit;background-color:#f7f7f7;border-bottom:1px solid #ebebeb;border-top-left-radius:calc(.3rem - 1px);border-top-right-radius:calc(.3rem - 1px)}.popover-header:empty{display:none}.popover-body{padding:.5rem .75rem;color:#212529}.carousel{position:relative}.carousel-inner{position:relative;width:100%;overflow:hidden}.carousel-item{position:relative;display:none;-webkit-box-align:center;-ms-flex-align:center;align-items:center;width:100%;transition:-webkit-transform .6s ease;transition:transform .6s ease;transition:transform .6s ease,-webkit-transform .6s ease;-webkit-backface-visibility:hidden;backface-visibility:hidden;-webkit-perspective:1000px;perspective:1000px}.carousel-item-next,.carousel-item-prev,.carousel-item.active{display:block}.carousel-item-next,.carousel-item-prev{position:absolute;top:0}.carousel-item-next.carousel-item-left,.carousel-item-prev.carousel-item-right{-webkit-transform:translateX(0);transform:translateX(0)}@supports ((-webkit-transform-style:preserve-3d) or (transform-style:preserve-3d)){.carousel-item-next.carousel-item-left,.carousel-item-prev.carousel-item-right{-webkit-transform:translate3d(0,0,0);transform:translate3d(0,0,0)}}.active.carousel-item-right,.carousel-item-next{-webkit-transform:translateX(100%);transform:translateX(100%)}@supports ((-webkit-transform-style:preserve-3d) or (transform-style:preserve-3d)){.active.carousel-item-right,.carousel-item-next{-webkit-transform:translate3d(100%,0,0);transform:translate3d(100%,0,0)}}.active.carousel-item-left,.carousel-item-prev{-webkit-transform:translateX(-100%);transform:translateX(-100%)}@supports ((-webkit-transform-style:preserve-3d) or (transform-style:preserve-3d)){.active.carousel-item-left,.carousel-item-prev{-webkit-transform:translate3d(-100%,0,0);transform:translate3d(-100%,0,0)}}.carousel-control-next,.carousel-control-prev{position:absolute;top:0;bottom:0;display:-webkit-box;display:-ms-flexbox;display:flex;-webkit-box-align:center;-ms-flex-align:center;align-items:center;-webkit-box-pack:center;-ms-flex-pack:center;justify-content:center;width:15%;color:#fff;text-align:center;opacity:.5}.carousel-control-next:focus,.carousel-control-next:hover,.carousel-control-prev:focus,.carousel-control-prev:hover{color:#fff;text-decoration:none;outline:0;opacity:.9}.carousel-control-prev{left:0}.carousel-control-next{right:0}.carousel-control-next-icon,.carousel-control-prev-icon{display:inline-block;width:20px;height:20px;background:transparent no-repeat center center;background-size:100% 100%}.carousel-control-prev-icon{background-image:url("data:image/svg+xml;charset=utf8,%3Csvg xmlns='http://www.w3.org/2000/svg' fill='%23fff' viewBox='0 0 8 8'%3E%3Cpath d='M5.25 0l-4 4 4 4 1.5-1.5-2.5-2.5 2.5-2.5-1.5-1.5z'/%3E%3C/svg%3E")}.carousel-control-next-icon{background-image:url("data:image/svg+xml;charset=utf8,%3Csvg xmlns='http://www.w3.org/2000/svg' fill='%23fff' viewBox='0 0 8 8'%3E%3Cpath d='M2.75 0l-1.5 1.5 2.5 2.5-2.5 2.5 1.5 1.5 4-4-4-4z'/%3E%3C/svg%3E")}.carousel-indicators{position:absolute;right:0;bottom:10px;left:0;z-index:15;display:-webkit-box;display:-ms-flexbox;display:flex;-webkit-box-pack:center;-ms-flex-pack:center;justify-content:center;padding-left:0;margin-right:15%;margin-left:15%;list-style:none}.carousel-indicators li{position:relative;-webkit-box-flex:0;-ms-flex:0 1 auto;flex:0 1 auto;width:30px;height:3px;margin-right:3px;margin-left:3px;text-indent:-999px;background-color:rgba(255,255,255,.5)}.carousel-indicators li::before{position:absolute;top:-10px;left:0;display:inline-block;width:100%;height:10px;content:""}.carousel-indicators li::after{position:absolute;bottom:-10px;left:0;display:inline-block;width:100%;height:10px;content:""}.carousel-indicators .active{background-color:#fff}.carousel-caption{position:absolute;right:15%;bottom:20px;left:15%;z-index:10;padding-top:20px;padding-bottom:20px;color:#fff;text-align:center}.align-baseline{vertical-align:baseline!important}.align-top{vertical-align:top!important}.align-middle{vertical-align:middle!important}.align-bottom{vertical-align:bottom!important}.align-text-bottom{vertical-align:text-bottom!important}.align-text-top{vertical-align:text-top!important}.bg-primary{background-color:#007bff!important}a.bg-primary:focus,a.bg-primary:hover,button.bg-primary:focus,button.bg-primary:hover{background-color:#0062cc!important}.bg-secondary{background-color:#6c757d!important}a.bg-secondary:focus,a.bg-secondary:hover,button.bg-secondary:focus,button.bg-secondary:hover{background-color:#545b62!important}.bg-success{background-color:#28a745!important}a.bg-success:focus,a.bg-success:hover,button.bg-success:focus,button.bg-success:hover{background-color:#1e7e34!important}.bg-info{background-color:#17a2b8!important}a.bg-info:focus,a.bg-info:hover,button.bg-info:focus,button.bg-info:hover{background-color:#117a8b!important}.bg-warning{background-color:#ffc107!important}a.bg-warning:focus,a.bg-warning:hover,button.bg-warning:focus,button.bg-warning:hover{background-color:#d39e00!important}.bg-danger{background-color:#dc3545!important}a.bg-danger:focus,a.bg-danger:hover,button.bg-danger:focus,button.bg-danger:hover{background-color:#bd2130!important}.bg-light{background-color:#f8f9fa!important}a.bg-light:focus,a.bg-light:hover,button.bg-light:focus,button.bg-light:hover{background-color:#dae0e5!important}.bg-dark{background-color:#343a40!important}a.bg-dark:focus,a.bg-dark:hover,button.bg-dark:focus,button.bg-dark:hover{background-color:#1d2124!important}.bg-white{background-color:#fff!important}.bg-transparent{background-color:transparent!important}.border{border:1px solid #dee2e6!important}.border-top{border-top:1px solid #dee2e6!important}.border-right{border-right:1px solid #dee2e6!important}.border-bottom{border-bottom:1px solid #dee2e6!important}.border-left{border-left:1px solid #dee2e6!important}.border-0{border:0!important}.border-top-0{border-top:0!important}.border-right-0{border-right:0!important}.border-bottom-0{border-bottom:0!important}.border-left-0{border-left:0!important}.border-primary{border-color:#007bff!important}.border-secondary{border-color:#6c757d!important}.border-success{border-color:#28a745!important}.border-info{border-color:#17a2b8!important}.border-warning{border-color:#ffc107!important}.border-danger{border-color:#dc3545!important}.border-light{border-color:#f8f9fa!important}.border-dark{border-color:#343a40!important}.border-white{border-color:#fff!important}.rounded{border-radius:.25rem!important}.rounded-top{border-top-left-radius:.25rem!important;border-top-right-radius:.25rem!important}.rounded-right{border-top-right-radius:.25rem!important;border-bottom-right-radius:.25rem!important}.rounded-bottom{border-bottom-right-radius:.25rem!important;border-bottom-left-radius:.25rem!important}.rounded-left{border-top-left-radius:.25rem!important;border-bottom-left-radius:.25rem!important}.rounded-circle{border-radius:50%!important}.rounded-0{border-radius:0!important}.clearfix::after{display:block;clear:both;content:""}.d-none{display:none!important}.d-inline{display:inline!important}.d-inline-block{display:inline-block!important}.d-block{display:block!important}.d-table{display:table!important}.d-table-row{display:table-row!important}.d-table-cell{display:table-cell!important}.d-flex{display:-webkit-box!important;display:-ms-flexbox!important;display:flex!important}.d-inline-flex{display:-webkit-inline-box!important;display:-ms-inline-flexbox!important;display:inline-flex!important}@media (min-width:576px){.d-sm-none{display:none!important}.d-sm-inline{display:inline!important}.d-sm-inline-block{display:inline-block!important}.d-sm-block{display:block!important}.d-sm-table{display:table!important}.d-sm-table-row{display:table-row!important}.d-sm-table-cell{display:table-cell!important}.d-sm-flex{display:-webkit-box!important;display:-ms-flexbox!important;display:flex!important}.d-sm-inline-flex{display:-webkit-inline-box!important;display:-ms-inline-flexbox!important;display:inline-flex!important}}@media (min-width:768px){.d-md-none{display:none!important}.d-md-inline{display:inline!important}.d-md-inline-block{display:inline-block!important}.d-md-block{display:block!important}.d-md-table{display:table!important}.d-md-table-row{display:table-row!important}.d-md-table-cell{display:table-cell!important}.d-md-flex{display:-webkit-box!important;display:-ms-flexbox!important;display:flex!important}.d-md-inline-flex{display:-webkit-inline-box!important;display:-ms-inline-flexbox!important;display:inline-flex!important}}@media (min-width:992px){.d-lg-none{display:none!important}.d-lg-inline{display:inline!important}.d-lg-inline-block{display:inline-block!important}.d-lg-block{display:block!important}.d-lg-table{display:table!important}.d-lg-table-row{display:table-row!important}.d-lg-table-cell{display:table-cell!important}.d-lg-flex{display:-webkit-box!important;display:-ms-flexbox!important;display:flex!important}.d-lg-inline-flex{display:-webkit-inline-box!important;display:-ms-inline-flexbox!important;display:inline-flex!important}}@media (min-width:1200px){.d-xl-none{display:none!important}.d-xl-inline{display:inline!important}.d-xl-inline-block{display:inline-block!important}.d-xl-block{display:block!important}.d-xl-table{display:table!important}.d-xl-table-row{display:table-row!important}.d-xl-table-cell{display:table-cell!important}.d-xl-flex{display:-webkit-box!important;display:-ms-flexbox!important;display:flex!important}.d-xl-inline-flex{display:-webkit-inline-box!important;display:-ms-inline-flexbox!important;display:inline-flex!important}}@media print{.d-print-none{display:none!important}.d-print-inline{display:inline!important}.d-print-inline-block{display:inline-block!important}.d-print-block{display:block!important}.d-print-table{display:table!important}.d-print-table-row{display:table-row!important}.d-print-table-cell{display:table-cell!important}.d-print-flex{display:-webkit-box!important;display:-ms-flexbox!important;display:flex!important}.d-print-inline-flex{display:-webkit-inline-box!important;display:-ms-inline-flexbox!important;display:inline-flex!important}}.embed-responsive{position:relative;display:block;width:100%;padding:0;overflow:hidden}.embed-responsive::before{display:block;content:""}.embed-responsive .embed-responsive-item,.embed-responsive embed,.embed-responsive iframe,.embed-responsive object,.embed-responsive video{position:absolute;top:0;bottom:0;left:0;width:100%;height:100%;border:0}.embed-responsive-21by9::before{padding-top:42.857143%}.embed-responsive-16by9::before{padding-top:56.25%}.embed-responsive-4by3::before{padding-top:75%}.embed-responsive-1by1::before{padding-top:100%}.flex-row{-webkit-box-orient:horizontal!important;-webkit-box-direction:normal!important;-ms-flex-direction:row!important;flex-direction:row!important}.flex-column{-webkit-box-orient:vertical!important;-webkit-box-direction:normal!important;-ms-flex-direction:column!important;flex-direction:column!important}.flex-row-reverse{-webkit-box-orient:horizontal!important;-webkit-box-direction:reverse!important;-ms-flex-direction:row-reverse!important;flex-direction:row-reverse!important}.flex-column-reverse{-webkit-box-orient:vertical!important;-webkit-box-direction:reverse!important;-ms-flex-direction:column-reverse!important;flex-direction:column-reverse!important}.flex-wrap{-ms-flex-wrap:wrap!important;flex-wrap:wrap!important}.flex-nowrap{-ms-flex-wrap:nowrap!important;flex-wrap:nowrap!important}.flex-wrap-reverse{-ms-flex-wrap:wrap-reverse!important;flex-wrap:wrap-reverse!important}.justify-content-start{-webkit-box-pack:start!important;-ms-flex-pack:start!important;justify-content:flex-start!important}.justify-content-end{-webkit-box-pack:end!important;-ms-flex-pack:end!important;justify-content:flex-end!important}.justify-content-center{-webkit-box-pack:center!important;-ms-flex-pack:center!important;justify-content:center!important}.justify-content-between{-webkit-box-pack:justify!important;-ms-flex-pack:justify!important;justify-content:space-between!important}.justify-content-around{-ms-flex-pack:distribute!important;justify-content:space-around!important}.align-items-start{-webkit-box-align:start!important;-ms-flex-align:start!important;align-items:flex-start!important}.align-items-end{-webkit-box-align:end!important;-ms-flex-align:end!important;align-items:flex-end!important}.align-items-center{-webkit-box-align:center!important;-ms-flex-align:center!important;align-items:center!important}.align-items-baseline{-webkit-box-align:baseline!important;-ms-flex-align:baseline!important;align-items:baseline!important}.align-items-stretch{-webkit-box-align:stretch!important;-ms-flex-align:stretch!important;align-items:stretch!important}.align-content-start{-ms-flex-line-pack:start!important;align-content:flex-start!important}.align-content-end{-ms-flex-line-pack:end!important;align-content:flex-end!important}.align-content-center{-ms-flex-line-pack:center!important;align-content:center!important}.align-content-between{-ms-flex-line-pack:justify!important;align-content:space-between!important}.align-content-around{-ms-flex-line-pack:distribute!important;align-content:space-around!important}.align-content-stretch{-ms-flex-line-pack:stretch!important;align-content:stretch!important}.align-self-auto{-ms-flex-item-align:auto!important;align-self:auto!important}.align-self-start{-ms-flex-item-align:start!important;align-self:flex-start!important}.align-self-end{-ms-flex-item-align:end!important;align-self:flex-end!important}.align-self-center{-ms-flex-item-align:center!important;align-self:center!important}.align-self-baseline{-ms-flex-item-align:baseline!important;align-self:baseline!important}.align-self-stretch{-ms-flex-item-align:stretch!important;align-self:stretch!important}@media (min-width:576px){.flex-sm-row{-webkit-box-orient:horizontal!important;-webkit-box-direction:normal!important;-ms-flex-direction:row!important;flex-direction:row!important}.flex-sm-column{-webkit-box-orient:vertical!important;-webkit-box-direction:normal!important;-ms-flex-direction:column!important;flex-direction:column!important}.flex-sm-row-reverse{-webkit-box-orient:horizontal!important;-webkit-box-direction:reverse!important;-ms-flex-direction:row-reverse!important;flex-direction:row-reverse!important}.flex-sm-column-reverse{-webkit-box-orient:vertical!important;-webkit-box-direction:reverse!important;-ms-flex-direction:column-reverse!important;flex-direction:column-reverse!important}.flex-sm-wrap{-ms-flex-wrap:wrap!important;flex-wrap:wrap!important}.flex-sm-nowrap{-ms-flex-wrap:nowrap!important;flex-wrap:nowrap!important}.flex-sm-wrap-reverse{-ms-flex-wrap:wrap-reverse!important;flex-wrap:wrap-reverse!important}.justify-content-sm-start{-webkit-box-pack:start!important;-ms-flex-pack:start!important;justify-content:flex-start!important}.justify-content-sm-end{-webkit-box-pack:end!important;-ms-flex-pack:end!important;justify-content:flex-end!important}.justify-content-sm-center{-webkit-box-pack:center!important;-ms-flex-pack:center!important;justify-content:center!important}.justify-content-sm-between{-webkit-box-pack:justify!important;-ms-flex-pack:justify!important;justify-content:space-between!important}.justify-content-sm-around{-ms-flex-pack:distribute!important;justify-content:space-around!important}.align-items-sm-start{-webkit-box-align:start!important;-ms-flex-align:start!important;align-items:flex-start!important}.align-items-sm-end{-webkit-box-align:end!important;-ms-flex-align:end!important;align-items:flex-end!important}.align-items-sm-center{-webkit-box-align:center!important;-ms-flex-align:center!important;align-items:center!important}.align-items-sm-baseline{-webkit-box-align:baseline!important;-ms-flex-align:baseline!important;align-items:baseline!important}.align-items-sm-stretch{-webkit-box-align:stretch!important;-ms-flex-align:stretch!important;align-items:stretch!important}.align-content-sm-start{-ms-flex-line-pack:start!important;align-content:flex-start!important}.align-content-sm-end{-ms-flex-line-pack:end!important;align-content:flex-end!important}.align-content-sm-center{-ms-flex-line-pack:center!important;align-content:center!important}.align-content-sm-between{-ms-flex-line-pack:justify!important;align-content:space-between!important}.align-content-sm-around{-ms-flex-line-pack:distribute!important;align-content:space-around!important}.align-content-sm-stretch{-ms-flex-line-pack:stretch!important;align-content:stretch!important}.align-self-sm-auto{-ms-flex-item-align:auto!important;align-self:auto!important}.align-self-sm-start{-ms-flex-item-align:start!important;align-self:flex-start!important}.align-self-sm-end{-ms-flex-item-align:end!important;align-self:flex-end!important}.align-self-sm-center{-ms-flex-item-align:center!important;align-self:center!important}.align-self-sm-baseline{-ms-flex-item-align:baseline!important;align-self:baseline!important}.align-self-sm-stretch{-ms-flex-item-align:stretch!important;align-self:stretch!important}}@media (min-width:768px){.flex-md-row{-webkit-box-orient:horizontal!important;-webkit-box-direction:normal!important;-ms-flex-direction:row!important;flex-direction:row!important}.flex-md-column{-webkit-box-orient:vertical!important;-webkit-box-direction:normal!important;-ms-flex-direction:column!important;flex-direction:column!important}.flex-md-row-reverse{-webkit-box-orient:horizontal!important;-webkit-box-direction:reverse!important;-ms-flex-direction:row-reverse!important;flex-direction:row-reverse!important}.flex-md-column-reverse{-webkit-box-orient:vertical!important;-webkit-box-direction:reverse!important;-ms-flex-direction:column-reverse!important;flex-direction:column-reverse!important}.flex-md-wrap{-ms-flex-wrap:wrap!important;flex-wrap:wrap!important}.flex-md-nowrap{-ms-flex-wrap:nowrap!important;flex-wrap:nowrap!important}.flex-md-wrap-reverse{-ms-flex-wrap:wrap-reverse!important;flex-wrap:wrap-reverse!important}.justify-content-md-start{-webkit-box-pack:start!important;-ms-flex-pack:start!important;justify-content:flex-start!important}.justify-content-md-end{-webkit-box-pack:end!important;-ms-flex-pack:end!important;justify-content:flex-end!important}.justify-content-md-center{-webkit-box-pack:center!important;-ms-flex-pack:center!important;justify-content:center!important}.justify-content-md-between{-webkit-box-pack:justify!important;-ms-flex-pack:justify!important;justify-content:space-between!important}.justify-content-md-around{-ms-flex-pack:distribute!important;justify-content:space-around!important}.align-items-md-start{-webkit-box-align:start!important;-ms-flex-align:start!important;align-items:flex-start!important}.align-items-md-end{-webkit-box-align:end!important;-ms-flex-align:end!important;align-items:flex-end!important}.align-items-md-center{-webkit-box-align:center!important;-ms-flex-align:center!important;align-items:center!important}.align-items-md-baseline{-webkit-box-align:baseline!important;-ms-flex-align:baseline!important;align-items:baseline!important}.align-items-md-stretch{-webkit-box-align:stretch!important;-ms-flex-align:stretch!important;align-items:stretch!important}.align-content-md-start{-ms-flex-line-pack:start!important;align-content:flex-start!important}.align-content-md-end{-ms-flex-line-pack:end!important;align-content:flex-end!important}.align-content-md-center{-ms-flex-line-pack:center!important;align-content:center!important}.align-content-md-between{-ms-flex-line-pack:justify!important;align-content:space-between!important}.align-content-md-around{-ms-flex-line-pack:distribute!important;align-content:space-around!important}.align-content-md-stretch{-ms-flex-line-pack:stretch!important;align-content:stretch!important}.align-self-md-auto{-ms-flex-item-align:auto!important;align-self:auto!important}.align-self-md-start{-ms-flex-item-align:start!important;align-self:flex-start!important}.align-self-md-end{-ms-flex-item-align:end!important;align-self:flex-end!important}.align-self-md-center{-ms-flex-item-align:center!important;align-self:center!important}.align-self-md-baseline{-ms-flex-item-align:baseline!important;align-self:baseline!important}.align-self-md-stretch{-ms-flex-item-align:stretch!important;align-self:stretch!important}}@media (min-width:992px){.flex-lg-row{-webkit-box-orient:horizontal!important;-webkit-box-direction:normal!important;-ms-flex-direction:row!important;flex-direction:row!important}.flex-lg-column{-webkit-box-orient:vertical!important;-webkit-box-direction:normal!important;-ms-flex-direction:column!important;flex-direction:column!important}.flex-lg-row-reverse{-webkit-box-orient:horizontal!important;-webkit-box-direction:reverse!important;-ms-flex-direction:row-reverse!important;flex-direction:row-reverse!important}.flex-lg-column-reverse{-webkit-box-orient:vertical!important;-webkit-box-direction:reverse!important;-ms-flex-direction:column-reverse!important;flex-direction:column-reverse!important}.flex-lg-wrap{-ms-flex-wrap:wrap!important;flex-wrap:wrap!important}.flex-lg-nowrap{-ms-flex-wrap:nowrap!important;flex-wrap:nowrap!important}.flex-lg-wrap-reverse{-ms-flex-wrap:wrap-reverse!important;flex-wrap:wrap-reverse!important}.justify-content-lg-start{-webkit-box-pack:start!important;-ms-flex-pack:start!important;justify-content:flex-start!important}.justify-content-lg-end{-webkit-box-pack:end!important;-ms-flex-pack:end!important;justify-content:flex-end!important}.justify-content-lg-center{-webkit-box-pack:center!important;-ms-flex-pack:center!important;justify-content:center!important}.justify-content-lg-between{-webkit-box-pack:justify!important;-ms-flex-pack:justify!important;justify-content:space-between!important}.justify-content-lg-around{-ms-flex-pack:distribute!important;justify-content:space-around!important}.align-items-lg-start{-webkit-box-align:start!important;-ms-flex-align:start!important;align-items:flex-start!important}.align-items-lg-end{-webkit-box-align:end!important;-ms-flex-align:end!important;align-items:flex-end!important}.align-items-lg-center{-webkit-box-align:center!important;-ms-flex-align:center!important;align-items:center!important}.align-items-lg-baseline{-webkit-box-align:baseline!important;-ms-flex-align:baseline!important;align-items:baseline!important}.align-items-lg-stretch{-webkit-box-align:stretch!important;-ms-flex-align:stretch!important;align-items:stretch!important}.align-content-lg-start{-ms-flex-line-pack:start!important;align-content:flex-start!important}.align-content-lg-end{-ms-flex-line-pack:end!important;align-content:flex-end!important}.align-content-lg-center{-ms-flex-line-pack:center!important;align-content:center!important}.align-content-lg-between{-ms-flex-line-pack:justify!important;align-content:space-between!important}.align-content-lg-around{-ms-flex-line-pack:distribute!important;align-content:space-around!important}.align-content-lg-stretch{-ms-flex-line-pack:stretch!important;align-content:stretch!important}.align-self-lg-auto{-ms-flex-item-align:auto!important;align-self:auto!important}.align-self-lg-start{-ms-flex-item-align:start!important;align-self:flex-start!important}.align-self-lg-end{-ms-flex-item-align:end!important;align-self:flex-end!important}.align-self-lg-center{-ms-flex-item-align:center!important;align-self:center!important}.align-self-lg-baseline{-ms-flex-item-align:baseline!important;align-self:baseline!important}.align-self-lg-stretch{-ms-flex-item-align:stretch!important;align-self:stretch!important}}@media (min-width:1200px){.flex-xl-row{-webkit-box-orient:horizontal!important;-webkit-box-direction:normal!important;-ms-flex-direction:row!important;flex-direction:row!important}.flex-xl-column{-webkit-box-orient:vertical!important;-webkit-box-direction:normal!important;-ms-flex-direction:column!important;flex-direction:column!important}.flex-xl-row-reverse{-webkit-box-orient:horizontal!important;-webkit-box-direction:reverse!important;-ms-flex-direction:row-reverse!important;flex-direction:row-reverse!important}.flex-xl-column-reverse{-webkit-box-orient:vertical!important;-webkit-box-direction:reverse!important;-ms-flex-direction:column-reverse!important;flex-direction:column-reverse!important}.flex-xl-wrap{-ms-flex-wrap:wrap!important;flex-wrap:wrap!important}.flex-xl-nowrap{-ms-flex-wrap:nowrap!important;flex-wrap:nowrap!important}.flex-xl-wrap-reverse{-ms-flex-wrap:wrap-reverse!important;flex-wrap:wrap-reverse!important}.justify-content-xl-start{-webkit-box-pack:start!important;-ms-flex-pack:start!important;justify-content:flex-start!important}.justify-content-xl-end{-webkit-box-pack:end!important;-ms-flex-pack:end!important;justify-content:flex-end!important}.justify-content-xl-center{-webkit-box-pack:center!important;-ms-flex-pack:center!important;justify-content:center!important}.justify-content-xl-between{-webkit-box-pack:justify!important;-ms-flex-pack:justify!important;justify-content:space-between!important}.justify-content-xl-around{-ms-flex-pack:distribute!important;justify-content:space-around!important}.align-items-xl-start{-webkit-box-align:start!important;-ms-flex-align:start!important;align-items:flex-start!important}.align-items-xl-end{-webkit-box-align:end!important;-ms-flex-align:end!important;align-items:flex-end!important}.align-items-xl-center{-webkit-box-align:center!important;-ms-flex-align:center!important;align-items:center!important}.align-items-xl-baseline{-webkit-box-align:baseline!important;-ms-flex-align:baseline!important;align-items:baseline!important}.align-items-xl-stretch{-webkit-box-align:stretch!important;-ms-flex-align:stretch!important;align-items:stretch!important}.align-content-xl-start{-ms-flex-line-pack:start!important;align-content:flex-start!important}.align-content-xl-end{-ms-flex-line-pack:end!important;align-content:flex-end!important}.align-content-xl-center{-ms-flex-line-pack:center!important;align-content:center!important}.align-content-xl-between{-ms-flex-line-pack:justify!important;align-content:space-between!important}.align-content-xl-around{-ms-flex-line-pack:distribute!important;align-content:space-around!important}.align-content-xl-stretch{-ms-flex-line-pack:stretch!important;align-content:stretch!important}.align-self-xl-auto{-ms-flex-item-align:auto!important;align-self:auto!important}.align-self-xl-start{-ms-flex-item-align:start!important;align-self:flex-start!important}.align-self-xl-end{-ms-flex-item-align:end!important;align-self:flex-end!important}.align-self-xl-center{-ms-flex-item-align:center!important;align-self:center!important}.align-self-xl-baseline{-ms-flex-item-align:baseline!important;align-self:baseline!important}.align-self-xl-stretch{-ms-flex-item-align:stretch!important;align-self:stretch!important}}.float-left{float:left!important}.float-right{float:right!important}.float-none{float:none!important}@media (min-width:576px){.float-sm-left{float:left!important}.float-sm-right{float:right!important}.float-sm-none{float:none!important}}@media (min-width:768px){.float-md-left{float:left!important}.float-md-right{float:right!important}.float-md-none{float:none!important}}@media (min-width:992px){.float-lg-left{float:left!important}.float-lg-right{float:right!important}.float-lg-none{float:none!important}}@media (min-width:1200px){.float-xl-left{float:left!important}.float-xl-right{float:right!important}.float-xl-none{float:none!important}}.position-static{position:static!important}.position-relative{position:relative!important}.position-absolute{position:absolute!important}.position-fixed{position:fixed!important}.position-sticky{position:-webkit-sticky!important;position:sticky!important}.fixed-top{position:fixed;top:0;right:0;left:0;z-index:1030}.fixed-bottom{position:fixed;right:0;bottom:0;left:0;z-index:1030}@supports ((position:-webkit-sticky) or (position:sticky)){.sticky-top{position:-webkit-sticky;position:sticky;top:0;z-index:1020}}.sr-only{position:absolute;width:1px;height:1px;padding:0;overflow:hidden;clip:rect(0,0,0,0);white-space:nowrap;-webkit-clip-path:inset(50%);clip-path:inset(50%);border:0}.sr-only-focusable:active,.sr-only-focusable:focus{position:static;width:auto;height:auto;overflow:visible;clip:auto;white-space:normal;-webkit-clip-path:none;clip-path:none}.w-25{width:25%!important}.w-50{width:50%!important}.w-75{width:75%!important}.w-100{width:100%!important}.h-25{height:25%!important}.h-50{height:50%!important}.h-75{height:75%!important}.h-100{height:100%!important}.mw-100{max-width:100%!important}.mh-100{max-height:100%!important}.m-0{margin:0!important}.mt-0,.my-0{margin-top:0!important}.mr-0,.mx-0{margin-right:0!important}.mb-0,.my-0{margin-bottom:0!important}.ml-0,.mx-0{margin-left:0!important}.m-1{margin:.25rem!important}.mt-1,.my-1{margin-top:.25rem!important}.mr-1,.mx-1{margin-right:.25rem!important}.mb-1,.my-1{margin-bottom:.25rem!important}.ml-1,.mx-1{margin-left:.25rem!important}.m-2{margin:.5rem!important}.mt-2,.my-2{margin-top:.5rem!important}.mr-2,.mx-2{margin-right:.5rem!important}.mb-2,.my-2{margin-bottom:.5rem!important}.ml-2,.mx-2{margin-left:.5rem!important}.m-3{margin:1rem!important}.mt-3,.my-3{margin-top:1rem!important}.mr-3,.mx-3{margin-right:1rem!important}.mb-3,.my-3{margin-bottom:1rem!important}.ml-3,.mx-3{margin-left:1rem!important}.m-4{margin:1.5rem!important}.mt-4,.my-4{margin-top:1.5rem!important}.mr-4,.mx-4{margin-right:1.5rem!important}.mb-4,.my-4{margin-bottom:1.5rem!important}.ml-4,.mx-4{margin-left:1.5rem!important}.m-5{margin:3rem!important}.mt-5,.my-5{margin-top:3rem!important}.mr-5,.mx-5{margin-right:3rem!important}.mb-5,.my-5{margin-bottom:3rem!important}.ml-5,.mx-5{margin-left:3rem!important}.p-0{padding:0!important}.pt-0,.py-0{padding-top:0!important}.pr-0,.px-0{padding-right:0!important}.pb-0,.py-0{padding-bottom:0!important}.pl-0,.px-0{padding-left:0!important}.p-1{padding:.25rem!important}.pt-1,.py-1{padding-top:.25rem!important}.pr-1,.px-1{padding-right:.25rem!important}.pb-1,.py-1{padding-bottom:.25rem!important}.pl-1,.px-1{padding-left:.25rem!important}.p-2{padding:.5rem!important}.pt-2,.py-2{padding-top:.5rem!important}.pr-2,.px-2{padding-right:.5rem!important}.pb-2,.py-2{padding-bottom:.5rem!important}.pl-2,.px-2{padding-left:.5rem!important}.p-3{padding:1rem!important}.pt-3,.py-3{padding-top:1rem!important}.pr-3,.px-3{padding-right:1rem!important}.pb-3,.py-3{padding-bottom:1rem!important}.pl-3,.px-3{padding-left:1rem!important}.p-4{padding:1.5rem!important}.pt-4,.py-4{padding-top:1.5rem!important}.pr-4,.px-4{padding-right:1.5rem!important}.pb-4,.py-4{padding-bottom:1.5rem!important}.pl-4,.px-4{padding-left:1.5rem!important}.p-5{padding:3rem!important}.pt-5,.py-5{padding-top:3rem!important}.pr-5,.px-5{padding-right:3rem!important}.pb-5,.py-5{padding-bottom:3rem!important}.pl-5,.px-5{padding-left:3rem!important}.m-auto{margin:auto!important}.mt-auto,.my-auto{margin-top:auto!important}.mr-auto,.mx-auto{margin-right:auto!important}.mb-auto,.my-auto{margin-bottom:auto!important}.ml-auto,.mx-auto{margin-left:auto!important}@media (min-width:576px){.m-sm-0{margin:0!important}.mt-sm-0,.my-sm-0{margin-top:0!important}.mr-sm-0,.mx-sm-0{margin-right:0!important}.mb-sm-0,.my-sm-0{margin-bottom:0!important}.ml-sm-0,.mx-sm-0{margin-left:0!important}.m-sm-1{margin:.25rem!important}.mt-sm-1,.my-sm-1{margin-top:.25rem!important}.mr-sm-1,.mx-sm-1{margin-right:.25rem!important}.mb-sm-1,.my-sm-1{margin-bottom:.25rem!important}.ml-sm-1,.mx-sm-1{margin-left:.25rem!important}.m-sm-2{margin:.5rem!important}.mt-sm-2,.my-sm-2{margin-top:.5rem!important}.mr-sm-2,.mx-sm-2{margin-right:.5rem!important}.mb-sm-2,.my-sm-2{margin-bottom:.5rem!important}.ml-sm-2,.mx-sm-2{margin-left:.5rem!important}.m-sm-3{margin:1rem!important}.mt-sm-3,.my-sm-3{margin-top:1rem!important}.mr-sm-3,.mx-sm-3{margin-right:1rem!important}.mb-sm-3,.my-sm-3{margin-bottom:1rem!important}.ml-sm-3,.mx-sm-3{margin-left:1rem!important}.m-sm-4{margin:1.5rem!important}.mt-sm-4,.my-sm-4{margin-top:1.5rem!important}.mr-sm-4,.mx-sm-4{margin-right:1.5rem!important}.mb-sm-4,.my-sm-4{margin-bottom:1.5rem!important}.ml-sm-4,.mx-sm-4{margin-left:1.5rem!important}.m-sm-5{margin:3rem!important}.mt-sm-5,.my-sm-5{margin-top:3rem!important}.mr-sm-5,.mx-sm-5{margin-right:3rem!important}.mb-sm-5,.my-sm-5{margin-bottom:3rem!important}.ml-sm-5,.mx-sm-5{margin-left:3rem!important}.p-sm-0{padding:0!important}.pt-sm-0,.py-sm-0{padding-top:0!important}.pr-sm-0,.px-sm-0{padding-right:0!important}.pb-sm-0,.py-sm-0{padding-bottom:0!important}.pl-sm-0,.px-sm-0{padding-left:0!important}.p-sm-1{padding:.25rem!important}.pt-sm-1,.py-sm-1{padding-top:.25rem!important}.pr-sm-1,.px-sm-1{padding-right:.25rem!important}.pb-sm-1,.py-sm-1{padding-bottom:.25rem!important}.pl-sm-1,.px-sm-1{padding-left:.25rem!important}.p-sm-2{padding:.5rem!important}.pt-sm-2,.py-sm-2{padding-top:.5rem!important}.pr-sm-2,.px-sm-2{padding-right:.5rem!important}.pb-sm-2,.py-sm-2{padding-bottom:.5rem!important}.pl-sm-2,.px-sm-2{padding-left:.5rem!important}.p-sm-3{padding:1rem!important}.pt-sm-3,.py-sm-3{padding-top:1rem!important}.pr-sm-3,.px-sm-3{padding-right:1rem!important}.pb-sm-3,.py-sm-3{padding-bottom:1rem!important}.pl-sm-3,.px-sm-3{padding-left:1rem!important}.p-sm-4{padding:1.5rem!important}.pt-sm-4,.py-sm-4{padding-top:1.5rem!important}.pr-sm-4,.px-sm-4{padding-right:1.5rem!important}.pb-sm-4,.py-sm-4{padding-bottom:1.5rem!important}.pl-sm-4,.px-sm-4{padding-left:1.5rem!important}.p-sm-5{padding:3rem!important}.pt-sm-5,.py-sm-5{padding-top:3rem!important}.pr-sm-5,.px-sm-5{padding-right:3rem!important}.pb-sm-5,.py-sm-5{padding-bottom:3rem!important}.pl-sm-5,.px-sm-5{padding-left:3rem!important}.m-sm-auto{margin:auto!important}.mt-sm-auto,.my-sm-auto{margin-top:auto!important}.mr-sm-auto,.mx-sm-auto{margin-right:auto!important}.mb-sm-auto,.my-sm-auto{margin-bottom:auto!important}.ml-sm-auto,.mx-sm-auto{margin-left:auto!important}}@media (min-width:768px){.m-md-0{margin:0!important}.mt-md-0,.my-md-0{margin-top:0!important}.mr-md-0,.mx-md-0{margin-right:0!important}.mb-md-0,.my-md-0{margin-bottom:0!important}.ml-md-0,.mx-md-0{margin-left:0!important}.m-md-1{margin:.25rem!important}.mt-md-1,.my-md-1{margin-top:.25rem!important}.mr-md-1,.mx-md-1{margin-right:.25rem!important}.mb-md-1,.my-md-1{margin-bottom:.25rem!important}.ml-md-1,.mx-md-1{margin-left:.25rem!important}.m-md-2{margin:.5rem!important}.mt-md-2,.my-md-2{margin-top:.5rem!important}.mr-md-2,.mx-md-2{margin-right:.5rem!important}.mb-md-2,.my-md-2{margin-bottom:.5rem!important}.ml-md-2,.mx-md-2{margin-left:.5rem!important}.m-md-3{margin:1rem!important}.mt-md-3,.my-md-3{margin-top:1rem!important}.mr-md-3,.mx-md-3{margin-right:1rem!important}.mb-md-3,.my-md-3{margin-bottom:1rem!important}.ml-md-3,.mx-md-3{margin-left:1rem!important}.m-md-4{margin:1.5rem!important}.mt-md-4,.my-md-4{margin-top:1.5rem!important}.mr-md-4,.mx-md-4{margin-right:1.5rem!important}.mb-md-4,.my-md-4{margin-bottom:1.5rem!important}.ml-md-4,.mx-md-4{margin-left:1.5rem!important}.m-md-5{margin:3rem!important}.mt-md-5,.my-md-5{margin-top:3rem!important}.mr-md-5,.mx-md-5{margin-right:3rem!important}.mb-md-5,.my-md-5{margin-bottom:3rem!important}.ml-md-5,.mx-md-5{margin-left:3rem!important}.p-md-0{padding:0!important}.pt-md-0,.py-md-0{padding-top:0!important}.pr-md-0,.px-md-0{padding-right:0!important}.pb-md-0,.py-md-0{padding-bottom:0!important}.pl-md-0,.px-md-0{padding-left:0!important}.p-md-1{padding:.25rem!important}.pt-md-1,.py-md-1{padding-top:.25rem!important}.pr-md-1,.px-md-1{padding-right:.25rem!important}.pb-md-1,.py-md-1{padding-bottom:.25rem!important}.pl-md-1,.px-md-1{padding-left:.25rem!important}.p-md-2{padding:.5rem!important}.pt-md-2,.py-md-2{padding-top:.5rem!important}.pr-md-2,.px-md-2{padding-right:.5rem!important}.pb-md-2,.py-md-2{padding-bottom:.5rem!important}.pl-md-2,.px-md-2{padding-left:.5rem!important}.p-md-3{padding:1rem!important}.pt-md-3,.py-md-3{padding-top:1rem!important}.pr-md-3,.px-md-3{padding-right:1rem!important}.pb-md-3,.py-md-3{padding-bottom:1rem!important}.pl-md-3,.px-md-3{padding-left:1rem!important}.p-md-4{padding:1.5rem!important}.pt-md-4,.py-md-4{padding-top:1.5rem!important}.pr-md-4,.px-md-4{padding-right:1.5rem!important}.pb-md-4,.py-md-4{padding-bottom:1.5rem!important}.pl-md-4,.px-md-4{padding-left:1.5rem!important}.p-md-5{padding:3rem!important}.pt-md-5,.py-md-5{padding-top:3rem!important}.pr-md-5,.px-md-5{padding-right:3rem!important}.pb-md-5,.py-md-5{padding-bottom:3rem!important}.pl-md-5,.px-md-5{padding-left:3rem!important}.m-md-auto{margin:auto!important}.mt-md-auto,.my-md-auto{margin-top:auto!important}.mr-md-auto,.mx-md-auto{margin-right:auto!important}.mb-md-auto,.my-md-auto{margin-bottom:auto!important}.ml-md-auto,.mx-md-auto{margin-left:auto!important}}@media (min-width:992px){.m-lg-0{margin:0!important}.mt-lg-0,.my-lg-0{margin-top:0!important}.mr-lg-0,.mx-lg-0{margin-right:0!important}.mb-lg-0,.my-lg-0{margin-bottom:0!important}.ml-lg-0,.mx-lg-0{margin-left:0!important}.m-lg-1{margin:.25rem!important}.mt-lg-1,.my-lg-1{margin-top:.25rem!important}.mr-lg-1,.mx-lg-1{margin-right:.25rem!important}.mb-lg-1,.my-lg-1{margin-bottom:.25rem!important}.ml-lg-1,.mx-lg-1{margin-left:.25rem!important}.m-lg-2{margin:.5rem!important}.mt-lg-2,.my-lg-2{margin-top:.5rem!important}.mr-lg-2,.mx-lg-2{margin-right:.5rem!important}.mb-lg-2,.my-lg-2{margin-bottom:.5rem!important}.ml-lg-2,.mx-lg-2{margin-left:.5rem!important}.m-lg-3{margin:1rem!important}.mt-lg-3,.my-lg-3{margin-top:1rem!important}.mr-lg-3,.mx-lg-3{margin-right:1rem!important}.mb-lg-3,.my-lg-3{margin-bottom:1rem!important}.ml-lg-3,.mx-lg-3{margin-left:1rem!important}.m-lg-4{margin:1.5rem!important}.mt-lg-4,.my-lg-4{margin-top:1.5rem!important}.mr-lg-4,.mx-lg-4{margin-right:1.5rem!important}.mb-lg-4,.my-lg-4{margin-bottom:1.5rem!important}.ml-lg-4,.mx-lg-4{margin-left:1.5rem!important}.m-lg-5{margin:3rem!important}.mt-lg-5,.my-lg-5{margin-top:3rem!important}.mr-lg-5,.mx-lg-5{margin-right:3rem!important}.mb-lg-5,.my-lg-5{margin-bottom:3rem!important}.ml-lg-5,.mx-lg-5{margin-left:3rem!important}.p-lg-0{padding:0!important}.pt-lg-0,.py-lg-0{padding-top:0!important}.pr-lg-0,.px-lg-0{padding-right:0!important}.pb-lg-0,.py-lg-0{padding-bottom:0!important}.pl-lg-0,.px-lg-0{padding-left:0!important}.p-lg-1{padding:.25rem!important}.pt-lg-1,.py-lg-1{padding-top:.25rem!important}.pr-lg-1,.px-lg-1{padding-right:.25rem!important}.pb-lg-1,.py-lg-1{padding-bottom:.25rem!important}.pl-lg-1,.px-lg-1{padding-left:.25rem!important}.p-lg-2{padding:.5rem!important}.pt-lg-2,.py-lg-2{padding-top:.5rem!important}.pr-lg-2,.px-lg-2{padding-right:.5rem!important}.pb-lg-2,.py-lg-2{padding-bottom:.5rem!important}.pl-lg-2,.px-lg-2{padding-left:.5rem!important}.p-lg-3{padding:1rem!important}.pt-lg-3,.py-lg-3{padding-top:1rem!important}.pr-lg-3,.px-lg-3{padding-right:1rem!important}.pb-lg-3,.py-lg-3{padding-bottom:1rem!important}.pl-lg-3,.px-lg-3{padding-left:1rem!important}.p-lg-4{padding:1.5rem!important}.pt-lg-4,.py-lg-4{padding-top:1.5rem!important}.pr-lg-4,.px-lg-4{padding-right:1.5rem!important}.pb-lg-4,.py-lg-4{padding-bottom:1.5rem!important}.pl-lg-4,.px-lg-4{padding-left:1.5rem!important}.p-lg-5{padding:3rem!important}.pt-lg-5,.py-lg-5{padding-top:3rem!important}.pr-lg-5,.px-lg-5{padding-right:3rem!important}.pb-lg-5,.py-lg-5{padding-bottom:3rem!important}.pl-lg-5,.px-lg-5{padding-left:3rem!important}.m-lg-auto{margin:auto!important}.mt-lg-auto,.my-lg-auto{margin-top:auto!important}.mr-lg-auto,.mx-lg-auto{margin-right:auto!important}.mb-lg-auto,.my-lg-auto{margin-bottom:auto!important}.ml-lg-auto,.mx-lg-auto{margin-left:auto!important}}@media (min-width:1200px){.m-xl-0{margin:0!important}.mt-xl-0,.my-xl-0{margin-top:0!important}.mr-xl-0,.mx-xl-0{margin-right:0!important}.mb-xl-0,.my-xl-0{margin-bottom:0!important}.ml-xl-0,.mx-xl-0{margin-left:0!important}.m-xl-1{margin:.25rem!important}.mt-xl-1,.my-xl-1{margin-top:.25rem!important}.mr-xl-1,.mx-xl-1{margin-right:.25rem!important}.mb-xl-1,.my-xl-1{margin-bottom:.25rem!important}.ml-xl-1,.mx-xl-1{margin-left:.25rem!important}.m-xl-2{margin:.5rem!important}.mt-xl-2,.my-xl-2{margin-top:.5rem!important}.mr-xl-2,.mx-xl-2{margin-right:.5rem!important}.mb-xl-2,.my-xl-2{margin-bottom:.5rem!important}.ml-xl-2,.mx-xl-2{margin-left:.5rem!important}.m-xl-3{margin:1rem!important}.mt-xl-3,.my-xl-3{margin-top:1rem!important}.mr-xl-3,.mx-xl-3{margin-right:1rem!important}.mb-xl-3,.my-xl-3{margin-bottom:1rem!important}.ml-xl-3,.mx-xl-3{margin-left:1rem!important}.m-xl-4{margin:1.5rem!important}.mt-xl-4,.my-xl-4{margin-top:1.5rem!important}.mr-xl-4,.mx-xl-4{margin-right:1.5rem!important}.mb-xl-4,.my-xl-4{margin-bottom:1.5rem!important}.ml-xl-4,.mx-xl-4{margin-left:1.5rem!important}.m-xl-5{margin:3rem!important}.mt-xl-5,.my-xl-5{margin-top:3rem!important}.mr-xl-5,.mx-xl-5{margin-right:3rem!important}.mb-xl-5,.my-xl-5{margin-bottom:3rem!important}.ml-xl-5,.mx-xl-5{margin-left:3rem!important}.p-xl-0{padding:0!important}.pt-xl-0,.py-xl-0{padding-top:0!important}.pr-xl-0,.px-xl-0{padding-right:0!important}.pb-xl-0,.py-xl-0{padding-bottom:0!important}.pl-xl-0,.px-xl-0{padding-left:0!important}.p-xl-1{padding:.25rem!important}.pt-xl-1,.py-xl-1{padding-top:.25rem!important}.pr-xl-1,.px-xl-1{padding-right:.25rem!important}.pb-xl-1,.py-xl-1{padding-bottom:.25rem!important}.pl-xl-1,.px-xl-1{padding-left:.25rem!important}.p-xl-2{padding:.5rem!important}.pt-xl-2,.py-xl-2{padding-top:.5rem!important}.pr-xl-2,.px-xl-2{padding-right:.5rem!important}.pb-xl-2,.py-xl-2{padding-bottom:.5rem!important}.pl-xl-2,.px-xl-2{padding-left:.5rem!important}.p-xl-3{padding:1rem!important}.pt-xl-3,.py-xl-3{padding-top:1rem!important}.pr-xl-3,.px-xl-3{padding-right:1rem!important}.pb-xl-3,.py-xl-3{padding-bottom:1rem!important}.pl-xl-3,.px-xl-3{padding-left:1rem!important}.p-xl-4{padding:1.5rem!important}.pt-xl-4,.py-xl-4{padding-top:1.5rem!important}.pr-xl-4,.px-xl-4{padding-right:1.5rem!important}.pb-xl-4,.py-xl-4{padding-bottom:1.5rem!important}.pl-xl-4,.px-xl-4{padding-left:1.5rem!important}.p-xl-5{padding:3rem!important}.pt-xl-5,.py-xl-5{padding-top:3rem!important}.pr-xl-5,.px-xl-5{padding-right:3rem!important}.pb-xl-5,.py-xl-5{padding-bottom:3rem!important}.pl-xl-5,.px-xl-5{padding-left:3rem!important}.m-xl-auto{margin:auto!important}.mt-xl-auto,.my-xl-auto{margin-top:auto!important}.mr-xl-auto,.mx-xl-auto{margin-right:auto!important}.mb-xl-auto,.my-xl-auto{margin-bottom:auto!important}.ml-xl-auto,.mx-xl-auto{margin-left:auto!important}}.text-justify{text-align:justify!important}.text-nowrap{white-space:nowrap!important}.text-truncate{overflow:hidden;text-overflow:ellipsis;white-space:nowrap}.text-left{text-align:left!important}.text-right{text-align:right!important}.text-center{text-align:center!important}@media (min-width:576px){.text-sm-left{text-align:left!important}.text-sm-right{text-align:right!important}.text-sm-center{text-align:center!important}}@media (min-width:768px){.text-md-left{text-align:left!important}.text-md-right{text-align:right!important}.text-md-center{text-align:center!important}}@media (min-width:992px){.text-lg-left{text-align:left!important}.text-lg-right{text-align:right!important}.text-lg-center{text-align:center!important}}@media (min-width:1200px){.text-xl-left{text-align:left!important}.text-xl-right{text-align:right!important}.text-xl-center{text-align:center!important}}.text-lowercase{text-transform:lowercase!important}.text-uppercase{text-transform:uppercase!important}.text-capitalize{text-transform:capitalize!important}.font-weight-light{font-weight:300!important}.font-weight-normal{font-weight:400!important}.font-weight-bold{font-weight:700!important}.font-italic{font-style:italic!important}.text-white{color:#fff!important}.text-primary{color:#007bff!important}a.text-primary:focus,a.text-primary:hover{color:#0062cc!important}.text-secondary{color:#6c757d!important}a.text-secondary:focus,a.text-secondary:hover{color:#545b62!important}.text-success{color:#28a745!important}a.text-success:focus,a.text-success:hover{color:#1e7e34!important}.text-info{color:#17a2b8!important}a.text-info:focus,a.text-info:hover{color:#117a8b!important}.text-warning{color:#ffc107!important}a.text-warning:focus,a.text-warning:hover{color:#d39e00!important}.text-danger{color:#dc3545!important}a.text-danger:focus,a.text-danger:hover{color:#bd2130!important}.text-light{color:#f8f9fa!important}a.text-light:focus,a.text-light:hover{color:#dae0e5!important}.text-dark{color:#343a40!important}a.text-dark:focus,a.text-dark:hover{color:#1d2124!important}.text-muted{color:#6c757d!important}.text-hide{font:0/0 a;color:transparent;text-shadow:none;background-color:transparent;border:0}.visible{visibility:visible!important}.invisible{visibility:hidden!important}@media print{*,::after,::before{text-shadow:none!important;box-shadow:none!important}a:not(.btn){text-decoration:underline}abbr[title]::after{content:" (" attr(title) ")"}pre{white-space:pre-wrap!important}blockquote,pre{border:1px solid #999;page-break-inside:avoid}thead{display:table-header-group}img,tr{page-break-inside:avoid}h2,h3,p{orphans:3;widows:3}h2,h3{page-break-after:avoid}@page{size:a3}body{min-width:992px!important}.container{min-width:992px!important}.navbar{display:none}.badge{border:1px solid #000}.table{border-collapse:collapse!important}.table td,.table th{background-color:#fff!important}.table-bordered td,.table-bordered th{border:1px solid #ddd!important}}
/*# sourceMappingURL=bootstrap.min.css.map */
        /* required LIB STYLES */
/* .Treant se automatski dodaje na svaki chart conatiner */
.Treant { position: relative; overflow: hidden; padding: 0 !important; }
.Treant > .node,
.Treant > .pseudo { position: absolute; display: block; visibility: hidden; }
.Treant.Treant-loaded .node,
.Treant.Treant-loaded .pseudo { visibility: visible; }
.Treant > .pseudo { width: 0; height: 0; border: none; padding: 0; }
.Treant .collapse-switch { width: 3px; height: 3px; display: block; border: 1px solid black; position: absolute; top: 1px; right: 1px; cursor: pointer; }
.Treant .collapsed .collapse-switch { background-color: #868DEE; }
.Treant > .node img {	border: none; float: left; }
        body {
  margin:0;
  font-family:-apple-system,BlinkMacSystemFont,"Segoe UI",Roboto,
  "Helvetica Neue",Arial,"Noto Sans",sans-serif,"Segoe UI Symbol";
  font-size:1rem;font-weight:400;line-height:1.5;
  color:#212529;text-align:left;background-color:#fff
}

svg {
    overflow: visible !important;
}

table {
    box-sizing: border-box;
    border-collapse: collapse;
}

.label{
  width: auto;
  border-bottom: 1px solid;
}

.verbose{
  padding: 4px;
  border-top: 1px solid;
}

.node-content{
  width: max-content;
  text-align: left;
  padding: 14px;
  font-family: Consolas, monaco, monospace;
  font-size: 14px; font-style: normal;
  line-height: normal;
  display: flex;
  justify-content: center;
  align-items: center;
  margin: auto;
}

.node-container{
  width: min-content;
  border: 1px solid;
}

.inner-node-content{
  max-width: 400px;
  padding: 14px;
}

pre{
  font-family: Consolas, monaco, monospace;
  font-size: 14px; font-style: normal;
  line-height: normal;
}

.Treant-loaded {
  margin-top: 30px !important;
}

.Treant {
  margin: auto;
  overflow: visible !important;
}

.Treant .node .collapse-switch {
  text-align: center;
  height: 20px;
  width: 20px;
  top: -23px;
  right: -24px;
  font-size: 14px;
  color: black;
  text-decoration: none;
}

.Treant .node .collapse-switch:hover {
  opacity: 0.5;
}

.Treant .node .collapse-switch:after {
  content: '-';
}

.Treant .node.collapsed .collapse-switch:after {
  content: '+';
}

.Treant .node.collapsed .collapse-switch {
  background-color: white;
}

.node {
  text-align: center;
  color: black;
  text-decoration: none;
}

.and-gate {
  margin-top: -11px;
  margin-left: -1px;
  border-top-left-radius: 14px;
  border-top-right-radius: 14px;
  height: 25px;
  width: 20px;
  border: 1px solid black;
  background-color: white;
}

.and-gate>span {
  top: 50%;
  margin: 50% auto;
}

.and-gate:empty {
  background-image: repeating-linear-gradient(-45deg, transparent, black 2px, rgba(255, 255, 255, .5) 2px, rgba(255, 255, 255, .5) 5px);
}

.tooltip {
  transform: perspective(1px) scale(1.1);
  max-width: 800px;
  border-radius: 5px;
  border: 1px solid black;
  background-color: white;
  pointer-events: none;
  z-index: 1080;
  opacity: 0.97 !important;
  padding: 0 30px 0 30px;
  pointer-events: all;
}

.tooltip-inner {
  overflow: visible;
  background-color: white;
  color: black;
  z-index: 1070;
  max-width: 1000px;
  text-align: left;
  font-family: Consolas, monaco, monospace;
  font-size: 14px;
  font-style: normal;
  line-height: normal;
  max-width: none !important;
}

@media print {
  body {-webkit-print-color-adjust: exact;}
}
        </style>
        <script>/*! jQuery v3.3.1 | (c) JS Foundation and other contributors | jquery.org/license */
!function(e,t){"use strict";"object"==typeof module&&"object"==typeof module.exports?module.exports=e.document?t(e,!0):function(e){if(!e.document)throw new Error("jQuery requires a window with a document");return t(e)}:t(e)}("undefined"!=typeof window?window:this,function(e,t){"use strict";var n=[],r=e.document,i=Object.getPrototypeOf,o=n.slice,a=n.concat,s=n.push,u=n.indexOf,l={},c=l.toString,f=l.hasOwnProperty,p=f.toString,d=p.call(Object),h={},g=function e(t){return"function"==typeof t&&"number"!=typeof t.nodeType},y=function e(t){return null!=t&&t===t.window},v={type:!0,src:!0,noModule:!0};function m(e,t,n){var i,o=(t=t||r).createElement("script");if(o.text=e,n)for(i in v)n[i]&&(o[i]=n[i]);t.head.appendChild(o).parentNode.removeChild(o)}function x(e){return null==e?e+"":"object"==typeof e||"function"==typeof e?l[c.call(e)]||"object":typeof e}var b="3.3.1",w=function(e,t){return new w.fn.init(e,t)},T=/^[\s\uFEFF\xA0]+|[\s\uFEFF\xA0]+$/g;w.fn=w.prototype={jquery:"3.3.1",constructor:w,length:0,toArray:function(){return o.call(this)},get:function(e){return null==e?o.call(this):e<0?this[e+this.length]:this[e]},pushStack:function(e){var t=w.merge(this.constructor(),e);return t.prevObject=this,t},each:function(e){return w.each(this,e)},map:function(e){return this.pushStack(w.map(this,function(t,n){return e.call(t,n,t)}))},slice:function(){return this.pushStack(o.apply(this,arguments))},first:function(){return this.eq(0)},last:function(){return this.eq(-1)},eq:function(e){var t=this.length,n=+e+(e<0?t:0);return this.pushStack(n>=0&&n<t?[this[n]]:[])},end:function(){return this.prevObject||this.constructor()},push:s,sort:n.sort,splice:n.splice},w.extend=w.fn.extend=function(){var e,t,n,r,i,o,a=arguments[0]||{},s=1,u=arguments.length,l=!1;for("boolean"==typeof a&&(l=a,a=arguments[s]||{},s++),"object"==typeof a||g(a)||(a={}),s===u&&(a=this,s--);s<u;s++)if(null!=(e=arguments[s]))for(t in e)n=a[t],a!==(r=e[t])&&(l&&r&&(w.isPlainObject(r)||(i=Array.isArray(r)))?(i?(i=!1,o=n&&Array.isArray(n)?n:[]):o=n&&w.isPlainObject(n)?n:{},a[t]=w.extend(l,o,r)):void 0!==r&&(a[t]=r));return a},w.extend({expando:"jQuery"+("3.3.1"+Math.random()).replace(/\D/g,""),isReady:!0,error:function(e){throw new Error(e)},noop:function(){},isPlainObject:function(e){var t,n;return!(!e||"[object Object]"!==c.call(e))&&(!(t=i(e))||"function"==typeof(n=f.call(t,"constructor")&&t.constructor)&&p.call(n)===d)},isEmptyObject:function(e){var t;for(t in e)return!1;return!0},globalEval:function(e){m(e)},each:function(e,t){var n,r=0;if(C(e)){for(n=e.length;r<n;r++)if(!1===t.call(e[r],r,e[r]))break}else for(r in e)if(!1===t.call(e[r],r,e[r]))break;return e},trim:function(e){return null==e?"":(e+"").replace(T,"")},makeArray:function(e,t){var n=t||[];return null!=e&&(C(Object(e))?w.merge(n,"string"==typeof e?[e]:e):s.call(n,e)),n},inArray:function(e,t,n){return null==t?-1:u.call(t,e,n)},merge:function(e,t){for(var n=+t.length,r=0,i=e.length;r<n;r++)e[i++]=t[r];return e.length=i,e},grep:function(e,t,n){for(var r,i=[],o=0,a=e.length,s=!n;o<a;o++)(r=!t(e[o],o))!==s&&i.push(e[o]);return i},map:function(e,t,n){var r,i,o=0,s=[];if(C(e))for(r=e.length;o<r;o++)null!=(i=t(e[o],o,n))&&s.push(i);else for(o in e)null!=(i=t(e[o],o,n))&&s.push(i);return a.apply([],s)},guid:1,support:h}),"function"==typeof Symbol&&(w.fn[Symbol.iterator]=n[Symbol.iterator]),w.each("Boolean Number String Function Array Date RegExp Object Error Symbol".split(" "),function(e,t){l["[object "+t+"]"]=t.toLowerCase()});function C(e){var t=!!e&&"length"in e&&e.length,n=x(e);return!g(e)&&!y(e)&&("array"===n||0===t||"number"==typeof t&&t>0&&t-1 in e)}var E=function(e){var t,n,r,i,o,a,s,u,l,c,f,p,d,h,g,y,v,m,x,b="sizzle"+1*new Date,w=e.document,T=0,C=0,E=ae(),k=ae(),S=ae(),D=function(e,t){return e===t&&(f=!0),0},N={}.hasOwnProperty,A=[],j=A.pop,q=A.push,L=A.push,H=A.slice,O=function(e,t){for(var n=0,r=e.length;n<r;n++)if(e[n]===t)return n;return-1},P="checked|selected|async|autofocus|autoplay|controls|defer|disabled|hidden|ismap|loop|multiple|open|readonly|required|scoped",M="[\\x20\\t\\r\\n\\f]",R="(?:\\\\.|[\\w-]|[^\0-\\xa0])+",I="\\["+M+"*("+R+")(?:"+M+"*([*^$|!~]?=)"+M+"*(?:'((?:\\\\.|[^\\\\'])*)'|\"((?:\\\\.|[^\\\\\"])*)\"|("+R+"))|)"+M+"*\\]",W=":("+R+")(?:\\((('((?:\\\\.|[^\\\\'])*)'|\"((?:\\\\.|[^\\\\\"])*)\")|((?:\\\\.|[^\\\\()[\\]]|"+I+")*)|.*)\\)|)",$=new RegExp(M+"+","g"),B=new RegExp("^"+M+"+|((?:^|[^\\\\])(?:\\\\.)*)"+M+"+$","g"),F=new RegExp("^"+M+"*,"+M+"*"),_=new RegExp("^"+M+"*([>+~]|"+M+")"+M+"*"),z=new RegExp("="+M+"*([^\\]'\"]*?)"+M+"*\\]","g"),X=new RegExp(W),U=new RegExp("^"+R+"$"),V={ID:new RegExp("^#("+R+")"),CLASS:new RegExp("^\\.("+R+")"),TAG:new RegExp("^("+R+"|[*])"),ATTR:new RegExp("^"+I),PSEUDO:new RegExp("^"+W),CHILD:new RegExp("^:(only|first|last|nth|nth-last)-(child|of-type)(?:\\("+M+"*(even|odd|(([+-]|)(\\d*)n|)"+M+"*(?:([+-]|)"+M+"*(\\d+)|))"+M+"*\\)|)","i"),bool:new RegExp("^(?:"+P+")$","i"),needsContext:new RegExp("^"+M+"*[>+~]|:(even|odd|eq|gt|lt|nth|first|last)(?:\\("+M+"*((?:-\\d)?\\d*)"+M+"*\\)|)(?=[^-]|$)","i")},G=/^(?:input|select|textarea|button)$/i,Y=/^h\d$/i,Q=/^[^{]+\{\s*\[native \w/,J=/^(?:#([\w-]+)|(\w+)|\.([\w-]+))$/,K=/[+~]/,Z=new RegExp("\\\\([\\da-f]{1,6}"+M+"?|("+M+")|.)","ig"),ee=function(e,t,n){var r="0x"+t-65536;return r!==r||n?t:r<0?String.fromCharCode(r+65536):String.fromCharCode(r>>10|55296,1023&r|56320)},te=/([\0-\x1f\x7f]|^-?\d)|^-$|[^\0-\x1f\x7f-\uFFFF\w-]/g,ne=function(e,t){return t?"\0"===e?"\ufffd":e.slice(0,-1)+"\\"+e.charCodeAt(e.length-1).toString(16)+" ":"\\"+e},re=function(){p()},ie=me(function(e){return!0===e.disabled&&("form"in e||"label"in e)},{dir:"parentNode",next:"legend"});try{L.apply(A=H.call(w.childNodes),w.childNodes),A[w.childNodes.length].nodeType}catch(e){L={apply:A.length?function(e,t){q.apply(e,H.call(t))}:function(e,t){var n=e.length,r=0;while(e[n++]=t[r++]);e.length=n-1}}}function oe(e,t,r,i){var o,s,l,c,f,h,v,m=t&&t.ownerDocument,T=t?t.nodeType:9;if(r=r||[],"string"!=typeof e||!e||1!==T&&9!==T&&11!==T)return r;if(!i&&((t?t.ownerDocument||t:w)!==d&&p(t),t=t||d,g)){if(11!==T&&(f=J.exec(e)))if(o=f[1]){if(9===T){if(!(l=t.getElementById(o)))return r;if(l.id===o)return r.push(l),r}else if(m&&(l=m.getElementById(o))&&x(t,l)&&l.id===o)return r.push(l),r}else{if(f[2])return L.apply(r,t.getElementsByTagName(e)),r;if((o=f[3])&&n.getElementsByClassName&&t.getElementsByClassName)return L.apply(r,t.getElementsByClassName(o)),r}if(n.qsa&&!S[e+" "]&&(!y||!y.test(e))){if(1!==T)m=t,v=e;else if("object"!==t.nodeName.toLowerCase()){(c=t.getAttribute("id"))?c=c.replace(te,ne):t.setAttribute("id",c=b),s=(h=a(e)).length;while(s--)h[s]="#"+c+" "+ve(h[s]);v=h.join(","),m=K.test(e)&&ge(t.parentNode)||t}if(v)try{return L.apply(r,m.querySelectorAll(v)),r}catch(e){}finally{c===b&&t.removeAttribute("id")}}}return u(e.replace(B,"$1"),t,r,i)}function ae(){var e=[];function t(n,i){return e.push(n+" ")>r.cacheLength&&delete t[e.shift()],t[n+" "]=i}return t}function se(e){return e[b]=!0,e}function ue(e){var t=d.createElement("fieldset");try{return!!e(t)}catch(e){return!1}finally{t.parentNode&&t.parentNode.removeChild(t),t=null}}function le(e,t){var n=e.split("|"),i=n.length;while(i--)r.attrHandle[n[i]]=t}function ce(e,t){var n=t&&e,r=n&&1===e.nodeType&&1===t.nodeType&&e.sourceIndex-t.sourceIndex;if(r)return r;if(n)while(n=n.nextSibling)if(n===t)return-1;return e?1:-1}function fe(e){return function(t){return"input"===t.nodeName.toLowerCase()&&t.type===e}}function pe(e){return function(t){var n=t.nodeName.toLowerCase();return("input"===n||"button"===n)&&t.type===e}}function de(e){return function(t){return"form"in t?t.parentNode&&!1===t.disabled?"label"in t?"label"in t.parentNode?t.parentNode.disabled===e:t.disabled===e:t.isDisabled===e||t.isDisabled!==!e&&ie(t)===e:t.disabled===e:"label"in t&&t.disabled===e}}function he(e){return se(function(t){return t=+t,se(function(n,r){var i,o=e([],n.length,t),a=o.length;while(a--)n[i=o[a]]&&(n[i]=!(r[i]=n[i]))})})}function ge(e){return e&&"undefined"!=typeof e.getElementsByTagName&&e}n=oe.support={},o=oe.isXML=function(e){var t=e&&(e.ownerDocument||e).documentElement;return!!t&&"HTML"!==t.nodeName},p=oe.setDocument=function(e){var t,i,a=e?e.ownerDocument||e:w;return a!==d&&9===a.nodeType&&a.documentElement?(d=a,h=d.documentElement,g=!o(d),w!==d&&(i=d.defaultView)&&i.top!==i&&(i.addEventListener?i.addEventListener("unload",re,!1):i.attachEvent&&i.attachEvent("onunload",re)),n.attributes=ue(function(e){return e.className="i",!e.getAttribute("className")}),n.getElementsByTagName=ue(function(e){return e.appendChild(d.createComment("")),!e.getElementsByTagName("*").length}),n.getElementsByClassName=Q.test(d.getElementsByClassName),n.getById=ue(function(e){return h.appendChild(e).id=b,!d.getElementsByName||!d.getElementsByName(b).length}),n.getById?(r.filter.ID=function(e){var t=e.replace(Z,ee);return function(e){return e.getAttribute("id")===t}},r.find.ID=function(e,t){if("undefined"!=typeof t.getElementById&&g){var n=t.getElementById(e);return n?[n]:[]}}):(r.filter.ID=function(e){var t=e.replace(Z,ee);return function(e){var n="undefined"!=typeof e.getAttributeNode&&e.getAttributeNode("id");return n&&n.value===t}},r.find.ID=function(e,t){if("undefined"!=typeof t.getElementById&&g){var n,r,i,o=t.getElementById(e);if(o){if((n=o.getAttributeNode("id"))&&n.value===e)return[o];i=t.getElementsByName(e),r=0;while(o=i[r++])if((n=o.getAttributeNode("id"))&&n.value===e)return[o]}return[]}}),r.find.TAG=n.getElementsByTagName?function(e,t){return"undefined"!=typeof t.getElementsByTagName?t.getElementsByTagName(e):n.qsa?t.querySelectorAll(e):void 0}:function(e,t){var n,r=[],i=0,o=t.getElementsByTagName(e);if("*"===e){while(n=o[i++])1===n.nodeType&&r.push(n);return r}return o},r.find.CLASS=n.getElementsByClassName&&function(e,t){if("undefined"!=typeof t.getElementsByClassName&&g)return t.getElementsByClassName(e)},v=[],y=[],(n.qsa=Q.test(d.querySelectorAll))&&(ue(function(e){h.appendChild(e).innerHTML="<a id='"+b+"'></a><select id='"+b+"-\r\\' msallowcapture=''><option selected=''></option></select>",e.querySelectorAll("[msallowcapture^='']").length&&y.push("[*^$]="+M+"*(?:''|\"\")"),e.querySelectorAll("[selected]").length||y.push("\\["+M+"*(?:value|"+P+")"),e.querySelectorAll("[id~="+b+"-]").length||y.push("~="),e.querySelectorAll(":checked").length||y.push(":checked"),e.querySelectorAll("a#"+b+"+*").length||y.push(".#.+[+~]")}),ue(function(e){e.innerHTML="<a href='' disabled='disabled'></a><select disabled='disabled'><option/></select>";var t=d.createElement("input");t.setAttribute("type","hidden"),e.appendChild(t).setAttribute("name","D"),e.querySelectorAll("[name=d]").length&&y.push("name"+M+"*[*^$|!~]?="),2!==e.querySelectorAll(":enabled").length&&y.push(":enabled",":disabled"),h.appendChild(e).disabled=!0,2!==e.querySelectorAll(":disabled").length&&y.push(":enabled",":disabled"),e.querySelectorAll("*,:x"),y.push(",.*:")})),(n.matchesSelector=Q.test(m=h.matches||h.webkitMatchesSelector||h.mozMatchesSelector||h.oMatchesSelector||h.msMatchesSelector))&&ue(function(e){n.disconnectedMatch=m.call(e,"*"),m.call(e,"[s!='']:x"),v.push("!=",W)}),y=y.length&&new RegExp(y.join("|")),v=v.length&&new RegExp(v.join("|")),t=Q.test(h.compareDocumentPosition),x=t||Q.test(h.contains)?function(e,t){var n=9===e.nodeType?e.documentElement:e,r=t&&t.parentNode;return e===r||!(!r||1!==r.nodeType||!(n.contains?n.contains(r):e.compareDocumentPosition&&16&e.compareDocumentPosition(r)))}:function(e,t){if(t)while(t=t.parentNode)if(t===e)return!0;return!1},D=t?function(e,t){if(e===t)return f=!0,0;var r=!e.compareDocumentPosition-!t.compareDocumentPosition;return r||(1&(r=(e.ownerDocument||e)===(t.ownerDocument||t)?e.compareDocumentPosition(t):1)||!n.sortDetached&&t.compareDocumentPosition(e)===r?e===d||e.ownerDocument===w&&x(w,e)?-1:t===d||t.ownerDocument===w&&x(w,t)?1:c?O(c,e)-O(c,t):0:4&r?-1:1)}:function(e,t){if(e===t)return f=!0,0;var n,r=0,i=e.parentNode,o=t.parentNode,a=[e],s=[t];if(!i||!o)return e===d?-1:t===d?1:i?-1:o?1:c?O(c,e)-O(c,t):0;if(i===o)return ce(e,t);n=e;while(n=n.parentNode)a.unshift(n);n=t;while(n=n.parentNode)s.unshift(n);while(a[r]===s[r])r++;return r?ce(a[r],s[r]):a[r]===w?-1:s[r]===w?1:0},d):d},oe.matches=function(e,t){return oe(e,null,null,t)},oe.matchesSelector=function(e,t){if((e.ownerDocument||e)!==d&&p(e),t=t.replace(z,"='$1']"),n.matchesSelector&&g&&!S[t+" "]&&(!v||!v.test(t))&&(!y||!y.test(t)))try{var r=m.call(e,t);if(r||n.disconnectedMatch||e.document&&11!==e.document.nodeType)return r}catch(e){}return oe(t,d,null,[e]).length>0},oe.contains=function(e,t){return(e.ownerDocument||e)!==d&&p(e),x(e,t)},oe.attr=function(e,t){(e.ownerDocument||e)!==d&&p(e);var i=r.attrHandle[t.toLowerCase()],o=i&&N.call(r.attrHandle,t.toLowerCase())?i(e,t,!g):void 0;return void 0!==o?o:n.attributes||!g?e.getAttribute(t):(o=e.getAttributeNode(t))&&o.specified?o.value:null},oe.escape=function(e){return(e+"").replace(te,ne)},oe.error=function(e){throw new Error("Syntax error, unrecognized expression: "+e)},oe.uniqueSort=function(e){var t,r=[],i=0,o=0;if(f=!n.detectDuplicates,c=!n.sortStable&&e.slice(0),e.sort(D),f){while(t=e[o++])t===e[o]&&(i=r.push(o));while(i--)e.splice(r[i],1)}return c=null,e},i=oe.getText=function(e){var t,n="",r=0,o=e.nodeType;if(o){if(1===o||9===o||11===o){if("string"==typeof e.textContent)return e.textContent;for(e=e.firstChild;e;e=e.nextSibling)n+=i(e)}else if(3===o||4===o)return e.nodeValue}else while(t=e[r++])n+=i(t);return n},(r=oe.selectors={cacheLength:50,createPseudo:se,match:V,attrHandle:{},find:{},relative:{">":{dir:"parentNode",first:!0}," ":{dir:"parentNode"},"+":{dir:"previousSibling",first:!0},"~":{dir:"previousSibling"}},preFilter:{ATTR:function(e){return e[1]=e[1].replace(Z,ee),e[3]=(e[3]||e[4]||e[5]||"").replace(Z,ee),"~="===e[2]&&(e[3]=" "+e[3]+" "),e.slice(0,4)},CHILD:function(e){return e[1]=e[1].toLowerCase(),"nth"===e[1].slice(0,3)?(e[3]||oe.error(e[0]),e[4]=+(e[4]?e[5]+(e[6]||1):2*("even"===e[3]||"odd"===e[3])),e[5]=+(e[7]+e[8]||"odd"===e[3])):e[3]&&oe.error(e[0]),e},PSEUDO:function(e){var t,n=!e[6]&&e[2];return V.CHILD.test(e[0])?null:(e[3]?e[2]=e[4]||e[5]||"":n&&X.test(n)&&(t=a(n,!0))&&(t=n.indexOf(")",n.length-t)-n.length)&&(e[0]=e[0].slice(0,t),e[2]=n.slice(0,t)),e.slice(0,3))}},filter:{TAG:function(e){var t=e.replace(Z,ee).toLowerCase();return"*"===e?function(){return!0}:function(e){return e.nodeName&&e.nodeName.toLowerCase()===t}},CLASS:function(e){var t=E[e+" "];return t||(t=new RegExp("(^|"+M+")"+e+"("+M+"|$)"))&&E(e,function(e){return t.test("string"==typeof e.className&&e.className||"undefined"!=typeof e.getAttribute&&e.getAttribute("class")||"")})},ATTR:function(e,t,n){return function(r){var i=oe.attr(r,e);return null==i?"!="===t:!t||(i+="","="===t?i===n:"!="===t?i!==n:"^="===t?n&&0===i.indexOf(n):"*="===t?n&&i.indexOf(n)>-1:"$="===t?n&&i.slice(-n.length)===n:"~="===t?(" "+i.replace($," ")+" ").indexOf(n)>-1:"|="===t&&(i===n||i.slice(0,n.length+1)===n+"-"))}},CHILD:function(e,t,n,r,i){var o="nth"!==e.slice(0,3),a="last"!==e.slice(-4),s="of-type"===t;return 1===r&&0===i?function(e){return!!e.parentNode}:function(t,n,u){var l,c,f,p,d,h,g=o!==a?"nextSibling":"previousSibling",y=t.parentNode,v=s&&t.nodeName.toLowerCase(),m=!u&&!s,x=!1;if(y){if(o){while(g){p=t;while(p=p[g])if(s?p.nodeName.toLowerCase()===v:1===p.nodeType)return!1;h=g="only"===e&&!h&&"nextSibling"}return!0}if(h=[a?y.firstChild:y.lastChild],a&&m){x=(d=(l=(c=(f=(p=y)[b]||(p[b]={}))[p.uniqueID]||(f[p.uniqueID]={}))[e]||[])[0]===T&&l[1])&&l[2],p=d&&y.childNodes[d];while(p=++d&&p&&p[g]||(x=d=0)||h.pop())if(1===p.nodeType&&++x&&p===t){c[e]=[T,d,x];break}}else if(m&&(x=d=(l=(c=(f=(p=t)[b]||(p[b]={}))[p.uniqueID]||(f[p.uniqueID]={}))[e]||[])[0]===T&&l[1]),!1===x)while(p=++d&&p&&p[g]||(x=d=0)||h.pop())if((s?p.nodeName.toLowerCase()===v:1===p.nodeType)&&++x&&(m&&((c=(f=p[b]||(p[b]={}))[p.uniqueID]||(f[p.uniqueID]={}))[e]=[T,x]),p===t))break;return(x-=i)===r||x%r==0&&x/r>=0}}},PSEUDO:function(e,t){var n,i=r.pseudos[e]||r.setFilters[e.toLowerCase()]||oe.error("unsupported pseudo: "+e);return i[b]?i(t):i.length>1?(n=[e,e,"",t],r.setFilters.hasOwnProperty(e.toLowerCase())?se(function(e,n){var r,o=i(e,t),a=o.length;while(a--)e[r=O(e,o[a])]=!(n[r]=o[a])}):function(e){return i(e,0,n)}):i}},pseudos:{not:se(function(e){var t=[],n=[],r=s(e.replace(B,"$1"));return r[b]?se(function(e,t,n,i){var o,a=r(e,null,i,[]),s=e.length;while(s--)(o=a[s])&&(e[s]=!(t[s]=o))}):function(e,i,o){return t[0]=e,r(t,null,o,n),t[0]=null,!n.pop()}}),has:se(function(e){return function(t){return oe(e,t).length>0}}),contains:se(function(e){return e=e.replace(Z,ee),function(t){return(t.textContent||t.innerText||i(t)).indexOf(e)>-1}}),lang:se(function(e){return U.test(e||"")||oe.error("unsupported lang: "+e),e=e.replace(Z,ee).toLowerCase(),function(t){var n;do{if(n=g?t.lang:t.getAttribute("xml:lang")||t.getAttribute("lang"))return(n=n.toLowerCase())===e||0===n.indexOf(e+"-")}while((t=t.parentNode)&&1===t.nodeType);return!1}}),target:function(t){var n=e.location&&e.location.hash;return n&&n.slice(1)===t.id},root:function(e){return e===h},focus:function(e){return e===d.activeElement&&(!d.hasFocus||d.hasFocus())&&!!(e.type||e.href||~e.tabIndex)},enabled:de(!1),disabled:de(!0),checked:function(e){var t=e.nodeName.toLowerCase();return"input"===t&&!!e.checked||"option"===t&&!!e.selected},selected:function(e){return e.parentNode&&e.parentNode.selectedIndex,!0===e.selected},empty:function(e){for(e=e.firstChild;e;e=e.nextSibling)if(e.nodeType<6)return!1;return!0},parent:function(e){return!r.pseudos.empty(e)},header:function(e){return Y.test(e.nodeName)},input:function(e){return G.test(e.nodeName)},button:function(e){var t=e.nodeName.toLowerCase();return"input"===t&&"button"===e.type||"button"===t},text:function(e){var t;return"input"===e.nodeName.toLowerCase()&&"text"===e.type&&(null==(t=e.getAttribute("type"))||"text"===t.toLowerCase())},first:he(function(){return[0]}),last:he(function(e,t){return[t-1]}),eq:he(function(e,t,n){return[n<0?n+t:n]}),even:he(function(e,t){for(var n=0;n<t;n+=2)e.push(n);return e}),odd:he(function(e,t){for(var n=1;n<t;n+=2)e.push(n);return e}),lt:he(function(e,t,n){for(var r=n<0?n+t:n;--r>=0;)e.push(r);return e}),gt:he(function(e,t,n){for(var r=n<0?n+t:n;++r<t;)e.push(r);return e})}}).pseudos.nth=r.pseudos.eq;for(t in{radio:!0,checkbox:!0,file:!0,password:!0,image:!0})r.pseudos[t]=fe(t);for(t in{submit:!0,reset:!0})r.pseudos[t]=pe(t);function ye(){}ye.prototype=r.filters=r.pseudos,r.setFilters=new ye,a=oe.tokenize=function(e,t){var n,i,o,a,s,u,l,c=k[e+" "];if(c)return t?0:c.slice(0);s=e,u=[],l=r.preFilter;while(s){n&&!(i=F.exec(s))||(i&&(s=s.slice(i[0].length)||s),u.push(o=[])),n=!1,(i=_.exec(s))&&(n=i.shift(),o.push({value:n,type:i[0].replace(B," ")}),s=s.slice(n.length));for(a in r.filter)!(i=V[a].exec(s))||l[a]&&!(i=l[a](i))||(n=i.shift(),o.push({value:n,type:a,matches:i}),s=s.slice(n.length));if(!n)break}return t?s.length:s?oe.error(e):k(e,u).slice(0)};function ve(e){for(var t=0,n=e.length,r="";t<n;t++)r+=e[t].value;return r}function me(e,t,n){var r=t.dir,i=t.next,o=i||r,a=n&&"parentNode"===o,s=C++;return t.first?function(t,n,i){while(t=t[r])if(1===t.nodeType||a)return e(t,n,i);return!1}:function(t,n,u){var l,c,f,p=[T,s];if(u){while(t=t[r])if((1===t.nodeType||a)&&e(t,n,u))return!0}else while(t=t[r])if(1===t.nodeType||a)if(f=t[b]||(t[b]={}),c=f[t.uniqueID]||(f[t.uniqueID]={}),i&&i===t.nodeName.toLowerCase())t=t[r]||t;else{if((l=c[o])&&l[0]===T&&l[1]===s)return p[2]=l[2];if(c[o]=p,p[2]=e(t,n,u))return!0}return!1}}function xe(e){return e.length>1?function(t,n,r){var i=e.length;while(i--)if(!e[i](t,n,r))return!1;return!0}:e[0]}function be(e,t,n){for(var r=0,i=t.length;r<i;r++)oe(e,t[r],n);return n}function we(e,t,n,r,i){for(var o,a=[],s=0,u=e.length,l=null!=t;s<u;s++)(o=e[s])&&(n&&!n(o,r,i)||(a.push(o),l&&t.push(s)));return a}function Te(e,t,n,r,i,o){return r&&!r[b]&&(r=Te(r)),i&&!i[b]&&(i=Te(i,o)),se(function(o,a,s,u){var l,c,f,p=[],d=[],h=a.length,g=o||be(t||"*",s.nodeType?[s]:s,[]),y=!e||!o&&t?g:we(g,p,e,s,u),v=n?i||(o?e:h||r)?[]:a:y;if(n&&n(y,v,s,u),r){l=we(v,d),r(l,[],s,u),c=l.length;while(c--)(f=l[c])&&(v[d[c]]=!(y[d[c]]=f))}if(o){if(i||e){if(i){l=[],c=v.length;while(c--)(f=v[c])&&l.push(y[c]=f);i(null,v=[],l,u)}c=v.length;while(c--)(f=v[c])&&(l=i?O(o,f):p[c])>-1&&(o[l]=!(a[l]=f))}}else v=we(v===a?v.splice(h,v.length):v),i?i(null,a,v,u):L.apply(a,v)})}function Ce(e){for(var t,n,i,o=e.length,a=r.relative[e[0].type],s=a||r.relative[" "],u=a?1:0,c=me(function(e){return e===t},s,!0),f=me(function(e){return O(t,e)>-1},s,!0),p=[function(e,n,r){var i=!a&&(r||n!==l)||((t=n).nodeType?c(e,n,r):f(e,n,r));return t=null,i}];u<o;u++)if(n=r.relative[e[u].type])p=[me(xe(p),n)];else{if((n=r.filter[e[u].type].apply(null,e[u].matches))[b]){for(i=++u;i<o;i++)if(r.relative[e[i].type])break;return Te(u>1&&xe(p),u>1&&ve(e.slice(0,u-1).concat({value:" "===e[u-2].type?"*":""})).replace(B,"$1"),n,u<i&&Ce(e.slice(u,i)),i<o&&Ce(e=e.slice(i)),i<o&&ve(e))}p.push(n)}return xe(p)}function Ee(e,t){var n=t.length>0,i=e.length>0,o=function(o,a,s,u,c){var f,h,y,v=0,m="0",x=o&&[],b=[],w=l,C=o||i&&r.find.TAG("*",c),E=T+=null==w?1:Math.random()||.1,k=C.length;for(c&&(l=a===d||a||c);m!==k&&null!=(f=C[m]);m++){if(i&&f){h=0,a||f.ownerDocument===d||(p(f),s=!g);while(y=e[h++])if(y(f,a||d,s)){u.push(f);break}c&&(T=E)}n&&((f=!y&&f)&&v--,o&&x.push(f))}if(v+=m,n&&m!==v){h=0;while(y=t[h++])y(x,b,a,s);if(o){if(v>0)while(m--)x[m]||b[m]||(b[m]=j.call(u));b=we(b)}L.apply(u,b),c&&!o&&b.length>0&&v+t.length>1&&oe.uniqueSort(u)}return c&&(T=E,l=w),x};return n?se(o):o}return s=oe.compile=function(e,t){var n,r=[],i=[],o=S[e+" "];if(!o){t||(t=a(e)),n=t.length;while(n--)(o=Ce(t[n]))[b]?r.push(o):i.push(o);(o=S(e,Ee(i,r))).selector=e}return o},u=oe.select=function(e,t,n,i){var o,u,l,c,f,p="function"==typeof e&&e,d=!i&&a(e=p.selector||e);if(n=n||[],1===d.length){if((u=d[0]=d[0].slice(0)).length>2&&"ID"===(l=u[0]).type&&9===t.nodeType&&g&&r.relative[u[1].type]){if(!(t=(r.find.ID(l.matches[0].replace(Z,ee),t)||[])[0]))return n;p&&(t=t.parentNode),e=e.slice(u.shift().value.length)}o=V.needsContext.test(e)?0:u.length;while(o--){if(l=u[o],r.relative[c=l.type])break;if((f=r.find[c])&&(i=f(l.matches[0].replace(Z,ee),K.test(u[0].type)&&ge(t.parentNode)||t))){if(u.splice(o,1),!(e=i.length&&ve(u)))return L.apply(n,i),n;break}}}return(p||s(e,d))(i,t,!g,n,!t||K.test(e)&&ge(t.parentNode)||t),n},n.sortStable=b.split("").sort(D).join("")===b,n.detectDuplicates=!!f,p(),n.sortDetached=ue(function(e){return 1&e.compareDocumentPosition(d.createElement("fieldset"))}),ue(function(e){return e.innerHTML="<a href='#'></a>","#"===e.firstChild.getAttribute("href")})||le("type|href|height|width",function(e,t,n){if(!n)return e.getAttribute(t,"type"===t.toLowerCase()?1:2)}),n.attributes&&ue(function(e){return e.innerHTML="<input/>",e.firstChild.setAttribute("value",""),""===e.firstChild.getAttribute("value")})||le("value",function(e,t,n){if(!n&&"input"===e.nodeName.toLowerCase())return e.defaultValue}),ue(function(e){return null==e.getAttribute("disabled")})||le(P,function(e,t,n){var r;if(!n)return!0===e[t]?t.toLowerCase():(r=e.getAttributeNode(t))&&r.specified?r.value:null}),oe}(e);w.find=E,w.expr=E.selectors,w.expr[":"]=w.expr.pseudos,w.uniqueSort=w.unique=E.uniqueSort,w.text=E.getText,w.isXMLDoc=E.isXML,w.contains=E.contains,w.escapeSelector=E.escape;var k=function(e,t,n){var r=[],i=void 0!==n;while((e=e[t])&&9!==e.nodeType)if(1===e.nodeType){if(i&&w(e).is(n))break;r.push(e)}return r},S=function(e,t){for(var n=[];e;e=e.nextSibling)1===e.nodeType&&e!==t&&n.push(e);return n},D=w.expr.match.needsContext;function N(e,t){return e.nodeName&&e.nodeName.toLowerCase()===t.toLowerCase()}var A=/^<([a-z][^\/\0>:\x20\t\r\n\f]*)[\x20\t\r\n\f]*\/?>(?:<\/\1>|)$/i;function j(e,t,n){return g(t)?w.grep(e,function(e,r){return!!t.call(e,r,e)!==n}):t.nodeType?w.grep(e,function(e){return e===t!==n}):"string"!=typeof t?w.grep(e,function(e){return u.call(t,e)>-1!==n}):w.filter(t,e,n)}w.filter=function(e,t,n){var r=t[0];return n&&(e=":not("+e+")"),1===t.length&&1===r.nodeType?w.find.matchesSelector(r,e)?[r]:[]:w.find.matches(e,w.grep(t,function(e){return 1===e.nodeType}))},w.fn.extend({find:function(e){var t,n,r=this.length,i=this;if("string"!=typeof e)return this.pushStack(w(e).filter(function(){for(t=0;t<r;t++)if(w.contains(i[t],this))return!0}));for(n=this.pushStack([]),t=0;t<r;t++)w.find(e,i[t],n);return r>1?w.uniqueSort(n):n},filter:function(e){return this.pushStack(j(this,e||[],!1))},not:function(e){return this.pushStack(j(this,e||[],!0))},is:function(e){return!!j(this,"string"==typeof e&&D.test(e)?w(e):e||[],!1).length}});var q,L=/^(?:\s*(<[\w\W]+>)[^>]*|#([\w-]+))$/;(w.fn.init=function(e,t,n){var i,o;if(!e)return this;if(n=n||q,"string"==typeof e){if(!(i="<"===e[0]&&">"===e[e.length-1]&&e.length>=3?[null,e,null]:L.exec(e))||!i[1]&&t)return!t||t.jquery?(t||n).find(e):this.constructor(t).find(e);if(i[1]){if(t=t instanceof w?t[0]:t,w.merge(this,w.parseHTML(i[1],t&&t.nodeType?t.ownerDocument||t:r,!0)),A.test(i[1])&&w.isPlainObject(t))for(i in t)g(this[i])?this[i](t[i]):this.attr(i,t[i]);return this}return(o=r.getElementById(i[2]))&&(this[0]=o,this.length=1),this}return e.nodeType?(this[0]=e,this.length=1,this):g(e)?void 0!==n.ready?n.ready(e):e(w):w.makeArray(e,this)}).prototype=w.fn,q=w(r);var H=/^(?:parents|prev(?:Until|All))/,O={children:!0,contents:!0,next:!0,prev:!0};w.fn.extend({has:function(e){var t=w(e,this),n=t.length;return this.filter(function(){for(var e=0;e<n;e++)if(w.contains(this,t[e]))return!0})},closest:function(e,t){var n,r=0,i=this.length,o=[],a="string"!=typeof e&&w(e);if(!D.test(e))for(;r<i;r++)for(n=this[r];n&&n!==t;n=n.parentNode)if(n.nodeType<11&&(a?a.index(n)>-1:1===n.nodeType&&w.find.matchesSelector(n,e))){o.push(n);break}return this.pushStack(o.length>1?w.uniqueSort(o):o)},index:function(e){return e?"string"==typeof e?u.call(w(e),this[0]):u.call(this,e.jquery?e[0]:e):this[0]&&this[0].parentNode?this.first().prevAll().length:-1},add:function(e,t){return this.pushStack(w.uniqueSort(w.merge(this.get(),w(e,t))))},addBack:function(e){return this.add(null==e?this.prevObject:this.prevObject.filter(e))}});function P(e,t){while((e=e[t])&&1!==e.nodeType);return e}w.each({parent:function(e){var t=e.parentNode;return t&&11!==t.nodeType?t:null},parents:function(e){return k(e,"parentNode")},parentsUntil:function(e,t,n){return k(e,"parentNode",n)},next:function(e){return P(e,"nextSibling")},prev:function(e){return P(e,"previousSibling")},nextAll:function(e){return k(e,"nextSibling")},prevAll:function(e){return k(e,"previousSibling")},nextUntil:function(e,t,n){return k(e,"nextSibling",n)},prevUntil:function(e,t,n){return k(e,"previousSibling",n)},siblings:function(e){return S((e.parentNode||{}).firstChild,e)},children:function(e){return S(e.firstChild)},contents:function(e){return N(e,"iframe")?e.contentDocument:(N(e,"template")&&(e=e.content||e),w.merge([],e.childNodes))}},function(e,t){w.fn[e]=function(n,r){var i=w.map(this,t,n);return"Until"!==e.slice(-5)&&(r=n),r&&"string"==typeof r&&(i=w.filter(r,i)),this.length>1&&(O[e]||w.uniqueSort(i),H.test(e)&&i.reverse()),this.pushStack(i)}});var M=/[^\x20\t\r\n\f]+/g;function R(e){var t={};return w.each(e.match(M)||[],function(e,n){t[n]=!0}),t}w.Callbacks=function(e){e="string"==typeof e?R(e):w.extend({},e);var t,n,r,i,o=[],a=[],s=-1,u=function(){for(i=i||e.once,r=t=!0;a.length;s=-1){n=a.shift();while(++s<o.length)!1===o[s].apply(n[0],n[1])&&e.stopOnFalse&&(s=o.length,n=!1)}e.memory||(n=!1),t=!1,i&&(o=n?[]:"")},l={add:function(){return o&&(n&&!t&&(s=o.length-1,a.push(n)),function t(n){w.each(n,function(n,r){g(r)?e.unique&&l.has(r)||o.push(r):r&&r.length&&"string"!==x(r)&&t(r)})}(arguments),n&&!t&&u()),this},remove:function(){return w.each(arguments,function(e,t){var n;while((n=w.inArray(t,o,n))>-1)o.splice(n,1),n<=s&&s--}),this},has:function(e){return e?w.inArray(e,o)>-1:o.length>0},empty:function(){return o&&(o=[]),this},disable:function(){return i=a=[],o=n="",this},disabled:function(){return!o},lock:function(){return i=a=[],n||t||(o=n=""),this},locked:function(){return!!i},fireWith:function(e,n){return i||(n=[e,(n=n||[]).slice?n.slice():n],a.push(n),t||u()),this},fire:function(){return l.fireWith(this,arguments),this},fired:function(){return!!r}};return l};function I(e){return e}function W(e){throw e}function $(e,t,n,r){var i;try{e&&g(i=e.promise)?i.call(e).done(t).fail(n):e&&g(i=e.then)?i.call(e,t,n):t.apply(void 0,[e].slice(r))}catch(e){n.apply(void 0,[e])}}w.extend({Deferred:function(t){var n=[["notify","progress",w.Callbacks("memory"),w.Callbacks("memory"),2],["resolve","done",w.Callbacks("once memory"),w.Callbacks("once memory"),0,"resolved"],["reject","fail",w.Callbacks("once memory"),w.Callbacks("once memory"),1,"rejected"]],r="pending",i={state:function(){return r},always:function(){return o.done(arguments).fail(arguments),this},"catch":function(e){return i.then(null,e)},pipe:function(){var e=arguments;return w.Deferred(function(t){w.each(n,function(n,r){var i=g(e[r[4]])&&e[r[4]];o[r[1]](function(){var e=i&&i.apply(this,arguments);e&&g(e.promise)?e.promise().progress(t.notify).done(t.resolve).fail(t.reject):t[r[0]+"With"](this,i?[e]:arguments)})}),e=null}).promise()},then:function(t,r,i){var o=0;function a(t,n,r,i){return function(){var s=this,u=arguments,l=function(){var e,l;if(!(t<o)){if((e=r.apply(s,u))===n.promise())throw new TypeError("Thenable self-resolution");l=e&&("object"==typeof e||"function"==typeof e)&&e.then,g(l)?i?l.call(e,a(o,n,I,i),a(o,n,W,i)):(o++,l.call(e,a(o,n,I,i),a(o,n,W,i),a(o,n,I,n.notifyWith))):(r!==I&&(s=void 0,u=[e]),(i||n.resolveWith)(s,u))}},c=i?l:function(){try{l()}catch(e){w.Deferred.exceptionHook&&w.Deferred.exceptionHook(e,c.stackTrace),t+1>=o&&(r!==W&&(s=void 0,u=[e]),n.rejectWith(s,u))}};t?c():(w.Deferred.getStackHook&&(c.stackTrace=w.Deferred.getStackHook()),e.setTimeout(c))}}return w.Deferred(function(e){n[0][3].add(a(0,e,g(i)?i:I,e.notifyWith)),n[1][3].add(a(0,e,g(t)?t:I)),n[2][3].add(a(0,e,g(r)?r:W))}).promise()},promise:function(e){return null!=e?w.extend(e,i):i}},o={};return w.each(n,function(e,t){var a=t[2],s=t[5];i[t[1]]=a.add,s&&a.add(function(){r=s},n[3-e][2].disable,n[3-e][3].disable,n[0][2].lock,n[0][3].lock),a.add(t[3].fire),o[t[0]]=function(){return o[t[0]+"With"](this===o?void 0:this,arguments),this},o[t[0]+"With"]=a.fireWith}),i.promise(o),t&&t.call(o,o),o},when:function(e){var t=arguments.length,n=t,r=Array(n),i=o.call(arguments),a=w.Deferred(),s=function(e){return function(n){r[e]=this,i[e]=arguments.length>1?o.call(arguments):n,--t||a.resolveWith(r,i)}};if(t<=1&&($(e,a.done(s(n)).resolve,a.reject,!t),"pending"===a.state()||g(i[n]&&i[n].then)))return a.then();while(n--)$(i[n],s(n),a.reject);return a.promise()}});var B=/^(Eval|Internal|Range|Reference|Syntax|Type|URI)Error$/;w.Deferred.exceptionHook=function(t,n){e.console&&e.console.warn&&t&&B.test(t.name)&&e.console.warn("jQuery.Deferred exception: "+t.message,t.stack,n)},w.readyException=function(t){e.setTimeout(function(){throw t})};var F=w.Deferred();w.fn.ready=function(e){return F.then(e)["catch"](function(e){w.readyException(e)}),this},w.extend({isReady:!1,readyWait:1,ready:function(e){(!0===e?--w.readyWait:w.isReady)||(w.isReady=!0,!0!==e&&--w.readyWait>0||F.resolveWith(r,[w]))}}),w.ready.then=F.then;function _(){r.removeEventListener("DOMContentLoaded",_),e.removeEventListener("load",_),w.ready()}"complete"===r.readyState||"loading"!==r.readyState&&!r.documentElement.doScroll?e.setTimeout(w.ready):(r.addEventListener("DOMContentLoaded",_),e.addEventListener("load",_));var z=function(e,t,n,r,i,o,a){var s=0,u=e.length,l=null==n;if("object"===x(n)){i=!0;for(s in n)z(e,t,s,n[s],!0,o,a)}else if(void 0!==r&&(i=!0,g(r)||(a=!0),l&&(a?(t.call(e,r),t=null):(l=t,t=function(e,t,n){return l.call(w(e),n)})),t))for(;s<u;s++)t(e[s],n,a?r:r.call(e[s],s,t(e[s],n)));return i?e:l?t.call(e):u?t(e[0],n):o},X=/^-ms-/,U=/-([a-z])/g;function V(e,t){return t.toUpperCase()}function G(e){return e.replace(X,"ms-").replace(U,V)}var Y=function(e){return 1===e.nodeType||9===e.nodeType||!+e.nodeType};function Q(){this.expando=w.expando+Q.uid++}Q.uid=1,Q.prototype={cache:function(e){var t=e[this.expando];return t||(t={},Y(e)&&(e.nodeType?e[this.expando]=t:Object.defineProperty(e,this.expando,{value:t,configurable:!0}))),t},set:function(e,t,n){var r,i=this.cache(e);if("string"==typeof t)i[G(t)]=n;else for(r in t)i[G(r)]=t[r];return i},get:function(e,t){return void 0===t?this.cache(e):e[this.expando]&&e[this.expando][G(t)]},access:function(e,t,n){return void 0===t||t&&"string"==typeof t&&void 0===n?this.get(e,t):(this.set(e,t,n),void 0!==n?n:t)},remove:function(e,t){var n,r=e[this.expando];if(void 0!==r){if(void 0!==t){n=(t=Array.isArray(t)?t.map(G):(t=G(t))in r?[t]:t.match(M)||[]).length;while(n--)delete r[t[n]]}(void 0===t||w.isEmptyObject(r))&&(e.nodeType?e[this.expando]=void 0:delete e[this.expando])}},hasData:function(e){var t=e[this.expando];return void 0!==t&&!w.isEmptyObject(t)}};var J=new Q,K=new Q,Z=/^(?:\{[\w\W]*\}|\[[\w\W]*\])$/,ee=/[A-Z]/g;function te(e){return"true"===e||"false"!==e&&("null"===e?null:e===+e+""?+e:Z.test(e)?JSON.parse(e):e)}function ne(e,t,n){var r;if(void 0===n&&1===e.nodeType)if(r="data-"+t.replace(ee,"-$&").toLowerCase(),"string"==typeof(n=e.getAttribute(r))){try{n=te(n)}catch(e){}K.set(e,t,n)}else n=void 0;return n}w.extend({hasData:function(e){return K.hasData(e)||J.hasData(e)},data:function(e,t,n){return K.access(e,t,n)},removeData:function(e,t){K.remove(e,t)},_data:function(e,t,n){return J.access(e,t,n)},_removeData:function(e,t){J.remove(e,t)}}),w.fn.extend({data:function(e,t){var n,r,i,o=this[0],a=o&&o.attributes;if(void 0===e){if(this.length&&(i=K.get(o),1===o.nodeType&&!J.get(o,"hasDataAttrs"))){n=a.length;while(n--)a[n]&&0===(r=a[n].name).indexOf("data-")&&(r=G(r.slice(5)),ne(o,r,i[r]));J.set(o,"hasDataAttrs",!0)}return i}return"object"==typeof e?this.each(function(){K.set(this,e)}):z(this,function(t){var n;if(o&&void 0===t){if(void 0!==(n=K.get(o,e)))return n;if(void 0!==(n=ne(o,e)))return n}else this.each(function(){K.set(this,e,t)})},null,t,arguments.length>1,null,!0)},removeData:function(e){return this.each(function(){K.remove(this,e)})}}),w.extend({queue:function(e,t,n){var r;if(e)return t=(t||"fx")+"queue",r=J.get(e,t),n&&(!r||Array.isArray(n)?r=J.access(e,t,w.makeArray(n)):r.push(n)),r||[]},dequeue:function(e,t){t=t||"fx";var n=w.queue(e,t),r=n.length,i=n.shift(),o=w._queueHooks(e,t),a=function(){w.dequeue(e,t)};"inprogress"===i&&(i=n.shift(),r--),i&&("fx"===t&&n.unshift("inprogress"),delete o.stop,i.call(e,a,o)),!r&&o&&o.empty.fire()},_queueHooks:function(e,t){var n=t+"queueHooks";return J.get(e,n)||J.access(e,n,{empty:w.Callbacks("once memory").add(function(){J.remove(e,[t+"queue",n])})})}}),w.fn.extend({queue:function(e,t){var n=2;return"string"!=typeof e&&(t=e,e="fx",n--),arguments.length<n?w.queue(this[0],e):void 0===t?this:this.each(function(){var n=w.queue(this,e,t);w._queueHooks(this,e),"fx"===e&&"inprogress"!==n[0]&&w.dequeue(this,e)})},dequeue:function(e){return this.each(function(){w.dequeue(this,e)})},clearQueue:function(e){return this.queue(e||"fx",[])},promise:function(e,t){var n,r=1,i=w.Deferred(),o=this,a=this.length,s=function(){--r||i.resolveWith(o,[o])};"string"!=typeof e&&(t=e,e=void 0),e=e||"fx";while(a--)(n=J.get(o[a],e+"queueHooks"))&&n.empty&&(r++,n.empty.add(s));return s(),i.promise(t)}});var re=/[+-]?(?:\d*\.|)\d+(?:[eE][+-]?\d+|)/.source,ie=new RegExp("^(?:([+-])=|)("+re+")([a-z%]*)$","i"),oe=["Top","Right","Bottom","Left"],ae=function(e,t){return"none"===(e=t||e).style.display||""===e.style.display&&w.contains(e.ownerDocument,e)&&"none"===w.css(e,"display")},se=function(e,t,n,r){var i,o,a={};for(o in t)a[o]=e.style[o],e.style[o]=t[o];i=n.apply(e,r||[]);for(o in t)e.style[o]=a[o];return i};function ue(e,t,n,r){var i,o,a=20,s=r?function(){return r.cur()}:function(){return w.css(e,t,"")},u=s(),l=n&&n[3]||(w.cssNumber[t]?"":"px"),c=(w.cssNumber[t]||"px"!==l&&+u)&&ie.exec(w.css(e,t));if(c&&c[3]!==l){u/=2,l=l||c[3],c=+u||1;while(a--)w.style(e,t,c+l),(1-o)*(1-(o=s()/u||.5))<=0&&(a=0),c/=o;c*=2,w.style(e,t,c+l),n=n||[]}return n&&(c=+c||+u||0,i=n[1]?c+(n[1]+1)*n[2]:+n[2],r&&(r.unit=l,r.start=c,r.end=i)),i}var le={};function ce(e){var t,n=e.ownerDocument,r=e.nodeName,i=le[r];return i||(t=n.body.appendChild(n.createElement(r)),i=w.css(t,"display"),t.parentNode.removeChild(t),"none"===i&&(i="block"),le[r]=i,i)}function fe(e,t){for(var n,r,i=[],o=0,a=e.length;o<a;o++)(r=e[o]).style&&(n=r.style.display,t?("none"===n&&(i[o]=J.get(r,"display")||null,i[o]||(r.style.display="")),""===r.style.display&&ae(r)&&(i[o]=ce(r))):"none"!==n&&(i[o]="none",J.set(r,"display",n)));for(o=0;o<a;o++)null!=i[o]&&(e[o].style.display=i[o]);return e}w.fn.extend({show:function(){return fe(this,!0)},hide:function(){return fe(this)},toggle:function(e){return"boolean"==typeof e?e?this.show():this.hide():this.each(function(){ae(this)?w(this).show():w(this).hide()})}});var pe=/^(?:checkbox|radio)$/i,de=/<([a-z][^\/\0>\x20\t\r\n\f]+)/i,he=/^$|^module$|\/(?:java|ecma)script/i,ge={option:[1,"<select multiple='multiple'>","</select>"],thead:[1,"<table>","</table>"],col:[2,"<table><colgroup>","</colgroup></table>"],tr:[2,"<table><tbody>","</tbody></table>"],td:[3,"<table><tbody><tr>","</tr></tbody></table>"],_default:[0,"",""]};ge.optgroup=ge.option,ge.tbody=ge.tfoot=ge.colgroup=ge.caption=ge.thead,ge.th=ge.td;function ye(e,t){var n;return n="undefined"!=typeof e.getElementsByTagName?e.getElementsByTagName(t||"*"):"undefined"!=typeof e.querySelectorAll?e.querySelectorAll(t||"*"):[],void 0===t||t&&N(e,t)?w.merge([e],n):n}function ve(e,t){for(var n=0,r=e.length;n<r;n++)J.set(e[n],"globalEval",!t||J.get(t[n],"globalEval"))}var me=/<|&#?\w+;/;function xe(e,t,n,r,i){for(var o,a,s,u,l,c,f=t.createDocumentFragment(),p=[],d=0,h=e.length;d<h;d++)if((o=e[d])||0===o)if("object"===x(o))w.merge(p,o.nodeType?[o]:o);else if(me.test(o)){a=a||f.appendChild(t.createElement("div")),s=(de.exec(o)||["",""])[1].toLowerCase(),u=ge[s]||ge._default,a.innerHTML=u[1]+w.htmlPrefilter(o)+u[2],c=u[0];while(c--)a=a.lastChild;w.merge(p,a.childNodes),(a=f.firstChild).textContent=""}else p.push(t.createTextNode(o));f.textContent="",d=0;while(o=p[d++])if(r&&w.inArray(o,r)>-1)i&&i.push(o);else if(l=w.contains(o.ownerDocument,o),a=ye(f.appendChild(o),"script"),l&&ve(a),n){c=0;while(o=a[c++])he.test(o.type||"")&&n.push(o)}return f}!function(){var e=r.createDocumentFragment().appendChild(r.createElement("div")),t=r.createElement("input");t.setAttribute("type","radio"),t.setAttribute("checked","checked"),t.setAttribute("name","t"),e.appendChild(t),h.checkClone=e.cloneNode(!0).cloneNode(!0).lastChild.checked,e.innerHTML="<textarea>x</textarea>",h.noCloneChecked=!!e.cloneNode(!0).lastChild.defaultValue}();var be=r.documentElement,we=/^key/,Te=/^(?:mouse|pointer|contextmenu|drag|drop)|click/,Ce=/^([^.]*)(?:\.(.+)|)/;function Ee(){return!0}function ke(){return!1}function Se(){try{return r.activeElement}catch(e){}}function De(e,t,n,r,i,o){var a,s;if("object"==typeof t){"string"!=typeof n&&(r=r||n,n=void 0);for(s in t)De(e,s,n,r,t[s],o);return e}if(null==r&&null==i?(i=n,r=n=void 0):null==i&&("string"==typeof n?(i=r,r=void 0):(i=r,r=n,n=void 0)),!1===i)i=ke;else if(!i)return e;return 1===o&&(a=i,(i=function(e){return w().off(e),a.apply(this,arguments)}).guid=a.guid||(a.guid=w.guid++)),e.each(function(){w.event.add(this,t,i,r,n)})}w.event={global:{},add:function(e,t,n,r,i){var o,a,s,u,l,c,f,p,d,h,g,y=J.get(e);if(y){n.handler&&(n=(o=n).handler,i=o.selector),i&&w.find.matchesSelector(be,i),n.guid||(n.guid=w.guid++),(u=y.events)||(u=y.events={}),(a=y.handle)||(a=y.handle=function(t){return"undefined"!=typeof w&&w.event.triggered!==t.type?w.event.dispatch.apply(e,arguments):void 0}),l=(t=(t||"").match(M)||[""]).length;while(l--)d=g=(s=Ce.exec(t[l])||[])[1],h=(s[2]||"").split(".").sort(),d&&(f=w.event.special[d]||{},d=(i?f.delegateType:f.bindType)||d,f=w.event.special[d]||{},c=w.extend({type:d,origType:g,data:r,handler:n,guid:n.guid,selector:i,needsContext:i&&w.expr.match.needsContext.test(i),namespace:h.join(".")},o),(p=u[d])||((p=u[d]=[]).delegateCount=0,f.setup&&!1!==f.setup.call(e,r,h,a)||e.addEventListener&&e.addEventListener(d,a)),f.add&&(f.add.call(e,c),c.handler.guid||(c.handler.guid=n.guid)),i?p.splice(p.delegateCount++,0,c):p.push(c),w.event.global[d]=!0)}},remove:function(e,t,n,r,i){var o,a,s,u,l,c,f,p,d,h,g,y=J.hasData(e)&&J.get(e);if(y&&(u=y.events)){l=(t=(t||"").match(M)||[""]).length;while(l--)if(s=Ce.exec(t[l])||[],d=g=s[1],h=(s[2]||"").split(".").sort(),d){f=w.event.special[d]||{},p=u[d=(r?f.delegateType:f.bindType)||d]||[],s=s[2]&&new RegExp("(^|\\.)"+h.join("\\.(?:.*\\.|)")+"(\\.|$)"),a=o=p.length;while(o--)c=p[o],!i&&g!==c.origType||n&&n.guid!==c.guid||s&&!s.test(c.namespace)||r&&r!==c.selector&&("**"!==r||!c.selector)||(p.splice(o,1),c.selector&&p.delegateCount--,f.remove&&f.remove.call(e,c));a&&!p.length&&(f.teardown&&!1!==f.teardown.call(e,h,y.handle)||w.removeEvent(e,d,y.handle),delete u[d])}else for(d in u)w.event.remove(e,d+t[l],n,r,!0);w.isEmptyObject(u)&&J.remove(e,"handle events")}},dispatch:function(e){var t=w.event.fix(e),n,r,i,o,a,s,u=new Array(arguments.length),l=(J.get(this,"events")||{})[t.type]||[],c=w.event.special[t.type]||{};for(u[0]=t,n=1;n<arguments.length;n++)u[n]=arguments[n];if(t.delegateTarget=this,!c.preDispatch||!1!==c.preDispatch.call(this,t)){s=w.event.handlers.call(this,t,l),n=0;while((o=s[n++])&&!t.isPropagationStopped()){t.currentTarget=o.elem,r=0;while((a=o.handlers[r++])&&!t.isImmediatePropagationStopped())t.rnamespace&&!t.rnamespace.test(a.namespace)||(t.handleObj=a,t.data=a.data,void 0!==(i=((w.event.special[a.origType]||{}).handle||a.handler).apply(o.elem,u))&&!1===(t.result=i)&&(t.preventDefault(),t.stopPropagation()))}return c.postDispatch&&c.postDispatch.call(this,t),t.result}},handlers:function(e,t){var n,r,i,o,a,s=[],u=t.delegateCount,l=e.target;if(u&&l.nodeType&&!("click"===e.type&&e.button>=1))for(;l!==this;l=l.parentNode||this)if(1===l.nodeType&&("click"!==e.type||!0!==l.disabled)){for(o=[],a={},n=0;n<u;n++)void 0===a[i=(r=t[n]).selector+" "]&&(a[i]=r.needsContext?w(i,this).index(l)>-1:w.find(i,this,null,[l]).length),a[i]&&o.push(r);o.length&&s.push({elem:l,handlers:o})}return l=this,u<t.length&&s.push({elem:l,handlers:t.slice(u)}),s},addProp:function(e,t){Object.defineProperty(w.Event.prototype,e,{enumerable:!0,configurable:!0,get:g(t)?function(){if(this.originalEvent)return t(this.originalEvent)}:function(){if(this.originalEvent)return this.originalEvent[e]},set:function(t){Object.defineProperty(this,e,{enumerable:!0,configurable:!0,writable:!0,value:t})}})},fix:function(e){return e[w.expando]?e:new w.Event(e)},special:{load:{noBubble:!0},focus:{trigger:function(){if(this!==Se()&&this.focus)return this.focus(),!1},delegateType:"focusin"},blur:{trigger:function(){if(this===Se()&&this.blur)return this.blur(),!1},delegateType:"focusout"},click:{trigger:function(){if("checkbox"===this.type&&this.click&&N(this,"input"))return this.click(),!1},_default:function(e){return N(e.target,"a")}},beforeunload:{postDispatch:function(e){void 0!==e.result&&e.originalEvent&&(e.originalEvent.returnValue=e.result)}}}},w.removeEvent=function(e,t,n){e.removeEventListener&&e.removeEventListener(t,n)},w.Event=function(e,t){if(!(this instanceof w.Event))return new w.Event(e,t);e&&e.type?(this.originalEvent=e,this.type=e.type,this.isDefaultPrevented=e.defaultPrevented||void 0===e.defaultPrevented&&!1===e.returnValue?Ee:ke,this.target=e.target&&3===e.target.nodeType?e.target.parentNode:e.target,this.currentTarget=e.currentTarget,this.relatedTarget=e.relatedTarget):this.type=e,t&&w.extend(this,t),this.timeStamp=e&&e.timeStamp||Date.now(),this[w.expando]=!0},w.Event.prototype={constructor:w.Event,isDefaultPrevented:ke,isPropagationStopped:ke,isImmediatePropagationStopped:ke,isSimulated:!1,preventDefault:function(){var e=this.originalEvent;this.isDefaultPrevented=Ee,e&&!this.isSimulated&&e.preventDefault()},stopPropagation:function(){var e=this.originalEvent;this.isPropagationStopped=Ee,e&&!this.isSimulated&&e.stopPropagation()},stopImmediatePropagation:function(){var e=this.originalEvent;this.isImmediatePropagationStopped=Ee,e&&!this.isSimulated&&e.stopImmediatePropagation(),this.stopPropagation()}},w.each({altKey:!0,bubbles:!0,cancelable:!0,changedTouches:!0,ctrlKey:!0,detail:!0,eventPhase:!0,metaKey:!0,pageX:!0,pageY:!0,shiftKey:!0,view:!0,"char":!0,charCode:!0,key:!0,keyCode:!0,button:!0,buttons:!0,clientX:!0,clientY:!0,offsetX:!0,offsetY:!0,pointerId:!0,pointerType:!0,screenX:!0,screenY:!0,targetTouches:!0,toElement:!0,touches:!0,which:function(e){var t=e.button;return null==e.which&&we.test(e.type)?null!=e.charCode?e.charCode:e.keyCode:!e.which&&void 0!==t&&Te.test(e.type)?1&t?1:2&t?3:4&t?2:0:e.which}},w.event.addProp),w.each({mouseenter:"mouseover",mouseleave:"mouseout",pointerenter:"pointerover",pointerleave:"pointerout"},function(e,t){w.event.special[e]={delegateType:t,bindType:t,handle:function(e){var n,r=this,i=e.relatedTarget,o=e.handleObj;return i&&(i===r||w.contains(r,i))||(e.type=o.origType,n=o.handler.apply(this,arguments),e.type=t),n}}}),w.fn.extend({on:function(e,t,n,r){return De(this,e,t,n,r)},one:function(e,t,n,r){return De(this,e,t,n,r,1)},off:function(e,t,n){var r,i;if(e&&e.preventDefault&&e.handleObj)return r=e.handleObj,w(e.delegateTarget).off(r.namespace?r.origType+"."+r.namespace:r.origType,r.selector,r.handler),this;if("object"==typeof e){for(i in e)this.off(i,t,e[i]);return this}return!1!==t&&"function"!=typeof t||(n=t,t=void 0),!1===n&&(n=ke),this.each(function(){w.event.remove(this,e,n,t)})}});var Ne=/<(?!area|br|col|embed|hr|img|input|link|meta|param)(([a-z][^\/\0>\x20\t\r\n\f]*)[^>]*)\/>/gi,Ae=/<script|<style|<link/i,je=/checked\s*(?:[^=]|=\s*.checked.)/i,qe=/^\s*<!(?:\[CDATA\[|--)|(?:\]\]|--)>\s*$/g;function Le(e,t){return N(e,"table")&&N(11!==t.nodeType?t:t.firstChild,"tr")?w(e).children("tbody")[0]||e:e}function He(e){return e.type=(null!==e.getAttribute("type"))+"/"+e.type,e}function Oe(e){return"true/"===(e.type||"").slice(0,5)?e.type=e.type.slice(5):e.removeAttribute("type"),e}function Pe(e,t){var n,r,i,o,a,s,u,l;if(1===t.nodeType){if(J.hasData(e)&&(o=J.access(e),a=J.set(t,o),l=o.events)){delete a.handle,a.events={};for(i in l)for(n=0,r=l[i].length;n<r;n++)w.event.add(t,i,l[i][n])}K.hasData(e)&&(s=K.access(e),u=w.extend({},s),K.set(t,u))}}function Me(e,t){var n=t.nodeName.toLowerCase();"input"===n&&pe.test(e.type)?t.checked=e.checked:"input"!==n&&"textarea"!==n||(t.defaultValue=e.defaultValue)}function Re(e,t,n,r){t=a.apply([],t);var i,o,s,u,l,c,f=0,p=e.length,d=p-1,y=t[0],v=g(y);if(v||p>1&&"string"==typeof y&&!h.checkClone&&je.test(y))return e.each(function(i){var o=e.eq(i);v&&(t[0]=y.call(this,i,o.html())),Re(o,t,n,r)});if(p&&(i=xe(t,e[0].ownerDocument,!1,e,r),o=i.firstChild,1===i.childNodes.length&&(i=o),o||r)){for(u=(s=w.map(ye(i,"script"),He)).length;f<p;f++)l=i,f!==d&&(l=w.clone(l,!0,!0),u&&w.merge(s,ye(l,"script"))),n.call(e[f],l,f);if(u)for(c=s[s.length-1].ownerDocument,w.map(s,Oe),f=0;f<u;f++)l=s[f],he.test(l.type||"")&&!J.access(l,"globalEval")&&w.contains(c,l)&&(l.src&&"module"!==(l.type||"").toLowerCase()?w._evalUrl&&w._evalUrl(l.src):m(l.textContent.replace(qe,""),c,l))}return e}function Ie(e,t,n){for(var r,i=t?w.filter(t,e):e,o=0;null!=(r=i[o]);o++)n||1!==r.nodeType||w.cleanData(ye(r)),r.parentNode&&(n&&w.contains(r.ownerDocument,r)&&ve(ye(r,"script")),r.parentNode.removeChild(r));return e}w.extend({htmlPrefilter:function(e){return e.replace(Ne,"<$1></$2>")},clone:function(e,t,n){var r,i,o,a,s=e.cloneNode(!0),u=w.contains(e.ownerDocument,e);if(!(h.noCloneChecked||1!==e.nodeType&&11!==e.nodeType||w.isXMLDoc(e)))for(a=ye(s),r=0,i=(o=ye(e)).length;r<i;r++)Me(o[r],a[r]);if(t)if(n)for(o=o||ye(e),a=a||ye(s),r=0,i=o.length;r<i;r++)Pe(o[r],a[r]);else Pe(e,s);return(a=ye(s,"script")).length>0&&ve(a,!u&&ye(e,"script")),s},cleanData:function(e){for(var t,n,r,i=w.event.special,o=0;void 0!==(n=e[o]);o++)if(Y(n)){if(t=n[J.expando]){if(t.events)for(r in t.events)i[r]?w.event.remove(n,r):w.removeEvent(n,r,t.handle);n[J.expando]=void 0}n[K.expando]&&(n[K.expando]=void 0)}}}),w.fn.extend({detach:function(e){return Ie(this,e,!0)},remove:function(e){return Ie(this,e)},text:function(e){return z(this,function(e){return void 0===e?w.text(this):this.empty().each(function(){1!==this.nodeType&&11!==this.nodeType&&9!==this.nodeType||(this.textContent=e)})},null,e,arguments.length)},append:function(){return Re(this,arguments,function(e){1!==this.nodeType&&11!==this.nodeType&&9!==this.nodeType||Le(this,e).appendChild(e)})},prepend:function(){return Re(this,arguments,function(e){if(1===this.nodeType||11===this.nodeType||9===this.nodeType){var t=Le(this,e);t.insertBefore(e,t.firstChild)}})},before:function(){return Re(this,arguments,function(e){this.parentNode&&this.parentNode.insertBefore(e,this)})},after:function(){return Re(this,arguments,function(e){this.parentNode&&this.parentNode.insertBefore(e,this.nextSibling)})},empty:function(){for(var e,t=0;null!=(e=this[t]);t++)1===e.nodeType&&(w.cleanData(ye(e,!1)),e.textContent="");return this},clone:function(e,t){return e=null!=e&&e,t=null==t?e:t,this.map(function(){return w.clone(this,e,t)})},html:function(e){return z(this,function(e){var t=this[0]||{},n=0,r=this.length;if(void 0===e&&1===t.nodeType)return t.innerHTML;if("string"==typeof e&&!Ae.test(e)&&!ge[(de.exec(e)||["",""])[1].toLowerCase()]){e=w.htmlPrefilter(e);try{for(;n<r;n++)1===(t=this[n]||{}).nodeType&&(w.cleanData(ye(t,!1)),t.innerHTML=e);t=0}catch(e){}}t&&this.empty().append(e)},null,e,arguments.length)},replaceWith:function(){var e=[];return Re(this,arguments,function(t){var n=this.parentNode;w.inArray(this,e)<0&&(w.cleanData(ye(this)),n&&n.replaceChild(t,this))},e)}}),w.each({appendTo:"append",prependTo:"prepend",insertBefore:"before",insertAfter:"after",replaceAll:"replaceWith"},function(e,t){w.fn[e]=function(e){for(var n,r=[],i=w(e),o=i.length-1,a=0;a<=o;a++)n=a===o?this:this.clone(!0),w(i[a])[t](n),s.apply(r,n.get());return this.pushStack(r)}});var We=new RegExp("^("+re+")(?!px)[a-z%]+$","i"),$e=function(t){var n=t.ownerDocument.defaultView;return n&&n.opener||(n=e),n.getComputedStyle(t)},Be=new RegExp(oe.join("|"),"i");!function(){function t(){if(c){l.style.cssText="position:absolute;left:-11111px;width:60px;margin-top:1px;padding:0;border:0",c.style.cssText="position:relative;display:block;box-sizing:border-box;overflow:scroll;margin:auto;border:1px;padding:1px;width:60%;top:1%",be.appendChild(l).appendChild(c);var t=e.getComputedStyle(c);i="1%"!==t.top,u=12===n(t.marginLeft),c.style.right="60%",s=36===n(t.right),o=36===n(t.width),c.style.position="absolute",a=36===c.offsetWidth||"absolute",be.removeChild(l),c=null}}function n(e){return Math.round(parseFloat(e))}var i,o,a,s,u,l=r.createElement("div"),c=r.createElement("div");c.style&&(c.style.backgroundClip="content-box",c.cloneNode(!0).style.backgroundClip="",h.clearCloneStyle="content-box"===c.style.backgroundClip,w.extend(h,{boxSizingReliable:function(){return t(),o},pixelBoxStyles:function(){return t(),s},pixelPosition:function(){return t(),i},reliableMarginLeft:function(){return t(),u},scrollboxSize:function(){return t(),a}}))}();function Fe(e,t,n){var r,i,o,a,s=e.style;return(n=n||$e(e))&&(""!==(a=n.getPropertyValue(t)||n[t])||w.contains(e.ownerDocument,e)||(a=w.style(e,t)),!h.pixelBoxStyles()&&We.test(a)&&Be.test(t)&&(r=s.width,i=s.minWidth,o=s.maxWidth,s.minWidth=s.maxWidth=s.width=a,a=n.width,s.width=r,s.minWidth=i,s.maxWidth=o)),void 0!==a?a+"":a}function _e(e,t){return{get:function(){if(!e())return(this.get=t).apply(this,arguments);delete this.get}}}var ze=/^(none|table(?!-c[ea]).+)/,Xe=/^--/,Ue={position:"absolute",visibility:"hidden",display:"block"},Ve={letterSpacing:"0",fontWeight:"400"},Ge=["Webkit","Moz","ms"],Ye=r.createElement("div").style;function Qe(e){if(e in Ye)return e;var t=e[0].toUpperCase()+e.slice(1),n=Ge.length;while(n--)if((e=Ge[n]+t)in Ye)return e}function Je(e){var t=w.cssProps[e];return t||(t=w.cssProps[e]=Qe(e)||e),t}function Ke(e,t,n){var r=ie.exec(t);return r?Math.max(0,r[2]-(n||0))+(r[3]||"px"):t}function Ze(e,t,n,r,i,o){var a="width"===t?1:0,s=0,u=0;if(n===(r?"border":"content"))return 0;for(;a<4;a+=2)"margin"===n&&(u+=w.css(e,n+oe[a],!0,i)),r?("content"===n&&(u-=w.css(e,"padding"+oe[a],!0,i)),"margin"!==n&&(u-=w.css(e,"border"+oe[a]+"Width",!0,i))):(u+=w.css(e,"padding"+oe[a],!0,i),"padding"!==n?u+=w.css(e,"border"+oe[a]+"Width",!0,i):s+=w.css(e,"border"+oe[a]+"Width",!0,i));return!r&&o>=0&&(u+=Math.max(0,Math.ceil(e["offset"+t[0].toUpperCase()+t.slice(1)]-o-u-s-.5))),u}function et(e,t,n){var r=$e(e),i=Fe(e,t,r),o="border-box"===w.css(e,"boxSizing",!1,r),a=o;if(We.test(i)){if(!n)return i;i="auto"}return a=a&&(h.boxSizingReliable()||i===e.style[t]),("auto"===i||!parseFloat(i)&&"inline"===w.css(e,"display",!1,r))&&(i=e["offset"+t[0].toUpperCase()+t.slice(1)],a=!0),(i=parseFloat(i)||0)+Ze(e,t,n||(o?"border":"content"),a,r,i)+"px"}w.extend({cssHooks:{opacity:{get:function(e,t){if(t){var n=Fe(e,"opacity");return""===n?"1":n}}}},cssNumber:{animationIterationCount:!0,columnCount:!0,fillOpacity:!0,flexGrow:!0,flexShrink:!0,fontWeight:!0,lineHeight:!0,opacity:!0,order:!0,orphans:!0,widows:!0,zIndex:!0,zoom:!0},cssProps:{},style:function(e,t,n,r){if(e&&3!==e.nodeType&&8!==e.nodeType&&e.style){var i,o,a,s=G(t),u=Xe.test(t),l=e.style;if(u||(t=Je(s)),a=w.cssHooks[t]||w.cssHooks[s],void 0===n)return a&&"get"in a&&void 0!==(i=a.get(e,!1,r))?i:l[t];"string"==(o=typeof n)&&(i=ie.exec(n))&&i[1]&&(n=ue(e,t,i),o="number"),null!=n&&n===n&&("number"===o&&(n+=i&&i[3]||(w.cssNumber[s]?"":"px")),h.clearCloneStyle||""!==n||0!==t.indexOf("background")||(l[t]="inherit"),a&&"set"in a&&void 0===(n=a.set(e,n,r))||(u?l.setProperty(t,n):l[t]=n))}},css:function(e,t,n,r){var i,o,a,s=G(t);return Xe.test(t)||(t=Je(s)),(a=w.cssHooks[t]||w.cssHooks[s])&&"get"in a&&(i=a.get(e,!0,n)),void 0===i&&(i=Fe(e,t,r)),"normal"===i&&t in Ve&&(i=Ve[t]),""===n||n?(o=parseFloat(i),!0===n||isFinite(o)?o||0:i):i}}),w.each(["height","width"],function(e,t){w.cssHooks[t]={get:function(e,n,r){if(n)return!ze.test(w.css(e,"display"))||e.getClientRects().length&&e.getBoundingClientRect().width?et(e,t,r):se(e,Ue,function(){return et(e,t,r)})},set:function(e,n,r){var i,o=$e(e),a="border-box"===w.css(e,"boxSizing",!1,o),s=r&&Ze(e,t,r,a,o);return a&&h.scrollboxSize()===o.position&&(s-=Math.ceil(e["offset"+t[0].toUpperCase()+t.slice(1)]-parseFloat(o[t])-Ze(e,t,"border",!1,o)-.5)),s&&(i=ie.exec(n))&&"px"!==(i[3]||"px")&&(e.style[t]=n,n=w.css(e,t)),Ke(e,n,s)}}}),w.cssHooks.marginLeft=_e(h.reliableMarginLeft,function(e,t){if(t)return(parseFloat(Fe(e,"marginLeft"))||e.getBoundingClientRect().left-se(e,{marginLeft:0},function(){return e.getBoundingClientRect().left}))+"px"}),w.each({margin:"",padding:"",border:"Width"},function(e,t){w.cssHooks[e+t]={expand:function(n){for(var r=0,i={},o="string"==typeof n?n.split(" "):[n];r<4;r++)i[e+oe[r]+t]=o[r]||o[r-2]||o[0];return i}},"margin"!==e&&(w.cssHooks[e+t].set=Ke)}),w.fn.extend({css:function(e,t){return z(this,function(e,t,n){var r,i,o={},a=0;if(Array.isArray(t)){for(r=$e(e),i=t.length;a<i;a++)o[t[a]]=w.css(e,t[a],!1,r);return o}return void 0!==n?w.style(e,t,n):w.css(e,t)},e,t,arguments.length>1)}});function tt(e,t,n,r,i){return new tt.prototype.init(e,t,n,r,i)}w.Tween=tt,tt.prototype={constructor:tt,init:function(e,t,n,r,i,o){this.elem=e,this.prop=n,this.easing=i||w.easing._default,this.options=t,this.start=this.now=this.cur(),this.end=r,this.unit=o||(w.cssNumber[n]?"":"px")},cur:function(){var e=tt.propHooks[this.prop];return e&&e.get?e.get(this):tt.propHooks._default.get(this)},run:function(e){var t,n=tt.propHooks[this.prop];return this.options.duration?this.pos=t=w.easing[this.easing](e,this.options.duration*e,0,1,this.options.duration):this.pos=t=e,this.now=(this.end-this.start)*t+this.start,this.options.step&&this.options.step.call(this.elem,this.now,this),n&&n.set?n.set(this):tt.propHooks._default.set(this),this}},tt.prototype.init.prototype=tt.prototype,tt.propHooks={_default:{get:function(e){var t;return 1!==e.elem.nodeType||null!=e.elem[e.prop]&&null==e.elem.style[e.prop]?e.elem[e.prop]:(t=w.css(e.elem,e.prop,""))&&"auto"!==t?t:0},set:function(e){w.fx.step[e.prop]?w.fx.step[e.prop](e):1!==e.elem.nodeType||null==e.elem.style[w.cssProps[e.prop]]&&!w.cssHooks[e.prop]?e.elem[e.prop]=e.now:w.style(e.elem,e.prop,e.now+e.unit)}}},tt.propHooks.scrollTop=tt.propHooks.scrollLeft={set:function(e){e.elem.nodeType&&e.elem.parentNode&&(e.elem[e.prop]=e.now)}},w.easing={linear:function(e){return e},swing:function(e){return.5-Math.cos(e*Math.PI)/2},_default:"swing"},w.fx=tt.prototype.init,w.fx.step={};var nt,rt,it=/^(?:toggle|show|hide)$/,ot=/queueHooks$/;function at(){rt&&(!1===r.hidden&&e.requestAnimationFrame?e.requestAnimationFrame(at):e.setTimeout(at,w.fx.interval),w.fx.tick())}function st(){return e.setTimeout(function(){nt=void 0}),nt=Date.now()}function ut(e,t){var n,r=0,i={height:e};for(t=t?1:0;r<4;r+=2-t)i["margin"+(n=oe[r])]=i["padding"+n]=e;return t&&(i.opacity=i.width=e),i}function lt(e,t,n){for(var r,i=(pt.tweeners[t]||[]).concat(pt.tweeners["*"]),o=0,a=i.length;o<a;o++)if(r=i[o].call(n,t,e))return r}function ct(e,t,n){var r,i,o,a,s,u,l,c,f="width"in t||"height"in t,p=this,d={},h=e.style,g=e.nodeType&&ae(e),y=J.get(e,"fxshow");n.queue||(null==(a=w._queueHooks(e,"fx")).unqueued&&(a.unqueued=0,s=a.empty.fire,a.empty.fire=function(){a.unqueued||s()}),a.unqueued++,p.always(function(){p.always(function(){a.unqueued--,w.queue(e,"fx").length||a.empty.fire()})}));for(r in t)if(i=t[r],it.test(i)){if(delete t[r],o=o||"toggle"===i,i===(g?"hide":"show")){if("show"!==i||!y||void 0===y[r])continue;g=!0}d[r]=y&&y[r]||w.style(e,r)}if((u=!w.isEmptyObject(t))||!w.isEmptyObject(d)){f&&1===e.nodeType&&(n.overflow=[h.overflow,h.overflowX,h.overflowY],null==(l=y&&y.display)&&(l=J.get(e,"display")),"none"===(c=w.css(e,"display"))&&(l?c=l:(fe([e],!0),l=e.style.display||l,c=w.css(e,"display"),fe([e]))),("inline"===c||"inline-block"===c&&null!=l)&&"none"===w.css(e,"float")&&(u||(p.done(function(){h.display=l}),null==l&&(c=h.display,l="none"===c?"":c)),h.display="inline-block")),n.overflow&&(h.overflow="hidden",p.always(function(){h.overflow=n.overflow[0],h.overflowX=n.overflow[1],h.overflowY=n.overflow[2]})),u=!1;for(r in d)u||(y?"hidden"in y&&(g=y.hidden):y=J.access(e,"fxshow",{display:l}),o&&(y.hidden=!g),g&&fe([e],!0),p.done(function(){g||fe([e]),J.remove(e,"fxshow");for(r in d)w.style(e,r,d[r])})),u=lt(g?y[r]:0,r,p),r in y||(y[r]=u.start,g&&(u.end=u.start,u.start=0))}}function ft(e,t){var n,r,i,o,a;for(n in e)if(r=G(n),i=t[r],o=e[n],Array.isArray(o)&&(i=o[1],o=e[n]=o[0]),n!==r&&(e[r]=o,delete e[n]),(a=w.cssHooks[r])&&"expand"in a){o=a.expand(o),delete e[r];for(n in o)n in e||(e[n]=o[n],t[n]=i)}else t[r]=i}function pt(e,t,n){var r,i,o=0,a=pt.prefilters.length,s=w.Deferred().always(function(){delete u.elem}),u=function(){if(i)return!1;for(var t=nt||st(),n=Math.max(0,l.startTime+l.duration-t),r=1-(n/l.duration||0),o=0,a=l.tweens.length;o<a;o++)l.tweens[o].run(r);return s.notifyWith(e,[l,r,n]),r<1&&a?n:(a||s.notifyWith(e,[l,1,0]),s.resolveWith(e,[l]),!1)},l=s.promise({elem:e,props:w.extend({},t),opts:w.extend(!0,{specialEasing:{},easing:w.easing._default},n),originalProperties:t,originalOptions:n,startTime:nt||st(),duration:n.duration,tweens:[],createTween:function(t,n){var r=w.Tween(e,l.opts,t,n,l.opts.specialEasing[t]||l.opts.easing);return l.tweens.push(r),r},stop:function(t){var n=0,r=t?l.tweens.length:0;if(i)return this;for(i=!0;n<r;n++)l.tweens[n].run(1);return t?(s.notifyWith(e,[l,1,0]),s.resolveWith(e,[l,t])):s.rejectWith(e,[l,t]),this}}),c=l.props;for(ft(c,l.opts.specialEasing);o<a;o++)if(r=pt.prefilters[o].call(l,e,c,l.opts))return g(r.stop)&&(w._queueHooks(l.elem,l.opts.queue).stop=r.stop.bind(r)),r;return w.map(c,lt,l),g(l.opts.start)&&l.opts.start.call(e,l),l.progress(l.opts.progress).done(l.opts.done,l.opts.complete).fail(l.opts.fail).always(l.opts.always),w.fx.timer(w.extend(u,{elem:e,anim:l,queue:l.opts.queue})),l}w.Animation=w.extend(pt,{tweeners:{"*":[function(e,t){var n=this.createTween(e,t);return ue(n.elem,e,ie.exec(t),n),n}]},tweener:function(e,t){g(e)?(t=e,e=["*"]):e=e.match(M);for(var n,r=0,i=e.length;r<i;r++)n=e[r],pt.tweeners[n]=pt.tweeners[n]||[],pt.tweeners[n].unshift(t)},prefilters:[ct],prefilter:function(e,t){t?pt.prefilters.unshift(e):pt.prefilters.push(e)}}),w.speed=function(e,t,n){var r=e&&"object"==typeof e?w.extend({},e):{complete:n||!n&&t||g(e)&&e,duration:e,easing:n&&t||t&&!g(t)&&t};return w.fx.off?r.duration=0:"number"!=typeof r.duration&&(r.duration in w.fx.speeds?r.duration=w.fx.speeds[r.duration]:r.duration=w.fx.speeds._default),null!=r.queue&&!0!==r.queue||(r.queue="fx"),r.old=r.complete,r.complete=function(){g(r.old)&&r.old.call(this),r.queue&&w.dequeue(this,r.queue)},r},w.fn.extend({fadeTo:function(e,t,n,r){return this.filter(ae).css("opacity",0).show().end().animate({opacity:t},e,n,r)},animate:function(e,t,n,r){var i=w.isEmptyObject(e),o=w.speed(t,n,r),a=function(){var t=pt(this,w.extend({},e),o);(i||J.get(this,"finish"))&&t.stop(!0)};return a.finish=a,i||!1===o.queue?this.each(a):this.queue(o.queue,a)},stop:function(e,t,n){var r=function(e){var t=e.stop;delete e.stop,t(n)};return"string"!=typeof e&&(n=t,t=e,e=void 0),t&&!1!==e&&this.queue(e||"fx",[]),this.each(function(){var t=!0,i=null!=e&&e+"queueHooks",o=w.timers,a=J.get(this);if(i)a[i]&&a[i].stop&&r(a[i]);else for(i in a)a[i]&&a[i].stop&&ot.test(i)&&r(a[i]);for(i=o.length;i--;)o[i].elem!==this||null!=e&&o[i].queue!==e||(o[i].anim.stop(n),t=!1,o.splice(i,1));!t&&n||w.dequeue(this,e)})},finish:function(e){return!1!==e&&(e=e||"fx"),this.each(function(){var t,n=J.get(this),r=n[e+"queue"],i=n[e+"queueHooks"],o=w.timers,a=r?r.length:0;for(n.finish=!0,w.queue(this,e,[]),i&&i.stop&&i.stop.call(this,!0),t=o.length;t--;)o[t].elem===this&&o[t].queue===e&&(o[t].anim.stop(!0),o.splice(t,1));for(t=0;t<a;t++)r[t]&&r[t].finish&&r[t].finish.call(this);delete n.finish})}}),w.each(["toggle","show","hide"],function(e,t){var n=w.fn[t];w.fn[t]=function(e,r,i){return null==e||"boolean"==typeof e?n.apply(this,arguments):this.animate(ut(t,!0),e,r,i)}}),w.each({slideDown:ut("show"),slideUp:ut("hide"),slideToggle:ut("toggle"),fadeIn:{opacity:"show"},fadeOut:{opacity:"hide"},fadeToggle:{opacity:"toggle"}},function(e,t){w.fn[e]=function(e,n,r){return this.animate(t,e,n,r)}}),w.timers=[],w.fx.tick=function(){var e,t=0,n=w.timers;for(nt=Date.now();t<n.length;t++)(e=n[t])()||n[t]!==e||n.splice(t--,1);n.length||w.fx.stop(),nt=void 0},w.fx.timer=function(e){w.timers.push(e),w.fx.start()},w.fx.interval=13,w.fx.start=function(){rt||(rt=!0,at())},w.fx.stop=function(){rt=null},w.fx.speeds={slow:600,fast:200,_default:400},w.fn.delay=function(t,n){return t=w.fx?w.fx.speeds[t]||t:t,n=n||"fx",this.queue(n,function(n,r){var i=e.setTimeout(n,t);r.stop=function(){e.clearTimeout(i)}})},function(){var e=r.createElement("input"),t=r.createElement("select").appendChild(r.createElement("option"));e.type="checkbox",h.checkOn=""!==e.value,h.optSelected=t.selected,(e=r.createElement("input")).value="t",e.type="radio",h.radioValue="t"===e.value}();var dt,ht=w.expr.attrHandle;w.fn.extend({attr:function(e,t){return z(this,w.attr,e,t,arguments.length>1)},removeAttr:function(e){return this.each(function(){w.removeAttr(this,e)})}}),w.extend({attr:function(e,t,n){var r,i,o=e.nodeType;if(3!==o&&8!==o&&2!==o)return"undefined"==typeof e.getAttribute?w.prop(e,t,n):(1===o&&w.isXMLDoc(e)||(i=w.attrHooks[t.toLowerCase()]||(w.expr.match.bool.test(t)?dt:void 0)),void 0!==n?null===n?void w.removeAttr(e,t):i&&"set"in i&&void 0!==(r=i.set(e,n,t))?r:(e.setAttribute(t,n+""),n):i&&"get"in i&&null!==(r=i.get(e,t))?r:null==(r=w.find.attr(e,t))?void 0:r)},attrHooks:{type:{set:function(e,t){if(!h.radioValue&&"radio"===t&&N(e,"input")){var n=e.value;return e.setAttribute("type",t),n&&(e.value=n),t}}}},removeAttr:function(e,t){var n,r=0,i=t&&t.match(M);if(i&&1===e.nodeType)while(n=i[r++])e.removeAttribute(n)}}),dt={set:function(e,t,n){return!1===t?w.removeAttr(e,n):e.setAttribute(n,n),n}},w.each(w.expr.match.bool.source.match(/\w+/g),function(e,t){var n=ht[t]||w.find.attr;ht[t]=function(e,t,r){var i,o,a=t.toLowerCase();return r||(o=ht[a],ht[a]=i,i=null!=n(e,t,r)?a:null,ht[a]=o),i}});var gt=/^(?:input|select|textarea|button)$/i,yt=/^(?:a|area)$/i;w.fn.extend({prop:function(e,t){return z(this,w.prop,e,t,arguments.length>1)},removeProp:function(e){return this.each(function(){delete this[w.propFix[e]||e]})}}),w.extend({prop:function(e,t,n){var r,i,o=e.nodeType;if(3!==o&&8!==o&&2!==o)return 1===o&&w.isXMLDoc(e)||(t=w.propFix[t]||t,i=w.propHooks[t]),void 0!==n?i&&"set"in i&&void 0!==(r=i.set(e,n,t))?r:e[t]=n:i&&"get"in i&&null!==(r=i.get(e,t))?r:e[t]},propHooks:{tabIndex:{get:function(e){var t=w.find.attr(e,"tabindex");return t?parseInt(t,10):gt.test(e.nodeName)||yt.test(e.nodeName)&&e.href?0:-1}}},propFix:{"for":"htmlFor","class":"className"}}),h.optSelected||(w.propHooks.selected={get:function(e){var t=e.parentNode;return t&&t.parentNode&&t.parentNode.selectedIndex,null},set:function(e){var t=e.parentNode;t&&(t.selectedIndex,t.parentNode&&t.parentNode.selectedIndex)}}),w.each(["tabIndex","readOnly","maxLength","cellSpacing","cellPadding","rowSpan","colSpan","useMap","frameBorder","contentEditable"],function(){w.propFix[this.toLowerCase()]=this});function vt(e){return(e.match(M)||[]).join(" ")}function mt(e){return e.getAttribute&&e.getAttribute("class")||""}function xt(e){return Array.isArray(e)?e:"string"==typeof e?e.match(M)||[]:[]}w.fn.extend({addClass:function(e){var t,n,r,i,o,a,s,u=0;if(g(e))return this.each(function(t){w(this).addClass(e.call(this,t,mt(this)))});if((t=xt(e)).length)while(n=this[u++])if(i=mt(n),r=1===n.nodeType&&" "+vt(i)+" "){a=0;while(o=t[a++])r.indexOf(" "+o+" ")<0&&(r+=o+" ");i!==(s=vt(r))&&n.setAttribute("class",s)}return this},removeClass:function(e){var t,n,r,i,o,a,s,u=0;if(g(e))return this.each(function(t){w(this).removeClass(e.call(this,t,mt(this)))});if(!arguments.length)return this.attr("class","");if((t=xt(e)).length)while(n=this[u++])if(i=mt(n),r=1===n.nodeType&&" "+vt(i)+" "){a=0;while(o=t[a++])while(r.indexOf(" "+o+" ")>-1)r=r.replace(" "+o+" "," ");i!==(s=vt(r))&&n.setAttribute("class",s)}return this},toggleClass:function(e,t){var n=typeof e,r="string"===n||Array.isArray(e);return"boolean"==typeof t&&r?t?this.addClass(e):this.removeClass(e):g(e)?this.each(function(n){w(this).toggleClass(e.call(this,n,mt(this),t),t)}):this.each(function(){var t,i,o,a;if(r){i=0,o=w(this),a=xt(e);while(t=a[i++])o.hasClass(t)?o.removeClass(t):o.addClass(t)}else void 0!==e&&"boolean"!==n||((t=mt(this))&&J.set(this,"__className__",t),this.setAttribute&&this.setAttribute("class",t||!1===e?"":J.get(this,"__className__")||""))})},hasClass:function(e){var t,n,r=0;t=" "+e+" ";while(n=this[r++])if(1===n.nodeType&&(" "+vt(mt(n))+" ").indexOf(t)>-1)return!0;return!1}});var bt=/\r/g;w.fn.extend({val:function(e){var t,n,r,i=this[0];{if(arguments.length)return r=g(e),this.each(function(n){var i;1===this.nodeType&&(null==(i=r?e.call(this,n,w(this).val()):e)?i="":"number"==typeof i?i+="":Array.isArray(i)&&(i=w.map(i,function(e){return null==e?"":e+""})),(t=w.valHooks[this.type]||w.valHooks[this.nodeName.toLowerCase()])&&"set"in t&&void 0!==t.set(this,i,"value")||(this.value=i))});if(i)return(t=w.valHooks[i.type]||w.valHooks[i.nodeName.toLowerCase()])&&"get"in t&&void 0!==(n=t.get(i,"value"))?n:"string"==typeof(n=i.value)?n.replace(bt,""):null==n?"":n}}}),w.extend({valHooks:{option:{get:function(e){var t=w.find.attr(e,"value");return null!=t?t:vt(w.text(e))}},select:{get:function(e){var t,n,r,i=e.options,o=e.selectedIndex,a="select-one"===e.type,s=a?null:[],u=a?o+1:i.length;for(r=o<0?u:a?o:0;r<u;r++)if(((n=i[r]).selected||r===o)&&!n.disabled&&(!n.parentNode.disabled||!N(n.parentNode,"optgroup"))){if(t=w(n).val(),a)return t;s.push(t)}return s},set:function(e,t){var n,r,i=e.options,o=w.makeArray(t),a=i.length;while(a--)((r=i[a]).selected=w.inArray(w.valHooks.option.get(r),o)>-1)&&(n=!0);return n||(e.selectedIndex=-1),o}}}}),w.each(["radio","checkbox"],function(){w.valHooks[this]={set:function(e,t){if(Array.isArray(t))return e.checked=w.inArray(w(e).val(),t)>-1}},h.checkOn||(w.valHooks[this].get=function(e){return null===e.getAttribute("value")?"on":e.value})}),h.focusin="onfocusin"in e;var wt=/^(?:focusinfocus|focusoutblur)$/,Tt=function(e){e.stopPropagation()};w.extend(w.event,{trigger:function(t,n,i,o){var a,s,u,l,c,p,d,h,v=[i||r],m=f.call(t,"type")?t.type:t,x=f.call(t,"namespace")?t.namespace.split("."):[];if(s=h=u=i=i||r,3!==i.nodeType&&8!==i.nodeType&&!wt.test(m+w.event.triggered)&&(m.indexOf(".")>-1&&(m=(x=m.split(".")).shift(),x.sort()),c=m.indexOf(":")<0&&"on"+m,t=t[w.expando]?t:new w.Event(m,"object"==typeof t&&t),t.isTrigger=o?2:3,t.namespace=x.join("."),t.rnamespace=t.namespace?new RegExp("(^|\\.)"+x.join("\\.(?:.*\\.|)")+"(\\.|$)"):null,t.result=void 0,t.target||(t.target=i),n=null==n?[t]:w.makeArray(n,[t]),d=w.event.special[m]||{},o||!d.trigger||!1!==d.trigger.apply(i,n))){if(!o&&!d.noBubble&&!y(i)){for(l=d.delegateType||m,wt.test(l+m)||(s=s.parentNode);s;s=s.parentNode)v.push(s),u=s;u===(i.ownerDocument||r)&&v.push(u.defaultView||u.parentWindow||e)}a=0;while((s=v[a++])&&!t.isPropagationStopped())h=s,t.type=a>1?l:d.bindType||m,(p=(J.get(s,"events")||{})[t.type]&&J.get(s,"handle"))&&p.apply(s,n),(p=c&&s[c])&&p.apply&&Y(s)&&(t.result=p.apply(s,n),!1===t.result&&t.preventDefault());return t.type=m,o||t.isDefaultPrevented()||d._default&&!1!==d._default.apply(v.pop(),n)||!Y(i)||c&&g(i[m])&&!y(i)&&((u=i[c])&&(i[c]=null),w.event.triggered=m,t.isPropagationStopped()&&h.addEventListener(m,Tt),i[m](),t.isPropagationStopped()&&h.removeEventListener(m,Tt),w.event.triggered=void 0,u&&(i[c]=u)),t.result}},simulate:function(e,t,n){var r=w.extend(new w.Event,n,{type:e,isSimulated:!0});w.event.trigger(r,null,t)}}),w.fn.extend({trigger:function(e,t){return this.each(function(){w.event.trigger(e,t,this)})},triggerHandler:function(e,t){var n=this[0];if(n)return w.event.trigger(e,t,n,!0)}}),h.focusin||w.each({focus:"focusin",blur:"focusout"},function(e,t){var n=function(e){w.event.simulate(t,e.target,w.event.fix(e))};w.event.special[t]={setup:function(){var r=this.ownerDocument||this,i=J.access(r,t);i||r.addEventListener(e,n,!0),J.access(r,t,(i||0)+1)},teardown:function(){var r=this.ownerDocument||this,i=J.access(r,t)-1;i?J.access(r,t,i):(r.removeEventListener(e,n,!0),J.remove(r,t))}}});var Ct=e.location,Et=Date.now(),kt=/\?/;w.parseXML=function(t){var n;if(!t||"string"!=typeof t)return null;try{n=(new e.DOMParser).parseFromString(t,"text/xml")}catch(e){n=void 0}return n&&!n.getElementsByTagName("parsererror").length||w.error("Invalid XML: "+t),n};var St=/\[\]$/,Dt=/\r?\n/g,Nt=/^(?:submit|button|image|reset|file)$/i,At=/^(?:input|select|textarea|keygen)/i;function jt(e,t,n,r){var i;if(Array.isArray(t))w.each(t,function(t,i){n||St.test(e)?r(e,i):jt(e+"["+("object"==typeof i&&null!=i?t:"")+"]",i,n,r)});else if(n||"object"!==x(t))r(e,t);else for(i in t)jt(e+"["+i+"]",t[i],n,r)}w.param=function(e,t){var n,r=[],i=function(e,t){var n=g(t)?t():t;r[r.length]=encodeURIComponent(e)+"="+encodeURIComponent(null==n?"":n)};if(Array.isArray(e)||e.jquery&&!w.isPlainObject(e))w.each(e,function(){i(this.name,this.value)});else for(n in e)jt(n,e[n],t,i);return r.join("&")},w.fn.extend({serialize:function(){return w.param(this.serializeArray())},serializeArray:function(){return this.map(function(){var e=w.prop(this,"elements");return e?w.makeArray(e):this}).filter(function(){var e=this.type;return this.name&&!w(this).is(":disabled")&&At.test(this.nodeName)&&!Nt.test(e)&&(this.checked||!pe.test(e))}).map(function(e,t){var n=w(this).val();return null==n?null:Array.isArray(n)?w.map(n,function(e){return{name:t.name,value:e.replace(Dt,"\r\n")}}):{name:t.name,value:n.replace(Dt,"\r\n")}}).get()}});var qt=/%20/g,Lt=/#.*$/,Ht=/([?&])_=[^&]*/,Ot=/^(.*?):[ \t]*([^\r\n]*)$/gm,Pt=/^(?:about|app|app-storage|.+-extension|file|res|widget):$/,Mt=/^(?:GET|HEAD)$/,Rt=/^\/\//,It={},Wt={},$t="*/".concat("*"),Bt=r.createElement("a");Bt.href=Ct.href;function Ft(e){return function(t,n){"string"!=typeof t&&(n=t,t="*");var r,i=0,o=t.toLowerCase().match(M)||[];if(g(n))while(r=o[i++])"+"===r[0]?(r=r.slice(1)||"*",(e[r]=e[r]||[]).unshift(n)):(e[r]=e[r]||[]).push(n)}}function _t(e,t,n,r){var i={},o=e===Wt;function a(s){var u;return i[s]=!0,w.each(e[s]||[],function(e,s){var l=s(t,n,r);return"string"!=typeof l||o||i[l]?o?!(u=l):void 0:(t.dataTypes.unshift(l),a(l),!1)}),u}return a(t.dataTypes[0])||!i["*"]&&a("*")}function zt(e,t){var n,r,i=w.ajaxSettings.flatOptions||{};for(n in t)void 0!==t[n]&&((i[n]?e:r||(r={}))[n]=t[n]);return r&&w.extend(!0,e,r),e}function Xt(e,t,n){var r,i,o,a,s=e.contents,u=e.dataTypes;while("*"===u[0])u.shift(),void 0===r&&(r=e.mimeType||t.getResponseHeader("Content-Type"));if(r)for(i in s)if(s[i]&&s[i].test(r)){u.unshift(i);break}if(u[0]in n)o=u[0];else{for(i in n){if(!u[0]||e.converters[i+" "+u[0]]){o=i;break}a||(a=i)}o=o||a}if(o)return o!==u[0]&&u.unshift(o),n[o]}function Ut(e,t,n,r){var i,o,a,s,u,l={},c=e.dataTypes.slice();if(c[1])for(a in e.converters)l[a.toLowerCase()]=e.converters[a];o=c.shift();while(o)if(e.responseFields[o]&&(n[e.responseFields[o]]=t),!u&&r&&e.dataFilter&&(t=e.dataFilter(t,e.dataType)),u=o,o=c.shift())if("*"===o)o=u;else if("*"!==u&&u!==o){if(!(a=l[u+" "+o]||l["* "+o]))for(i in l)if((s=i.split(" "))[1]===o&&(a=l[u+" "+s[0]]||l["* "+s[0]])){!0===a?a=l[i]:!0!==l[i]&&(o=s[0],c.unshift(s[1]));break}if(!0!==a)if(a&&e["throws"])t=a(t);else try{t=a(t)}catch(e){return{state:"parsererror",error:a?e:"No conversion from "+u+" to "+o}}}return{state:"success",data:t}}w.extend({active:0,lastModified:{},etag:{},ajaxSettings:{url:Ct.href,type:"GET",isLocal:Pt.test(Ct.protocol),global:!0,processData:!0,async:!0,contentType:"application/x-www-form-urlencoded; charset=UTF-8",accepts:{"*":$t,text:"text/plain",html:"text/html",xml:"application/xml, text/xml",json:"application/json, text/javascript"},contents:{xml:/\bxml\b/,html:/\bhtml/,json:/\bjson\b/},responseFields:{xml:"responseXML",text:"responseText",json:"responseJSON"},converters:{"* text":String,"text html":!0,"text json":JSON.parse,"text xml":w.parseXML},flatOptions:{url:!0,context:!0}},ajaxSetup:function(e,t){return t?zt(zt(e,w.ajaxSettings),t):zt(w.ajaxSettings,e)},ajaxPrefilter:Ft(It),ajaxTransport:Ft(Wt),ajax:function(t,n){"object"==typeof t&&(n=t,t=void 0),n=n||{};var i,o,a,s,u,l,c,f,p,d,h=w.ajaxSetup({},n),g=h.context||h,y=h.context&&(g.nodeType||g.jquery)?w(g):w.event,v=w.Deferred(),m=w.Callbacks("once memory"),x=h.statusCode||{},b={},T={},C="canceled",E={readyState:0,getResponseHeader:function(e){var t;if(c){if(!s){s={};while(t=Ot.exec(a))s[t[1].toLowerCase()]=t[2]}t=s[e.toLowerCase()]}return null==t?null:t},getAllResponseHeaders:function(){return c?a:null},setRequestHeader:function(e,t){return null==c&&(e=T[e.toLowerCase()]=T[e.toLowerCase()]||e,b[e]=t),this},overrideMimeType:function(e){return null==c&&(h.mimeType=e),this},statusCode:function(e){var t;if(e)if(c)E.always(e[E.status]);else for(t in e)x[t]=[x[t],e[t]];return this},abort:function(e){var t=e||C;return i&&i.abort(t),k(0,t),this}};if(v.promise(E),h.url=((t||h.url||Ct.href)+"").replace(Rt,Ct.protocol+"//"),h.type=n.method||n.type||h.method||h.type,h.dataTypes=(h.dataType||"*").toLowerCase().match(M)||[""],null==h.crossDomain){l=r.createElement("a");try{l.href=h.url,l.href=l.href,h.crossDomain=Bt.protocol+"//"+Bt.host!=l.protocol+"//"+l.host}catch(e){h.crossDomain=!0}}if(h.data&&h.processData&&"string"!=typeof h.data&&(h.data=w.param(h.data,h.traditional)),_t(It,h,n,E),c)return E;(f=w.event&&h.global)&&0==w.active++&&w.event.trigger("ajaxStart"),h.type=h.type.toUpperCase(),h.hasContent=!Mt.test(h.type),o=h.url.replace(Lt,""),h.hasContent?h.data&&h.processData&&0===(h.contentType||"").indexOf("application/x-www-form-urlencoded")&&(h.data=h.data.replace(qt,"+")):(d=h.url.slice(o.length),h.data&&(h.processData||"string"==typeof h.data)&&(o+=(kt.test(o)?"&":"?")+h.data,delete h.data),!1===h.cache&&(o=o.replace(Ht,"$1"),d=(kt.test(o)?"&":"?")+"_="+Et+++d),h.url=o+d),h.ifModified&&(w.lastModified[o]&&E.setRequestHeader("If-Modified-Since",w.lastModified[o]),w.etag[o]&&E.setRequestHeader("If-None-Match",w.etag[o])),(h.data&&h.hasContent&&!1!==h.contentType||n.contentType)&&E.setRequestHeader("Content-Type",h.contentType),E.setRequestHeader("Accept",h.dataTypes[0]&&h.accepts[h.dataTypes[0]]?h.accepts[h.dataTypes[0]]+("*"!==h.dataTypes[0]?", "+$t+"; q=0.01":""):h.accepts["*"]);for(p in h.headers)E.setRequestHeader(p,h.headers[p]);if(h.beforeSend&&(!1===h.beforeSend.call(g,E,h)||c))return E.abort();if(C="abort",m.add(h.complete),E.done(h.success),E.fail(h.error),i=_t(Wt,h,n,E)){if(E.readyState=1,f&&y.trigger("ajaxSend",[E,h]),c)return E;h.async&&h.timeout>0&&(u=e.setTimeout(function(){E.abort("timeout")},h.timeout));try{c=!1,i.send(b,k)}catch(e){if(c)throw e;k(-1,e)}}else k(-1,"No Transport");function k(t,n,r,s){var l,p,d,b,T,C=n;c||(c=!0,u&&e.clearTimeout(u),i=void 0,a=s||"",E.readyState=t>0?4:0,l=t>=200&&t<300||304===t,r&&(b=Xt(h,E,r)),b=Ut(h,b,E,l),l?(h.ifModified&&((T=E.getResponseHeader("Last-Modified"))&&(w.lastModified[o]=T),(T=E.getResponseHeader("etag"))&&(w.etag[o]=T)),204===t||"HEAD"===h.type?C="nocontent":304===t?C="notmodified":(C=b.state,p=b.data,l=!(d=b.error))):(d=C,!t&&C||(C="error",t<0&&(t=0))),E.status=t,E.statusText=(n||C)+"",l?v.resolveWith(g,[p,C,E]):v.rejectWith(g,[E,C,d]),E.statusCode(x),x=void 0,f&&y.trigger(l?"ajaxSuccess":"ajaxError",[E,h,l?p:d]),m.fireWith(g,[E,C]),f&&(y.trigger("ajaxComplete",[E,h]),--w.active||w.event.trigger("ajaxStop")))}return E},getJSON:function(e,t,n){return w.get(e,t,n,"json")},getScript:function(e,t){return w.get(e,void 0,t,"script")}}),w.each(["get","post"],function(e,t){w[t]=function(e,n,r,i){return g(n)&&(i=i||r,r=n,n=void 0),w.ajax(w.extend({url:e,type:t,dataType:i,data:n,success:r},w.isPlainObject(e)&&e))}}),w._evalUrl=function(e){return w.ajax({url:e,type:"GET",dataType:"script",cache:!0,async:!1,global:!1,"throws":!0})},w.fn.extend({wrapAll:function(e){var t;return this[0]&&(g(e)&&(e=e.call(this[0])),t=w(e,this[0].ownerDocument).eq(0).clone(!0),this[0].parentNode&&t.insertBefore(this[0]),t.map(function(){var e=this;while(e.firstElementChild)e=e.firstElementChild;return e}).append(this)),this},wrapInner:function(e){return g(e)?this.each(function(t){w(this).wrapInner(e.call(this,t))}):this.each(function(){var t=w(this),n=t.contents();n.length?n.wrapAll(e):t.append(e)})},wrap:function(e){var t=g(e);return this.each(function(n){w(this).wrapAll(t?e.call(this,n):e)})},unwrap:function(e){return this.parent(e).not("body").each(function(){w(this).replaceWith(this.childNodes)}),this}}),w.expr.pseudos.hidden=function(e){return!w.expr.pseudos.visible(e)},w.expr.pseudos.visible=function(e){return!!(e.offsetWidth||e.offsetHeight||e.getClientRects().length)},w.ajaxSettings.xhr=function(){try{return new e.XMLHttpRequest}catch(e){}};var Vt={0:200,1223:204},Gt=w.ajaxSettings.xhr();h.cors=!!Gt&&"withCredentials"in Gt,h.ajax=Gt=!!Gt,w.ajaxTransport(function(t){var n,r;if(h.cors||Gt&&!t.crossDomain)return{send:function(i,o){var a,s=t.xhr();if(s.open(t.type,t.url,t.async,t.username,t.password),t.xhrFields)for(a in t.xhrFields)s[a]=t.xhrFields[a];t.mimeType&&s.overrideMimeType&&s.overrideMimeType(t.mimeType),t.crossDomain||i["X-Requested-With"]||(i["X-Requested-With"]="XMLHttpRequest");for(a in i)s.setRequestHeader(a,i[a]);n=function(e){return function(){n&&(n=r=s.onload=s.onerror=s.onabort=s.ontimeout=s.onreadystatechange=null,"abort"===e?s.abort():"error"===e?"number"!=typeof s.status?o(0,"error"):o(s.status,s.statusText):o(Vt[s.status]||s.status,s.statusText,"text"!==(s.responseType||"text")||"string"!=typeof s.responseText?{binary:s.response}:{text:s.responseText},s.getAllResponseHeaders()))}},s.onload=n(),r=s.onerror=s.ontimeout=n("error"),void 0!==s.onabort?s.onabort=r:s.onreadystatechange=function(){4===s.readyState&&e.setTimeout(function(){n&&r()})},n=n("abort");try{s.send(t.hasContent&&t.data||null)}catch(e){if(n)throw e}},abort:function(){n&&n()}}}),w.ajaxPrefilter(function(e){e.crossDomain&&(e.contents.script=!1)}),w.ajaxSetup({accepts:{script:"text/javascript, application/javascript, application/ecmascript, application/x-ecmascript"},contents:{script:/\b(?:java|ecma)script\b/},converters:{"text script":function(e){return w.globalEval(e),e}}}),w.ajaxPrefilter("script",function(e){void 0===e.cache&&(e.cache=!1),e.crossDomain&&(e.type="GET")}),w.ajaxTransport("script",function(e){if(e.crossDomain){var t,n;return{send:function(i,o){t=w("<script>").prop({charset:e.scriptCharset,src:e.url}).on("load error",n=function(e){t.remove(),n=null,e&&o("error"===e.type?404:200,e.type)}),r.head.appendChild(t[0])},abort:function(){n&&n()}}}});var Yt=[],Qt=/(=)\?(?=&|$)|\?\?/;w.ajaxSetup({jsonp:"callback",jsonpCallback:function(){var e=Yt.pop()||w.expando+"_"+Et++;return this[e]=!0,e}}),w.ajaxPrefilter("json jsonp",function(t,n,r){var i,o,a,s=!1!==t.jsonp&&(Qt.test(t.url)?"url":"string"==typeof t.data&&0===(t.contentType||"").indexOf("application/x-www-form-urlencoded")&&Qt.test(t.data)&&"data");if(s||"jsonp"===t.dataTypes[0])return i=t.jsonpCallback=g(t.jsonpCallback)?t.jsonpCallback():t.jsonpCallback,s?t[s]=t[s].replace(Qt,"$1"+i):!1!==t.jsonp&&(t.url+=(kt.test(t.url)?"&":"?")+t.jsonp+"="+i),t.converters["script json"]=function(){return a||w.error(i+" was not called"),a[0]},t.dataTypes[0]="json",o=e[i],e[i]=function(){a=arguments},r.always(function(){void 0===o?w(e).removeProp(i):e[i]=o,t[i]&&(t.jsonpCallback=n.jsonpCallback,Yt.push(i)),a&&g(o)&&o(a[0]),a=o=void 0}),"script"}),h.createHTMLDocument=function(){var e=r.implementation.createHTMLDocument("").body;return e.innerHTML="<form></form><form></form>",2===e.childNodes.length}(),w.parseHTML=function(e,t,n){if("string"!=typeof e)return[];"boolean"==typeof t&&(n=t,t=!1);var i,o,a;return t||(h.createHTMLDocument?((i=(t=r.implementation.createHTMLDocument("")).createElement("base")).href=r.location.href,t.head.appendChild(i)):t=r),o=A.exec(e),a=!n&&[],o?[t.createElement(o[1])]:(o=xe([e],t,a),a&&a.length&&w(a).remove(),w.merge([],o.childNodes))},w.fn.load=function(e,t,n){var r,i,o,a=this,s=e.indexOf(" ");return s>-1&&(r=vt(e.slice(s)),e=e.slice(0,s)),g(t)?(n=t,t=void 0):t&&"object"==typeof t&&(i="POST"),a.length>0&&w.ajax({url:e,type:i||"GET",dataType:"html",data:t}).done(function(e){o=arguments,a.html(r?w("<div>").append(w.parseHTML(e)).find(r):e)}).always(n&&function(e,t){a.each(function(){n.apply(this,o||[e.responseText,t,e])})}),this},w.each(["ajaxStart","ajaxStop","ajaxComplete","ajaxError","ajaxSuccess","ajaxSend"],function(e,t){w.fn[t]=function(e){return this.on(t,e)}}),w.expr.pseudos.animated=function(e){return w.grep(w.timers,function(t){return e===t.elem}).length},w.offset={setOffset:function(e,t,n){var r,i,o,a,s,u,l,c=w.css(e,"position"),f=w(e),p={};"static"===c&&(e.style.position="relative"),s=f.offset(),o=w.css(e,"top"),u=w.css(e,"left"),(l=("absolute"===c||"fixed"===c)&&(o+u).indexOf("auto")>-1)?(a=(r=f.position()).top,i=r.left):(a=parseFloat(o)||0,i=parseFloat(u)||0),g(t)&&(t=t.call(e,n,w.extend({},s))),null!=t.top&&(p.top=t.top-s.top+a),null!=t.left&&(p.left=t.left-s.left+i),"using"in t?t.using.call(e,p):f.css(p)}},w.fn.extend({offset:function(e){if(arguments.length)return void 0===e?this:this.each(function(t){w.offset.setOffset(this,e,t)});var t,n,r=this[0];if(r)return r.getClientRects().length?(t=r.getBoundingClientRect(),n=r.ownerDocument.defaultView,{top:t.top+n.pageYOffset,left:t.left+n.pageXOffset}):{top:0,left:0}},position:function(){if(this[0]){var e,t,n,r=this[0],i={top:0,left:0};if("fixed"===w.css(r,"position"))t=r.getBoundingClientRect();else{t=this.offset(),n=r.ownerDocument,e=r.offsetParent||n.documentElement;while(e&&(e===n.body||e===n.documentElement)&&"static"===w.css(e,"position"))e=e.parentNode;e&&e!==r&&1===e.nodeType&&((i=w(e).offset()).top+=w.css(e,"borderTopWidth",!0),i.left+=w.css(e,"borderLeftWidth",!0))}return{top:t.top-i.top-w.css(r,"marginTop",!0),left:t.left-i.left-w.css(r,"marginLeft",!0)}}},offsetParent:function(){return this.map(function(){var e=this.offsetParent;while(e&&"static"===w.css(e,"position"))e=e.offsetParent;return e||be})}}),w.each({scrollLeft:"pageXOffset",scrollTop:"pageYOffset"},function(e,t){var n="pageYOffset"===t;w.fn[e]=function(r){return z(this,function(e,r,i){var o;if(y(e)?o=e:9===e.nodeType&&(o=e.defaultView),void 0===i)return o?o[t]:e[r];o?o.scrollTo(n?o.pageXOffset:i,n?i:o.pageYOffset):e[r]=i},e,r,arguments.length)}}),w.each(["top","left"],function(e,t){w.cssHooks[t]=_e(h.pixelPosition,function(e,n){if(n)return n=Fe(e,t),We.test(n)?w(e).position()[t]+"px":n})}),w.each({Height:"height",Width:"width"},function(e,t){w.each({padding:"inner"+e,content:t,"":"outer"+e},function(n,r){w.fn[r]=function(i,o){var a=arguments.length&&(n||"boolean"!=typeof i),s=n||(!0===i||!0===o?"margin":"border");return z(this,function(t,n,i){var o;return y(t)?0===r.indexOf("outer")?t["inner"+e]:t.document.documentElement["client"+e]:9===t.nodeType?(o=t.documentElement,Math.max(t.body["scroll"+e],o["scroll"+e],t.body["offset"+e],o["offset"+e],o["client"+e])):void 0===i?w.css(t,n,s):w.style(t,n,i,s)},t,a?i:void 0,a)}})}),w.each("blur focus focusin focusout resize scroll click dblclick mousedown mouseup mousemove mouseover mouseout mouseenter mouseleave change select submit keydown keypress keyup contextmenu".split(" "),function(e,t){w.fn[t]=function(e,n){return arguments.length>0?this.on(t,null,e,n):this.trigger(t)}}),w.fn.extend({hover:function(e,t){return this.mouseenter(e).mouseleave(t||e)}}),w.fn.extend({bind:function(e,t,n){return this.on(e,null,t,n)},unbind:function(e,t){return this.off(e,null,t)},delegate:function(e,t,n,r){return this.on(t,e,n,r)},undelegate:function(e,t,n){return 1===arguments.length?this.off(e,"**"):this.off(t,e||"**",n)}}),w.proxy=function(e,t){var n,r,i;if("string"==typeof t&&(n=e[t],t=e,e=n),g(e))return r=o.call(arguments,2),i=function(){return e.apply(t||this,r.concat(o.call(arguments)))},i.guid=e.guid=e.guid||w.guid++,i},w.holdReady=function(e){e?w.readyWait++:w.ready(!0)},w.isArray=Array.isArray,w.parseJSON=JSON.parse,w.nodeName=N,w.isFunction=g,w.isWindow=y,w.camelCase=G,w.type=x,w.now=Date.now,w.isNumeric=function(e){var t=w.type(e);return("number"===t||"string"===t)&&!isNaN(e-parseFloat(e))},"function"==typeof define&&define.amd&&define("jquery",[],function(){return w});var Jt=e.jQuery,Kt=e.$;return w.noConflict=function(t){return e.$===w&&(e.$=Kt),t&&e.jQuery===w&&(e.jQuery=Jt),w},t||(e.jQuery=e.$=w),w});
</script>
        <script>/*!
  * Bootstrap v4.0.0 (https://getbootstrap.com)
  * Copyright 2011-2018 The Bootstrap Authors (https://github.com/twbs/bootstrap/graphs/contributors)
  * Licensed under MIT (https://github.com/twbs/bootstrap/blob/master/LICENSE)
  */
!function(t,e){"object"==typeof exports&&"undefined"!=typeof module?e(exports,require("jquery")):"function"==typeof define&&define.amd?define(["exports","jquery"],e):e(t.bootstrap={},t.jQuery)}(this,function(t,e){"use strict";function n(t,e){for(var n=0;n<e.length;n++){var i=e[n];i.enumerable=i.enumerable||!1,i.configurable=!0,"value"in i&&(i.writable=!0),Object.defineProperty(t,i.key,i)}}function i(t,e,i){return e&&n(t.prototype,e),i&&n(t,i),t}function r(){return(r=Object.assign||function(t){for(var e=1;e<arguments.length;e++){var n=arguments[e];for(var i in n)Object.prototype.hasOwnProperty.call(n,i)&&(t[i]=n[i])}return t}).apply(this,arguments)}for(var o,s,a,l,c,h,f,u,d,p,g,m,_,v,E,y,b,T,C,w,I,A,D,S,O,N,k=function(t){var e=!1;function n(e){var n=this,r=!1;return t(this).one(i.TRANSITION_END,function(){r=!0}),setTimeout(function(){r||i.triggerTransitionEnd(n)},e),this}var i={TRANSITION_END:"bsTransitionEnd",getUID:function(t){do{t+=~~(1e6*Math.random())}while(document.getElementById(t));return t},getSelectorFromElement:function(e){var n,i=e.getAttribute("data-target");i&&"#"!==i||(i=e.getAttribute("href")||""),"#"===i.charAt(0)&&(n=i,i=n="function"==typeof t.escapeSelector?t.escapeSelector(n).substr(1):n.replace(/(:|\.|\[|\]|,|=|@)/g,"\\$1"));try{return t(document).find(i).length>0?i:null}catch(t){return null}},reflow:function(t){return t.offsetHeight},triggerTransitionEnd:function(n){t(n).trigger(e.end)},supportsTransitionEnd:function(){return Boolean(e)},isElement:function(t){return(t[0]||t).nodeType},typeCheckConfig:function(t,e,n){for(var r in n)if(Object.prototype.hasOwnProperty.call(n,r)){var o=n[r],s=e[r],a=s&&i.isElement(s)?"element":(l=s,{}.toString.call(l).match(/\s([a-zA-Z]+)/)[1].toLowerCase());if(!new RegExp(o).test(a))throw new Error(t.toUpperCase()+': Option "'+r+'" provided type "'+a+'" but expected type "'+o+'".')}var l}};return e=("undefined"==typeof window||!window.QUnit)&&{end:"transitionend"},t.fn.emulateTransitionEnd=n,i.supportsTransitionEnd()&&(t.event.special[i.TRANSITION_END]={bindType:e.end,delegateType:e.end,handle:function(e){if(t(e.target).is(this))return e.handleObj.handler.apply(this,arguments)}}),i}(e=e&&e.hasOwnProperty("default")?e.default:e),L=(s="alert",l="."+(a="bs.alert"),c=(o=e).fn[s],h={CLOSE:"close"+l,CLOSED:"closed"+l,CLICK_DATA_API:"click"+l+".data-api"},f="alert",u="fade",d="show",p=function(){function t(t){this._element=t}var e=t.prototype;return e.close=function(t){t=t||this._element;var e=this._getRootElement(t);this._triggerCloseEvent(e).isDefaultPrevented()||this._removeElement(e)},e.dispose=function(){o.removeData(this._element,a),this._element=null},e._getRootElement=function(t){var e=k.getSelectorFromElement(t),n=!1;return e&&(n=o(e)[0]),n||(n=o(t).closest("."+f)[0]),n},e._triggerCloseEvent=function(t){var e=o.Event(h.CLOSE);return o(t).trigger(e),e},e._removeElement=function(t){var e=this;o(t).removeClass(d),k.supportsTransitionEnd()&&o(t).hasClass(u)?o(t).one(k.TRANSITION_END,function(n){return e._destroyElement(t,n)}).emulateTransitionEnd(150):this._destroyElement(t)},e._destroyElement=function(t){o(t).detach().trigger(h.CLOSED).remove()},t._jQueryInterface=function(e){return this.each(function(){var n=o(this),i=n.data(a);i||(i=new t(this),n.data(a,i)),"close"===e&&i[e](this)})},t._handleDismiss=function(t){return function(e){e&&e.preventDefault(),t.close(this)}},i(t,null,[{key:"VERSION",get:function(){return"4.0.0"}}]),t}(),o(document).on(h.CLICK_DATA_API,'[data-dismiss="alert"]',p._handleDismiss(new p)),o.fn[s]=p._jQueryInterface,o.fn[s].Constructor=p,o.fn[s].noConflict=function(){return o.fn[s]=c,p._jQueryInterface},p),P=(m="button",v="."+(_="bs.button"),E=".data-api",y=(g=e).fn[m],b="active",T="btn",C="focus",w='[data-toggle^="button"]',I='[data-toggle="buttons"]',A="input",D=".active",S=".btn",O={CLICK_DATA_API:"click"+v+E,FOCUS_BLUR_DATA_API:"focus"+v+E+" blur"+v+E},N=function(){function t(t){this._element=t}var e=t.prototype;return e.toggle=function(){var t=!0,e=!0,n=g(this._element).closest(I)[0];if(n){var i=g(this._element).find(A)[0];if(i){if("radio"===i.type)if(i.checked&&g(this._element).hasClass(b))t=!1;else{var r=g(n).find(D)[0];r&&g(r).removeClass(b)}if(t){if(i.hasAttribute("disabled")||n.hasAttribute("disabled")||i.classList.contains("disabled")||n.classList.contains("disabled"))return;i.checked=!g(this._element).hasClass(b),g(i).trigger("change")}i.focus(),e=!1}}e&&this._element.setAttribute("aria-pressed",!g(this._element).hasClass(b)),t&&g(this._element).toggleClass(b)},e.dispose=function(){g.removeData(this._element,_),this._element=null},t._jQueryInterface=function(e){return this.each(function(){var n=g(this).data(_);n||(n=new t(this),g(this).data(_,n)),"toggle"===e&&n[e]()})},i(t,null,[{key:"VERSION",get:function(){return"4.0.0"}}]),t}(),g(document).on(O.CLICK_DATA_API,w,function(t){t.preventDefault();var e=t.target;g(e).hasClass(T)||(e=g(e).closest(S)),N._jQueryInterface.call(g(e),"toggle")}).on(O.FOCUS_BLUR_DATA_API,w,function(t){var e=g(t.target).closest(S)[0];g(e).toggleClass(C,/^focus(in)?$/.test(t.type))}),g.fn[m]=N._jQueryInterface,g.fn[m].Constructor=N,g.fn[m].noConflict=function(){return g.fn[m]=y,N._jQueryInterface},N),x=function(t){var e="carousel",n="bs.carousel",o="."+n,s=t.fn[e],a={interval:5e3,keyboard:!0,slide:!1,pause:"hover",wrap:!0},l={interval:"(number|boolean)",keyboard:"boolean",slide:"(boolean|string)",pause:"(string|boolean)",wrap:"boolean"},c="next",h="prev",f="left",u="right",d={SLIDE:"slide"+o,SLID:"slid"+o,KEYDOWN:"keydown"+o,MOUSEENTER:"mouseenter"+o,MOUSELEAVE:"mouseleave"+o,TOUCHEND:"touchend"+o,LOAD_DATA_API:"load"+o+".data-api",CLICK_DATA_API:"click"+o+".data-api"},p="carousel",g="active",m="slide",_="carousel-item-right",v="carousel-item-left",E="carousel-item-next",y="carousel-item-prev",b={ACTIVE:".active",ACTIVE_ITEM:".active.carousel-item",ITEM:".carousel-item",NEXT_PREV:".carousel-item-next, .carousel-item-prev",INDICATORS:".carousel-indicators",DATA_SLIDE:"[data-slide], [data-slide-to]",DATA_RIDE:'[data-ride="carousel"]'},T=function(){function s(e,n){this._items=null,this._interval=null,this._activeElement=null,this._isPaused=!1,this._isSliding=!1,this.touchTimeout=null,this._config=this._getConfig(n),this._element=t(e)[0],this._indicatorsElement=t(this._element).find(b.INDICATORS)[0],this._addEventListeners()}var T=s.prototype;return T.next=function(){this._isSliding||this._slide(c)},T.nextWhenVisible=function(){!document.hidden&&t(this._element).is(":visible")&&"hidden"!==t(this._element).css("visibility")&&this.next()},T.prev=function(){this._isSliding||this._slide(h)},T.pause=function(e){e||(this._isPaused=!0),t(this._element).find(b.NEXT_PREV)[0]&&k.supportsTransitionEnd()&&(k.triggerTransitionEnd(this._element),this.cycle(!0)),clearInterval(this._interval),this._interval=null},T.cycle=function(t){t||(this._isPaused=!1),this._interval&&(clearInterval(this._interval),this._interval=null),this._config.interval&&!this._isPaused&&(this._interval=setInterval((document.visibilityState?this.nextWhenVisible:this.next).bind(this),this._config.interval))},T.to=function(e){var n=this;this._activeElement=t(this._element).find(b.ACTIVE_ITEM)[0];var i=this._getItemIndex(this._activeElement);if(!(e>this._items.length-1||e<0))if(this._isSliding)t(this._element).one(d.SLID,function(){return n.to(e)});else{if(i===e)return this.pause(),void this.cycle();var r=e>i?c:h;this._slide(r,this._items[e])}},T.dispose=function(){t(this._element).off(o),t.removeData(this._element,n),this._items=null,this._config=null,this._element=null,this._interval=null,this._isPaused=null,this._isSliding=null,this._activeElement=null,this._indicatorsElement=null},T._getConfig=function(t){return t=r({},a,t),k.typeCheckConfig(e,t,l),t},T._addEventListeners=function(){var e=this;this._config.keyboard&&t(this._element).on(d.KEYDOWN,function(t){return e._keydown(t)}),"hover"===this._config.pause&&(t(this._element).on(d.MOUSEENTER,function(t){return e.pause(t)}).on(d.MOUSELEAVE,function(t){return e.cycle(t)}),"ontouchstart"in document.documentElement&&t(this._element).on(d.TOUCHEND,function(){e.pause(),e.touchTimeout&&clearTimeout(e.touchTimeout),e.touchTimeout=setTimeout(function(t){return e.cycle(t)},500+e._config.interval)}))},T._keydown=function(t){if(!/input|textarea/i.test(t.target.tagName))switch(t.which){case 37:t.preventDefault(),this.prev();break;case 39:t.preventDefault(),this.next()}},T._getItemIndex=function(e){return this._items=t.makeArray(t(e).parent().find(b.ITEM)),this._items.indexOf(e)},T._getItemByDirection=function(t,e){var n=t===c,i=t===h,r=this._getItemIndex(e),o=this._items.length-1;if((i&&0===r||n&&r===o)&&!this._config.wrap)return e;var s=(r+(t===h?-1:1))%this._items.length;return-1===s?this._items[this._items.length-1]:this._items[s]},T._triggerSlideEvent=function(e,n){var i=this._getItemIndex(e),r=this._getItemIndex(t(this._element).find(b.ACTIVE_ITEM)[0]),o=t.Event(d.SLIDE,{relatedTarget:e,direction:n,from:r,to:i});return t(this._element).trigger(o),o},T._setActiveIndicatorElement=function(e){if(this._indicatorsElement){t(this._indicatorsElement).find(b.ACTIVE).removeClass(g);var n=this._indicatorsElement.children[this._getItemIndex(e)];n&&t(n).addClass(g)}},T._slide=function(e,n){var i,r,o,s=this,a=t(this._element).find(b.ACTIVE_ITEM)[0],l=this._getItemIndex(a),h=n||a&&this._getItemByDirection(e,a),p=this._getItemIndex(h),T=Boolean(this._interval);if(e===c?(i=v,r=E,o=f):(i=_,r=y,o=u),h&&t(h).hasClass(g))this._isSliding=!1;else if(!this._triggerSlideEvent(h,o).isDefaultPrevented()&&a&&h){this._isSliding=!0,T&&this.pause(),this._setActiveIndicatorElement(h);var C=t.Event(d.SLID,{relatedTarget:h,direction:o,from:l,to:p});k.supportsTransitionEnd()&&t(this._element).hasClass(m)?(t(h).addClass(r),k.reflow(h),t(a).addClass(i),t(h).addClass(i),t(a).one(k.TRANSITION_END,function(){t(h).removeClass(i+" "+r).addClass(g),t(a).removeClass(g+" "+r+" "+i),s._isSliding=!1,setTimeout(function(){return t(s._element).trigger(C)},0)}).emulateTransitionEnd(600)):(t(a).removeClass(g),t(h).addClass(g),this._isSliding=!1,t(this._element).trigger(C)),T&&this.cycle()}},s._jQueryInterface=function(e){return this.each(function(){var i=t(this).data(n),o=r({},a,t(this).data());"object"==typeof e&&(o=r({},o,e));var l="string"==typeof e?e:o.slide;if(i||(i=new s(this,o),t(this).data(n,i)),"number"==typeof e)i.to(e);else if("string"==typeof l){if("undefined"==typeof i[l])throw new TypeError('No method named "'+l+'"');i[l]()}else o.interval&&(i.pause(),i.cycle())})},s._dataApiClickHandler=function(e){var i=k.getSelectorFromElement(this);if(i){var o=t(i)[0];if(o&&t(o).hasClass(p)){var a=r({},t(o).data(),t(this).data()),l=this.getAttribute("data-slide-to");l&&(a.interval=!1),s._jQueryInterface.call(t(o),a),l&&t(o).data(n).to(l),e.preventDefault()}}},i(s,null,[{key:"VERSION",get:function(){return"4.0.0"}},{key:"Default",get:function(){return a}}]),s}();return t(document).on(d.CLICK_DATA_API,b.DATA_SLIDE,T._dataApiClickHandler),t(window).on(d.LOAD_DATA_API,function(){t(b.DATA_RIDE).each(function(){var e=t(this);T._jQueryInterface.call(e,e.data())})}),t.fn[e]=T._jQueryInterface,t.fn[e].Constructor=T,t.fn[e].noConflict=function(){return t.fn[e]=s,T._jQueryInterface},T}(e),R=function(t){var e="collapse",n="bs.collapse",o="."+n,s=t.fn[e],a={toggle:!0,parent:""},l={toggle:"boolean",parent:"(string|element)"},c={SHOW:"show"+o,SHOWN:"shown"+o,HIDE:"hide"+o,HIDDEN:"hidden"+o,CLICK_DATA_API:"click"+o+".data-api"},h="show",f="collapse",u="collapsing",d="collapsed",p="width",g="height",m={ACTIVES:".show, .collapsing",DATA_TOGGLE:'[data-toggle="collapse"]'},_=function(){function o(e,n){this._isTransitioning=!1,this._element=e,this._config=this._getConfig(n),this._triggerArray=t.makeArray(t('[data-toggle="collapse"][href="#'+e.id+'"],[data-toggle="collapse"][data-target="#'+e.id+'"]'));for(var i=t(m.DATA_TOGGLE),r=0;r<i.length;r++){var o=i[r],s=k.getSelectorFromElement(o);null!==s&&t(s).filter(e).length>0&&(this._selector=s,this._triggerArray.push(o))}this._parent=this._config.parent?this._getParent():null,this._config.parent||this._addAriaAndCollapsedClass(this._element,this._triggerArray),this._config.toggle&&this.toggle()}var s=o.prototype;return s.toggle=function(){t(this._element).hasClass(h)?this.hide():this.show()},s.show=function(){var e,i,r=this;if(!this._isTransitioning&&!t(this._element).hasClass(h)&&(this._parent&&0===(e=t.makeArray(t(this._parent).find(m.ACTIVES).filter('[data-parent="'+this._config.parent+'"]'))).length&&(e=null),!(e&&(i=t(e).not(this._selector).data(n))&&i._isTransitioning))){var s=t.Event(c.SHOW);if(t(this._element).trigger(s),!s.isDefaultPrevented()){e&&(o._jQueryInterface.call(t(e).not(this._selector),"hide"),i||t(e).data(n,null));var a=this._getDimension();t(this._element).removeClass(f).addClass(u),this._element.style[a]=0,this._triggerArray.length>0&&t(this._triggerArray).removeClass(d).attr("aria-expanded",!0),this.setTransitioning(!0);var l=function(){t(r._element).removeClass(u).addClass(f).addClass(h),r._element.style[a]="",r.setTransitioning(!1),t(r._element).trigger(c.SHOWN)};if(k.supportsTransitionEnd()){var p="scroll"+(a[0].toUpperCase()+a.slice(1));t(this._element).one(k.TRANSITION_END,l).emulateTransitionEnd(600),this._element.style[a]=this._element[p]+"px"}else l()}}},s.hide=function(){var e=this;if(!this._isTransitioning&&t(this._element).hasClass(h)){var n=t.Event(c.HIDE);if(t(this._element).trigger(n),!n.isDefaultPrevented()){var i=this._getDimension();if(this._element.style[i]=this._element.getBoundingClientRect()[i]+"px",k.reflow(this._element),t(this._element).addClass(u).removeClass(f).removeClass(h),this._triggerArray.length>0)for(var r=0;r<this._triggerArray.length;r++){var o=this._triggerArray[r],s=k.getSelectorFromElement(o);if(null!==s)t(s).hasClass(h)||t(o).addClass(d).attr("aria-expanded",!1)}this.setTransitioning(!0);var a=function(){e.setTransitioning(!1),t(e._element).removeClass(u).addClass(f).trigger(c.HIDDEN)};this._element.style[i]="",k.supportsTransitionEnd()?t(this._element).one(k.TRANSITION_END,a).emulateTransitionEnd(600):a()}}},s.setTransitioning=function(t){this._isTransitioning=t},s.dispose=function(){t.removeData(this._element,n),this._config=null,this._parent=null,this._element=null,this._triggerArray=null,this._isTransitioning=null},s._getConfig=function(t){return(t=r({},a,t)).toggle=Boolean(t.toggle),k.typeCheckConfig(e,t,l),t},s._getDimension=function(){return t(this._element).hasClass(p)?p:g},s._getParent=function(){var e=this,n=null;k.isElement(this._config.parent)?(n=this._config.parent,"undefined"!=typeof this._config.parent.jquery&&(n=this._config.parent[0])):n=t(this._config.parent)[0];var i='[data-toggle="collapse"][data-parent="'+this._config.parent+'"]';return t(n).find(i).each(function(t,n){e._addAriaAndCollapsedClass(o._getTargetFromElement(n),[n])}),n},s._addAriaAndCollapsedClass=function(e,n){if(e){var i=t(e).hasClass(h);n.length>0&&t(n).toggleClass(d,!i).attr("aria-expanded",i)}},o._getTargetFromElement=function(e){var n=k.getSelectorFromElement(e);return n?t(n)[0]:null},o._jQueryInterface=function(e){return this.each(function(){var i=t(this),s=i.data(n),l=r({},a,i.data(),"object"==typeof e&&e);if(!s&&l.toggle&&/show|hide/.test(e)&&(l.toggle=!1),s||(s=new o(this,l),i.data(n,s)),"string"==typeof e){if("undefined"==typeof s[e])throw new TypeError('No method named "'+e+'"');s[e]()}})},i(o,null,[{key:"VERSION",get:function(){return"4.0.0"}},{key:"Default",get:function(){return a}}]),o}();return t(document).on(c.CLICK_DATA_API,m.DATA_TOGGLE,function(e){"A"===e.currentTarget.tagName&&e.preventDefault();var i=t(this),r=k.getSelectorFromElement(this);t(r).each(function(){var e=t(this),r=e.data(n)?"toggle":i.data();_._jQueryInterface.call(e,r)})}),t.fn[e]=_._jQueryInterface,t.fn[e].Constructor=_,t.fn[e].noConflict=function(){return t.fn[e]=s,_._jQueryInterface},_}(e),j="undefined"!=typeof window&&"undefined"!=typeof document,H=["Edge","Trident","Firefox"],M=0,W=0;W<H.length;W+=1)if(j&&navigator.userAgent.indexOf(H[W])>=0){M=1;break}var U=j&&window.Promise?function(t){var e=!1;return function(){e||(e=!0,window.Promise.resolve().then(function(){e=!1,t()}))}}:function(t){var e=!1;return function(){e||(e=!0,setTimeout(function(){e=!1,t()},M))}};function B(t){return t&&"[object Function]"==={}.toString.call(t)}function F(t,e){if(1!==t.nodeType)return[];var n=getComputedStyle(t,null);return e?n[e]:n}function K(t){return"HTML"===t.nodeName?t:t.parentNode||t.host}function V(t){if(!t)return document.body;switch(t.nodeName){case"HTML":case"BODY":return t.ownerDocument.body;case"#document":return t.body}var e=F(t),n=e.overflow,i=e.overflowX,r=e.overflowY;return/(auto|scroll)/.test(n+r+i)?t:V(K(t))}function Q(t){var e=t&&t.offsetParent,n=e&&e.nodeName;return n&&"BODY"!==n&&"HTML"!==n?-1!==["TD","TABLE"].indexOf(e.nodeName)&&"static"===F(e,"position")?Q(e):e:t?t.ownerDocument.documentElement:document.documentElement}function Y(t){return null!==t.parentNode?Y(t.parentNode):t}function G(t,e){if(!(t&&t.nodeType&&e&&e.nodeType))return document.documentElement;var n=t.compareDocumentPosition(e)&Node.DOCUMENT_POSITION_FOLLOWING,i=n?t:e,r=n?e:t,o=document.createRange();o.setStart(i,0),o.setEnd(r,0);var s,a,l=o.commonAncestorContainer;if(t!==l&&e!==l||i.contains(r))return"BODY"===(a=(s=l).nodeName)||"HTML"!==a&&Q(s.firstElementChild)!==s?Q(l):l;var c=Y(t);return c.host?G(c.host,e):G(t,Y(e).host)}function q(t){var e="top"===(arguments.length>1&&void 0!==arguments[1]?arguments[1]:"top")?"scrollTop":"scrollLeft",n=t.nodeName;if("BODY"===n||"HTML"===n){var i=t.ownerDocument.documentElement;return(t.ownerDocument.scrollingElement||i)[e]}return t[e]}function z(t,e){var n="x"===e?"Left":"Top",i="Left"===n?"Right":"Bottom";return parseFloat(t["border"+n+"Width"],10)+parseFloat(t["border"+i+"Width"],10)}var X=void 0,Z=function(){return void 0===X&&(X=-1!==navigator.appVersion.indexOf("MSIE 10")),X};function J(t,e,n,i){return Math.max(e["offset"+t],e["scroll"+t],n["client"+t],n["offset"+t],n["scroll"+t],Z()?n["offset"+t]+i["margin"+("Height"===t?"Top":"Left")]+i["margin"+("Height"===t?"Bottom":"Right")]:0)}function $(){var t=document.body,e=document.documentElement,n=Z()&&getComputedStyle(e);return{height:J("Height",t,e,n),width:J("Width",t,e,n)}}var tt=function(t,e){if(!(t instanceof e))throw new TypeError("Cannot call a class as a function")},et=function(){function t(t,e){for(var n=0;n<e.length;n++){var i=e[n];i.enumerable=i.enumerable||!1,i.configurable=!0,"value"in i&&(i.writable=!0),Object.defineProperty(t,i.key,i)}}return function(e,n,i){return n&&t(e.prototype,n),i&&t(e,i),e}}(),nt=function(t,e,n){return e in t?Object.defineProperty(t,e,{value:n,enumerable:!0,configurable:!0,writable:!0}):t[e]=n,t},it=Object.assign||function(t){for(var e=1;e<arguments.length;e++){var n=arguments[e];for(var i in n)Object.prototype.hasOwnProperty.call(n,i)&&(t[i]=n[i])}return t};function rt(t){return it({},t,{right:t.left+t.width,bottom:t.top+t.height})}function ot(t){var e={};if(Z())try{e=t.getBoundingClientRect();var n=q(t,"top"),i=q(t,"left");e.top+=n,e.left+=i,e.bottom+=n,e.right+=i}catch(t){}else e=t.getBoundingClientRect();var r={left:e.left,top:e.top,width:e.right-e.left,height:e.bottom-e.top},o="HTML"===t.nodeName?$():{},s=o.width||t.clientWidth||r.right-r.left,a=o.height||t.clientHeight||r.bottom-r.top,l=t.offsetWidth-s,c=t.offsetHeight-a;if(l||c){var h=F(t);l-=z(h,"x"),c-=z(h,"y"),r.width-=l,r.height-=c}return rt(r)}function st(t,e){var n=Z(),i="HTML"===e.nodeName,r=ot(t),o=ot(e),s=V(t),a=F(e),l=parseFloat(a.borderTopWidth,10),c=parseFloat(a.borderLeftWidth,10),h=rt({top:r.top-o.top-l,left:r.left-o.left-c,width:r.width,height:r.height});if(h.marginTop=0,h.marginLeft=0,!n&&i){var f=parseFloat(a.marginTop,10),u=parseFloat(a.marginLeft,10);h.top-=l-f,h.bottom-=l-f,h.left-=c-u,h.right-=c-u,h.marginTop=f,h.marginLeft=u}return(n?e.contains(s):e===s&&"BODY"!==s.nodeName)&&(h=function(t,e){var n=arguments.length>2&&void 0!==arguments[2]&&arguments[2],i=q(e,"top"),r=q(e,"left"),o=n?-1:1;return t.top+=i*o,t.bottom+=i*o,t.left+=r*o,t.right+=r*o,t}(h,e)),h}function at(t,e,n,i){var r,o,s,a,l,c,h,f={top:0,left:0},u=G(t,e);if("viewport"===i)o=(r=u).ownerDocument.documentElement,s=st(r,o),a=Math.max(o.clientWidth,window.innerWidth||0),l=Math.max(o.clientHeight,window.innerHeight||0),c=q(o),h=q(o,"left"),f=rt({top:c-s.top+s.marginTop,left:h-s.left+s.marginLeft,width:a,height:l});else{var d=void 0;"scrollParent"===i?"BODY"===(d=V(K(e))).nodeName&&(d=t.ownerDocument.documentElement):d="window"===i?t.ownerDocument.documentElement:i;var p=st(d,u);if("HTML"!==d.nodeName||function t(e){var n=e.nodeName;return"BODY"!==n&&"HTML"!==n&&("fixed"===F(e,"position")||t(K(e)))}(u))f=p;else{var g=$(),m=g.height,_=g.width;f.top+=p.top-p.marginTop,f.bottom=m+p.top,f.left+=p.left-p.marginLeft,f.right=_+p.left}}return f.left+=n,f.top+=n,f.right-=n,f.bottom-=n,f}function lt(t,e,n,i,r){var o=arguments.length>5&&void 0!==arguments[5]?arguments[5]:0;if(-1===t.indexOf("auto"))return t;var s=at(n,i,o,r),a={top:{width:s.width,height:e.top-s.top},right:{width:s.right-e.right,height:s.height},bottom:{width:s.width,height:s.bottom-e.bottom},left:{width:e.left-s.left,height:s.height}},l=Object.keys(a).map(function(t){return it({key:t},a[t],{area:(e=a[t],e.width*e.height)});var e}).sort(function(t,e){return e.area-t.area}),c=l.filter(function(t){var e=t.width,i=t.height;return e>=n.clientWidth&&i>=n.clientHeight}),h=c.length>0?c[0].key:l[0].key,f=t.split("-")[1];return h+(f?"-"+f:"")}function ct(t,e,n){return st(n,G(e,n))}function ht(t){var e=getComputedStyle(t),n=parseFloat(e.marginTop)+parseFloat(e.marginBottom),i=parseFloat(e.marginLeft)+parseFloat(e.marginRight);return{width:t.offsetWidth+i,height:t.offsetHeight+n}}function ft(t){var e={left:"right",right:"left",bottom:"top",top:"bottom"};return t.replace(/left|right|bottom|top/g,function(t){return e[t]})}function ut(t,e,n){n=n.split("-")[0];var i=ht(t),r={width:i.width,height:i.height},o=-1!==["right","left"].indexOf(n),s=o?"top":"left",a=o?"left":"top",l=o?"height":"width",c=o?"width":"height";return r[s]=e[s]+e[l]/2-i[l]/2,r[a]=n===a?e[a]-i[c]:e[ft(a)],r}function dt(t,e){return Array.prototype.find?t.find(e):t.filter(e)[0]}function pt(t,e,n){return(void 0===n?t:t.slice(0,function(t,e,n){if(Array.prototype.findIndex)return t.findIndex(function(t){return t[e]===n});var i=dt(t,function(t){return t[e]===n});return t.indexOf(i)}(t,"name",n))).forEach(function(t){t.function&&console.warn("`modifier.function` is deprecated, use `modifier.fn`!");var n=t.function||t.fn;t.enabled&&B(n)&&(e.offsets.popper=rt(e.offsets.popper),e.offsets.reference=rt(e.offsets.reference),e=n(e,t))}),e}function gt(t,e){return t.some(function(t){var n=t.name;return t.enabled&&n===e})}function mt(t){for(var e=[!1,"ms","Webkit","Moz","O"],n=t.charAt(0).toUpperCase()+t.slice(1),i=0;i<e.length-1;i++){var r=e[i],o=r?""+r+n:t;if("undefined"!=typeof document.body.style[o])return o}return null}function _t(t){var e=t.ownerDocument;return e?e.defaultView:window}function vt(t,e,n,i){n.updateBound=i,_t(t).addEventListener("resize",n.updateBound,{passive:!0});var r=V(t);return function t(e,n,i,r){var o="BODY"===e.nodeName,s=o?e.ownerDocument.defaultView:e;s.addEventListener(n,i,{passive:!0}),o||t(V(s.parentNode),n,i,r),r.push(s)}(r,"scroll",n.updateBound,n.scrollParents),n.scrollElement=r,n.eventsEnabled=!0,n}function Et(){var t,e;this.state.eventsEnabled&&(cancelAnimationFrame(this.scheduleUpdate),this.state=(t=this.reference,e=this.state,_t(t).removeEventListener("resize",e.updateBound),e.scrollParents.forEach(function(t){t.removeEventListener("scroll",e.updateBound)}),e.updateBound=null,e.scrollParents=[],e.scrollElement=null,e.eventsEnabled=!1,e))}function yt(t){return""!==t&&!isNaN(parseFloat(t))&&isFinite(t)}function bt(t,e){Object.keys(e).forEach(function(n){var i="";-1!==["width","height","top","right","bottom","left"].indexOf(n)&&yt(e[n])&&(i="px"),t.style[n]=e[n]+i})}function Tt(t,e,n){var i=dt(t,function(t){return t.name===e}),r=!!i&&t.some(function(t){return t.name===n&&t.enabled&&t.order<i.order});if(!r){var o="`"+e+"`",s="`"+n+"`";console.warn(s+" modifier is required by "+o+" modifier in order to work, be sure to include it before "+o+"!")}return r}var Ct=["auto-start","auto","auto-end","top-start","top","top-end","right-start","right","right-end","bottom-end","bottom","bottom-start","left-end","left","left-start"],wt=Ct.slice(3);function It(t){var e=arguments.length>1&&void 0!==arguments[1]&&arguments[1],n=wt.indexOf(t),i=wt.slice(n+1).concat(wt.slice(0,n));return e?i.reverse():i}var At={FLIP:"flip",CLOCKWISE:"clockwise",COUNTERCLOCKWISE:"counterclockwise"};function Dt(t,e,n,i){var r=[0,0],o=-1!==["right","left"].indexOf(i),s=t.split(/(\+|\-)/).map(function(t){return t.trim()}),a=s.indexOf(dt(s,function(t){return-1!==t.search(/,|\s/)}));s[a]&&-1===s[a].indexOf(",")&&console.warn("Offsets separated by white space(s) are deprecated, use a comma (,) instead.");var l=/\s*,\s*|\s+/,c=-1!==a?[s.slice(0,a).concat([s[a].split(l)[0]]),[s[a].split(l)[1]].concat(s.slice(a+1))]:[s];return(c=c.map(function(t,i){var r=(1===i?!o:o)?"height":"width",s=!1;return t.reduce(function(t,e){return""===t[t.length-1]&&-1!==["+","-"].indexOf(e)?(t[t.length-1]=e,s=!0,t):s?(t[t.length-1]+=e,s=!1,t):t.concat(e)},[]).map(function(t){return function(t,e,n,i){var r=t.match(/((?:\-|\+)?\d*\.?\d*)(.*)/),o=+r[1],s=r[2];if(!o)return t;if(0===s.indexOf("%")){var a=void 0;switch(s){case"%p":a=n;break;case"%":case"%r":default:a=i}return rt(a)[e]/100*o}if("vh"===s||"vw"===s)return("vh"===s?Math.max(document.documentElement.clientHeight,window.innerHeight||0):Math.max(document.documentElement.clientWidth,window.innerWidth||0))/100*o;return o}(t,r,e,n)})})).forEach(function(t,e){t.forEach(function(n,i){yt(n)&&(r[e]+=n*("-"===t[i-1]?-1:1))})}),r}var St={placement:"bottom",eventsEnabled:!0,removeOnDestroy:!1,onCreate:function(){},onUpdate:function(){},modifiers:{shift:{order:100,enabled:!0,fn:function(t){var e=t.placement,n=e.split("-")[0],i=e.split("-")[1];if(i){var r=t.offsets,o=r.reference,s=r.popper,a=-1!==["bottom","top"].indexOf(n),l=a?"left":"top",c=a?"width":"height",h={start:nt({},l,o[l]),end:nt({},l,o[l]+o[c]-s[c])};t.offsets.popper=it({},s,h[i])}return t}},offset:{order:200,enabled:!0,fn:function(t,e){var n=e.offset,i=t.placement,r=t.offsets,o=r.popper,s=r.reference,a=i.split("-")[0],l=void 0;return l=yt(+n)?[+n,0]:Dt(n,o,s,a),"left"===a?(o.top+=l[0],o.left-=l[1]):"right"===a?(o.top+=l[0],o.left+=l[1]):"top"===a?(o.left+=l[0],o.top-=l[1]):"bottom"===a&&(o.left+=l[0],o.top+=l[1]),t.popper=o,t},offset:0},preventOverflow:{order:300,enabled:!0,fn:function(t,e){var n=e.boundariesElement||Q(t.instance.popper);t.instance.reference===n&&(n=Q(n));var i=at(t.instance.popper,t.instance.reference,e.padding,n);e.boundaries=i;var r=e.priority,o=t.offsets.popper,s={primary:function(t){var n=o[t];return o[t]<i[t]&&!e.escapeWithReference&&(n=Math.max(o[t],i[t])),nt({},t,n)},secondary:function(t){var n="right"===t?"left":"top",r=o[n];return o[t]>i[t]&&!e.escapeWithReference&&(r=Math.min(o[n],i[t]-("right"===t?o.width:o.height))),nt({},n,r)}};return r.forEach(function(t){var e=-1!==["left","top"].indexOf(t)?"primary":"secondary";o=it({},o,s[e](t))}),t.offsets.popper=o,t},priority:["left","right","top","bottom"],padding:5,boundariesElement:"scrollParent"},keepTogether:{order:400,enabled:!0,fn:function(t){var e=t.offsets,n=e.popper,i=e.reference,r=t.placement.split("-")[0],o=Math.floor,s=-1!==["top","bottom"].indexOf(r),a=s?"right":"bottom",l=s?"left":"top",c=s?"width":"height";return n[a]<o(i[l])&&(t.offsets.popper[l]=o(i[l])-n[c]),n[l]>o(i[a])&&(t.offsets.popper[l]=o(i[a])),t}},arrow:{order:500,enabled:!0,fn:function(t,e){var n;if(!Tt(t.instance.modifiers,"arrow","keepTogether"))return t;var i=e.element;if("string"==typeof i){if(!(i=t.instance.popper.querySelector(i)))return t}else if(!t.instance.popper.contains(i))return console.warn("WARNING: `arrow.element` must be child of its popper element!"),t;var r=t.placement.split("-")[0],o=t.offsets,s=o.popper,a=o.reference,l=-1!==["left","right"].indexOf(r),c=l?"height":"width",h=l?"Top":"Left",f=h.toLowerCase(),u=l?"left":"top",d=l?"bottom":"right",p=ht(i)[c];a[d]-p<s[f]&&(t.offsets.popper[f]-=s[f]-(a[d]-p)),a[f]+p>s[d]&&(t.offsets.popper[f]+=a[f]+p-s[d]),t.offsets.popper=rt(t.offsets.popper);var g=a[f]+a[c]/2-p/2,m=F(t.instance.popper),_=parseFloat(m["margin"+h],10),v=parseFloat(m["border"+h+"Width"],10),E=g-t.offsets.popper[f]-_-v;return E=Math.max(Math.min(s[c]-p,E),0),t.arrowElement=i,t.offsets.arrow=(nt(n={},f,Math.round(E)),nt(n,u,""),n),t},element:"[x-arrow]"},flip:{order:600,enabled:!0,fn:function(t,e){if(gt(t.instance.modifiers,"inner"))return t;if(t.flipped&&t.placement===t.originalPlacement)return t;var n=at(t.instance.popper,t.instance.reference,e.padding,e.boundariesElement),i=t.placement.split("-")[0],r=ft(i),o=t.placement.split("-")[1]||"",s=[];switch(e.behavior){case At.FLIP:s=[i,r];break;case At.CLOCKWISE:s=It(i);break;case At.COUNTERCLOCKWISE:s=It(i,!0);break;default:s=e.behavior}return s.forEach(function(a,l){if(i!==a||s.length===l+1)return t;i=t.placement.split("-")[0],r=ft(i);var c,h=t.offsets.popper,f=t.offsets.reference,u=Math.floor,d="left"===i&&u(h.right)>u(f.left)||"right"===i&&u(h.left)<u(f.right)||"top"===i&&u(h.bottom)>u(f.top)||"bottom"===i&&u(h.top)<u(f.bottom),p=u(h.left)<u(n.left),g=u(h.right)>u(n.right),m=u(h.top)<u(n.top),_=u(h.bottom)>u(n.bottom),v="left"===i&&p||"right"===i&&g||"top"===i&&m||"bottom"===i&&_,E=-1!==["top","bottom"].indexOf(i),y=!!e.flipVariations&&(E&&"start"===o&&p||E&&"end"===o&&g||!E&&"start"===o&&m||!E&&"end"===o&&_);(d||v||y)&&(t.flipped=!0,(d||v)&&(i=s[l+1]),y&&(o="end"===(c=o)?"start":"start"===c?"end":c),t.placement=i+(o?"-"+o:""),t.offsets.popper=it({},t.offsets.popper,ut(t.instance.popper,t.offsets.reference,t.placement)),t=pt(t.instance.modifiers,t,"flip"))}),t},behavior:"flip",padding:5,boundariesElement:"viewport"},inner:{order:700,enabled:!1,fn:function(t){var e=t.placement,n=e.split("-")[0],i=t.offsets,r=i.popper,o=i.reference,s=-1!==["left","right"].indexOf(n),a=-1===["top","left"].indexOf(n);return r[s?"left":"top"]=o[n]-(a?r[s?"width":"height"]:0),t.placement=ft(e),t.offsets.popper=rt(r),t}},hide:{order:800,enabled:!0,fn:function(t){if(!Tt(t.instance.modifiers,"hide","preventOverflow"))return t;var e=t.offsets.reference,n=dt(t.instance.modifiers,function(t){return"preventOverflow"===t.name}).boundaries;if(e.bottom<n.top||e.left>n.right||e.top>n.bottom||e.right<n.left){if(!0===t.hide)return t;t.hide=!0,t.attributes["x-out-of-boundaries"]=""}else{if(!1===t.hide)return t;t.hide=!1,t.attributes["x-out-of-boundaries"]=!1}return t}},computeStyle:{order:850,enabled:!0,fn:function(t,e){var n=e.x,i=e.y,r=t.offsets.popper,o=dt(t.instance.modifiers,function(t){return"applyStyle"===t.name}).gpuAcceleration;void 0!==o&&console.warn("WARNING: `gpuAcceleration` option moved to `computeStyle` modifier and will not be supported in future versions of Popper.js!");var s=void 0!==o?o:e.gpuAcceleration,a=ot(Q(t.instance.popper)),l={position:r.position},c={left:Math.floor(r.left),top:Math.floor(r.top),bottom:Math.floor(r.bottom),right:Math.floor(r.right)},h="bottom"===n?"top":"bottom",f="right"===i?"left":"right",u=mt("transform"),d=void 0,p=void 0;if(p="bottom"===h?-a.height+c.bottom:c.top,d="right"===f?-a.width+c.right:c.left,s&&u)l[u]="translate3d("+d+"px, "+p+"px, 0)",l[h]=0,l[f]=0,l.willChange="transform";else{var g="bottom"===h?-1:1,m="right"===f?-1:1;l[h]=p*g,l[f]=d*m,l.willChange=h+", "+f}var _={"x-placement":t.placement};return t.attributes=it({},_,t.attributes),t.styles=it({},l,t.styles),t.arrowStyles=it({},t.offsets.arrow,t.arrowStyles),t},gpuAcceleration:!0,x:"bottom",y:"right"},applyStyle:{order:900,enabled:!0,fn:function(t){var e,n;return bt(t.instance.popper,t.styles),e=t.instance.popper,n=t.attributes,Object.keys(n).forEach(function(t){!1!==n[t]?e.setAttribute(t,n[t]):e.removeAttribute(t)}),t.arrowElement&&Object.keys(t.arrowStyles).length&&bt(t.arrowElement,t.arrowStyles),t},onLoad:function(t,e,n,i,r){var o=ct(0,e,t),s=lt(n.placement,o,e,t,n.modifiers.flip.boundariesElement,n.modifiers.flip.padding);return e.setAttribute("x-placement",s),bt(e,{position:"absolute"}),n},gpuAcceleration:void 0}}},Ot=function(){function t(e,n){var i=this,r=arguments.length>2&&void 0!==arguments[2]?arguments[2]:{};tt(this,t),this.scheduleUpdate=function(){return requestAnimationFrame(i.update)},this.update=U(this.update.bind(this)),this.options=it({},t.Defaults,r),this.state={isDestroyed:!1,isCreated:!1,scrollParents:[]},this.reference=e&&e.jquery?e[0]:e,this.popper=n&&n.jquery?n[0]:n,this.options.modifiers={},Object.keys(it({},t.Defaults.modifiers,r.modifiers)).forEach(function(e){i.options.modifiers[e]=it({},t.Defaults.modifiers[e]||{},r.modifiers?r.modifiers[e]:{})}),this.modifiers=Object.keys(this.options.modifiers).map(function(t){return it({name:t},i.options.modifiers[t])}).sort(function(t,e){return t.order-e.order}),this.modifiers.forEach(function(t){t.enabled&&B(t.onLoad)&&t.onLoad(i.reference,i.popper,i.options,t,i.state)}),this.update();var o=this.options.eventsEnabled;o&&this.enableEventListeners(),this.state.eventsEnabled=o}return et(t,[{key:"update",value:function(){return function(){if(!this.state.isDestroyed){var t={instance:this,styles:{},arrowStyles:{},attributes:{},flipped:!1,offsets:{}};t.offsets.reference=ct(this.state,this.popper,this.reference),t.placement=lt(this.options.placement,t.offsets.reference,this.popper,this.reference,this.options.modifiers.flip.boundariesElement,this.options.modifiers.flip.padding),t.originalPlacement=t.placement,t.offsets.popper=ut(this.popper,t.offsets.reference,t.placement),t.offsets.popper.position="absolute",t=pt(this.modifiers,t),this.state.isCreated?this.options.onUpdate(t):(this.state.isCreated=!0,this.options.onCreate(t))}}.call(this)}},{key:"destroy",value:function(){return function(){return this.state.isDestroyed=!0,gt(this.modifiers,"applyStyle")&&(this.popper.removeAttribute("x-placement"),this.popper.style.left="",this.popper.style.position="",this.popper.style.top="",this.popper.style[mt("transform")]=""),this.disableEventListeners(),this.options.removeOnDestroy&&this.popper.parentNode.removeChild(this.popper),this}.call(this)}},{key:"enableEventListeners",value:function(){return function(){this.state.eventsEnabled||(this.state=vt(this.reference,this.options,this.state,this.scheduleUpdate))}.call(this)}},{key:"disableEventListeners",value:function(){return Et.call(this)}}]),t}();Ot.Utils=("undefined"!=typeof window?window:global).PopperUtils,Ot.placements=Ct,Ot.Defaults=St;var Nt=function(t){var e="dropdown",n="bs.dropdown",o="."+n,s=t.fn[e],a=new RegExp("38|40|27"),l={HIDE:"hide"+o,HIDDEN:"hidden"+o,SHOW:"show"+o,SHOWN:"shown"+o,CLICK:"click"+o,CLICK_DATA_API:"click"+o+".data-api",KEYDOWN_DATA_API:"keydown"+o+".data-api",KEYUP_DATA_API:"keyup"+o+".data-api"},c="disabled",h="show",f="dropup",u="dropright",d="dropleft",p="dropdown-menu-right",g="dropdown-menu-left",m="position-static",_='[data-toggle="dropdown"]',v=".dropdown form",E=".dropdown-menu",y=".navbar-nav",b=".dropdown-menu .dropdown-item:not(.disabled)",T="top-start",C="top-end",w="bottom-start",I="bottom-end",A="right-start",D="left-start",S={offset:0,flip:!0,boundary:"scrollParent"},O={offset:"(number|string|function)",flip:"boolean",boundary:"(string|element)"},N=function(){function s(t,e){this._element=t,this._popper=null,this._config=this._getConfig(e),this._menu=this._getMenuElement(),this._inNavbar=this._detectNavbar(),this._addEventListeners()}var v=s.prototype;return v.toggle=function(){if(!this._element.disabled&&!t(this._element).hasClass(c)){var e=s._getParentFromElement(this._element),n=t(this._menu).hasClass(h);if(s._clearMenus(),!n){var i={relatedTarget:this._element},r=t.Event(l.SHOW,i);if(t(e).trigger(r),!r.isDefaultPrevented()){if(!this._inNavbar){if("undefined"==typeof Ot)throw new TypeError("Bootstrap dropdown require Popper.js (https://popper.js.org)");var o=this._element;t(e).hasClass(f)&&(t(this._menu).hasClass(g)||t(this._menu).hasClass(p))&&(o=e),"scrollParent"!==this._config.boundary&&t(e).addClass(m),this._popper=new Ot(o,this._menu,this._getPopperConfig())}"ontouchstart"in document.documentElement&&0===t(e).closest(y).length&&t("body").children().on("mouseover",null,t.noop),this._element.focus(),this._element.setAttribute("aria-expanded",!0),t(this._menu).toggleClass(h),t(e).toggleClass(h).trigger(t.Event(l.SHOWN,i))}}}},v.dispose=function(){t.removeData(this._element,n),t(this._element).off(o),this._element=null,this._menu=null,null!==this._popper&&(this._popper.destroy(),this._popper=null)},v.update=function(){this._inNavbar=this._detectNavbar(),null!==this._popper&&this._popper.scheduleUpdate()},v._addEventListeners=function(){var e=this;t(this._element).on(l.CLICK,function(t){t.preventDefault(),t.stopPropagation(),e.toggle()})},v._getConfig=function(n){return n=r({},this.constructor.Default,t(this._element).data(),n),k.typeCheckConfig(e,n,this.constructor.DefaultType),n},v._getMenuElement=function(){if(!this._menu){var e=s._getParentFromElement(this._element);this._menu=t(e).find(E)[0]}return this._menu},v._getPlacement=function(){var e=t(this._element).parent(),n=w;return e.hasClass(f)?(n=T,t(this._menu).hasClass(p)&&(n=C)):e.hasClass(u)?n=A:e.hasClass(d)?n=D:t(this._menu).hasClass(p)&&(n=I),n},v._detectNavbar=function(){return t(this._element).closest(".navbar").length>0},v._getPopperConfig=function(){var t=this,e={};return"function"==typeof this._config.offset?e.fn=function(e){return e.offsets=r({},e.offsets,t._config.offset(e.offsets)||{}),e}:e.offset=this._config.offset,{placement:this._getPlacement(),modifiers:{offset:e,flip:{enabled:this._config.flip},preventOverflow:{boundariesElement:this._config.boundary}}}},s._jQueryInterface=function(e){return this.each(function(){var i=t(this).data(n);if(i||(i=new s(this,"object"==typeof e?e:null),t(this).data(n,i)),"string"==typeof e){if("undefined"==typeof i[e])throw new TypeError('No method named "'+e+'"');i[e]()}})},s._clearMenus=function(e){if(!e||3!==e.which&&("keyup"!==e.type||9===e.which))for(var i=t.makeArray(t(_)),r=0;r<i.length;r++){var o=s._getParentFromElement(i[r]),a=t(i[r]).data(n),c={relatedTarget:i[r]};if(a){var f=a._menu;if(t(o).hasClass(h)&&!(e&&("click"===e.type&&/input|textarea/i.test(e.target.tagName)||"keyup"===e.type&&9===e.which)&&t.contains(o,e.target))){var u=t.Event(l.HIDE,c);t(o).trigger(u),u.isDefaultPrevented()||("ontouchstart"in document.documentElement&&t("body").children().off("mouseover",null,t.noop),i[r].setAttribute("aria-expanded","false"),t(f).removeClass(h),t(o).removeClass(h).trigger(t.Event(l.HIDDEN,c)))}}}},s._getParentFromElement=function(e){var n,i=k.getSelectorFromElement(e);return i&&(n=t(i)[0]),n||e.parentNode},s._dataApiKeydownHandler=function(e){if((/input|textarea/i.test(e.target.tagName)?!(32===e.which||27!==e.which&&(40!==e.which&&38!==e.which||t(e.target).closest(E).length)):a.test(e.which))&&(e.preventDefault(),e.stopPropagation(),!this.disabled&&!t(this).hasClass(c))){var n=s._getParentFromElement(this),i=t(n).hasClass(h);if((i||27===e.which&&32===e.which)&&(!i||27!==e.which&&32!==e.which)){var r=t(n).find(b).get();if(0!==r.length){var o=r.indexOf(e.target);38===e.which&&o>0&&o--,40===e.which&&o<r.length-1&&o++,o<0&&(o=0),r[o].focus()}}else{if(27===e.which){var l=t(n).find(_)[0];t(l).trigger("focus")}t(this).trigger("click")}}},i(s,null,[{key:"VERSION",get:function(){return"4.0.0"}},{key:"Default",get:function(){return S}},{key:"DefaultType",get:function(){return O}}]),s}();return t(document).on(l.KEYDOWN_DATA_API,_,N._dataApiKeydownHandler).on(l.KEYDOWN_DATA_API,E,N._dataApiKeydownHandler).on(l.CLICK_DATA_API+" "+l.KEYUP_DATA_API,N._clearMenus).on(l.CLICK_DATA_API,_,function(e){e.preventDefault(),e.stopPropagation(),N._jQueryInterface.call(t(this),"toggle")}).on(l.CLICK_DATA_API,v,function(t){t.stopPropagation()}),t.fn[e]=N._jQueryInterface,t.fn[e].Constructor=N,t.fn[e].noConflict=function(){return t.fn[e]=s,N._jQueryInterface},N}(e),kt=function(t){var e="bs.modal",n="."+e,o=t.fn.modal,s={backdrop:!0,keyboard:!0,focus:!0,show:!0},a={backdrop:"(boolean|string)",keyboard:"boolean",focus:"boolean",show:"boolean"},l={HIDE:"hide"+n,HIDDEN:"hidden"+n,SHOW:"show"+n,SHOWN:"shown"+n,FOCUSIN:"focusin"+n,RESIZE:"resize"+n,CLICK_DISMISS:"click.dismiss"+n,KEYDOWN_DISMISS:"keydown.dismiss"+n,MOUSEUP_DISMISS:"mouseup.dismiss"+n,MOUSEDOWN_DISMISS:"mousedown.dismiss"+n,CLICK_DATA_API:"click.bs.modal.data-api"},c="modal-scrollbar-measure",h="modal-backdrop",f="modal-open",u="fade",d="show",p={DIALOG:".modal-dialog",DATA_TOGGLE:'[data-toggle="modal"]',DATA_DISMISS:'[data-dismiss="modal"]',FIXED_CONTENT:".fixed-top, .fixed-bottom, .is-fixed, .sticky-top",STICKY_CONTENT:".sticky-top",NAVBAR_TOGGLER:".navbar-toggler"},g=function(){function o(e,n){this._config=this._getConfig(n),this._element=e,this._dialog=t(e).find(p.DIALOG)[0],this._backdrop=null,this._isShown=!1,this._isBodyOverflowing=!1,this._ignoreBackdropClick=!1,this._originalBodyPadding=0,this._scrollbarWidth=0}var g=o.prototype;return g.toggle=function(t){return this._isShown?this.hide():this.show(t)},g.show=function(e){var n=this;if(!this._isTransitioning&&!this._isShown){k.supportsTransitionEnd()&&t(this._element).hasClass(u)&&(this._isTransitioning=!0);var i=t.Event(l.SHOW,{relatedTarget:e});t(this._element).trigger(i),this._isShown||i.isDefaultPrevented()||(this._isShown=!0,this._checkScrollbar(),this._setScrollbar(),this._adjustDialog(),t(document.body).addClass(f),this._setEscapeEvent(),this._setResizeEvent(),t(this._element).on(l.CLICK_DISMISS,p.DATA_DISMISS,function(t){return n.hide(t)}),t(this._dialog).on(l.MOUSEDOWN_DISMISS,function(){t(n._element).one(l.MOUSEUP_DISMISS,function(e){t(e.target).is(n._element)&&(n._ignoreBackdropClick=!0)})}),this._showBackdrop(function(){return n._showElement(e)}))}},g.hide=function(e){var n=this;if(e&&e.preventDefault(),!this._isTransitioning&&this._isShown){var i=t.Event(l.HIDE);if(t(this._element).trigger(i),this._isShown&&!i.isDefaultPrevented()){this._isShown=!1;var r=k.supportsTransitionEnd()&&t(this._element).hasClass(u);r&&(this._isTransitioning=!0),this._setEscapeEvent(),this._setResizeEvent(),t(document).off(l.FOCUSIN),t(this._element).removeClass(d),t(this._element).off(l.CLICK_DISMISS),t(this._dialog).off(l.MOUSEDOWN_DISMISS),r?t(this._element).one(k.TRANSITION_END,function(t){return n._hideModal(t)}).emulateTransitionEnd(300):this._hideModal()}}},g.dispose=function(){t.removeData(this._element,e),t(window,document,this._element,this._backdrop).off(n),this._config=null,this._element=null,this._dialog=null,this._backdrop=null,this._isShown=null,this._isBodyOverflowing=null,this._ignoreBackdropClick=null,this._scrollbarWidth=null},g.handleUpdate=function(){this._adjustDialog()},g._getConfig=function(t){return t=r({},s,t),k.typeCheckConfig("modal",t,a),t},g._showElement=function(e){var n=this,i=k.supportsTransitionEnd()&&t(this._element).hasClass(u);this._element.parentNode&&this._element.parentNode.nodeType===Node.ELEMENT_NODE||document.body.appendChild(this._element),this._element.style.display="block",this._element.removeAttribute("aria-hidden"),this._element.scrollTop=0,i&&k.reflow(this._element),t(this._element).addClass(d),this._config.focus&&this._enforceFocus();var r=t.Event(l.SHOWN,{relatedTarget:e}),o=function(){n._config.focus&&n._element.focus(),n._isTransitioning=!1,t(n._element).trigger(r)};i?t(this._dialog).one(k.TRANSITION_END,o).emulateTransitionEnd(300):o()},g._enforceFocus=function(){var e=this;t(document).off(l.FOCUSIN).on(l.FOCUSIN,function(n){document!==n.target&&e._element!==n.target&&0===t(e._element).has(n.target).length&&e._element.focus()})},g._setEscapeEvent=function(){var e=this;this._isShown&&this._config.keyboard?t(this._element).on(l.KEYDOWN_DISMISS,function(t){27===t.which&&(t.preventDefault(),e.hide())}):this._isShown||t(this._element).off(l.KEYDOWN_DISMISS)},g._setResizeEvent=function(){var e=this;this._isShown?t(window).on(l.RESIZE,function(t){return e.handleUpdate(t)}):t(window).off(l.RESIZE)},g._hideModal=function(){var e=this;this._element.style.display="none",this._element.setAttribute("aria-hidden",!0),this._isTransitioning=!1,this._showBackdrop(function(){t(document.body).removeClass(f),e._resetAdjustments(),e._resetScrollbar(),t(e._element).trigger(l.HIDDEN)})},g._removeBackdrop=function(){this._backdrop&&(t(this._backdrop).remove(),this._backdrop=null)},g._showBackdrop=function(e){var n=this,i=t(this._element).hasClass(u)?u:"";if(this._isShown&&this._config.backdrop){var r=k.supportsTransitionEnd()&&i;if(this._backdrop=document.createElement("div"),this._backdrop.className=h,i&&t(this._backdrop).addClass(i),t(this._backdrop).appendTo(document.body),t(this._element).on(l.CLICK_DISMISS,function(t){n._ignoreBackdropClick?n._ignoreBackdropClick=!1:t.target===t.currentTarget&&("static"===n._config.backdrop?n._element.focus():n.hide())}),r&&k.reflow(this._backdrop),t(this._backdrop).addClass(d),!e)return;if(!r)return void e();t(this._backdrop).one(k.TRANSITION_END,e).emulateTransitionEnd(150)}else if(!this._isShown&&this._backdrop){t(this._backdrop).removeClass(d);var o=function(){n._removeBackdrop(),e&&e()};k.supportsTransitionEnd()&&t(this._element).hasClass(u)?t(this._backdrop).one(k.TRANSITION_END,o).emulateTransitionEnd(150):o()}else e&&e()},g._adjustDialog=function(){var t=this._element.scrollHeight>document.documentElement.clientHeight;!this._isBodyOverflowing&&t&&(this._element.style.paddingLeft=this._scrollbarWidth+"px"),this._isBodyOverflowing&&!t&&(this._element.style.paddingRight=this._scrollbarWidth+"px")},g._resetAdjustments=function(){this._element.style.paddingLeft="",this._element.style.paddingRight=""},g._checkScrollbar=function(){var t=document.body.getBoundingClientRect();this._isBodyOverflowing=t.left+t.right<window.innerWidth,this._scrollbarWidth=this._getScrollbarWidth()},g._setScrollbar=function(){var e=this;if(this._isBodyOverflowing){t(p.FIXED_CONTENT).each(function(n,i){var r=t(i)[0].style.paddingRight,o=t(i).css("padding-right");t(i).data("padding-right",r).css("padding-right",parseFloat(o)+e._scrollbarWidth+"px")}),t(p.STICKY_CONTENT).each(function(n,i){var r=t(i)[0].style.marginRight,o=t(i).css("margin-right");t(i).data("margin-right",r).css("margin-right",parseFloat(o)-e._scrollbarWidth+"px")}),t(p.NAVBAR_TOGGLER).each(function(n,i){var r=t(i)[0].style.marginRight,o=t(i).css("margin-right");t(i).data("margin-right",r).css("margin-right",parseFloat(o)+e._scrollbarWidth+"px")});var n=document.body.style.paddingRight,i=t("body").css("padding-right");t("body").data("padding-right",n).css("padding-right",parseFloat(i)+this._scrollbarWidth+"px")}},g._resetScrollbar=function(){t(p.FIXED_CONTENT).each(function(e,n){var i=t(n).data("padding-right");"undefined"!=typeof i&&t(n).css("padding-right",i).removeData("padding-right")}),t(p.STICKY_CONTENT+", "+p.NAVBAR_TOGGLER).each(function(e,n){var i=t(n).data("margin-right");"undefined"!=typeof i&&t(n).css("margin-right",i).removeData("margin-right")});var e=t("body").data("padding-right");"undefined"!=typeof e&&t("body").css("padding-right",e).removeData("padding-right")},g._getScrollbarWidth=function(){var t=document.createElement("div");t.className=c,document.body.appendChild(t);var e=t.getBoundingClientRect().width-t.clientWidth;return document.body.removeChild(t),e},o._jQueryInterface=function(n,i){return this.each(function(){var s=t(this).data(e),a=r({},o.Default,t(this).data(),"object"==typeof n&&n);if(s||(s=new o(this,a),t(this).data(e,s)),"string"==typeof n){if("undefined"==typeof s[n])throw new TypeError('No method named "'+n+'"');s[n](i)}else a.show&&s.show(i)})},i(o,null,[{key:"VERSION",get:function(){return"4.0.0"}},{key:"Default",get:function(){return s}}]),o}();return t(document).on(l.CLICK_DATA_API,p.DATA_TOGGLE,function(n){var i,o=this,s=k.getSelectorFromElement(this);s&&(i=t(s)[0]);var a=t(i).data(e)?"toggle":r({},t(i).data(),t(this).data());"A"!==this.tagName&&"AREA"!==this.tagName||n.preventDefault();var c=t(i).one(l.SHOW,function(e){e.isDefaultPrevented()||c.one(l.HIDDEN,function(){t(o).is(":visible")&&o.focus()})});g._jQueryInterface.call(t(i),a,this)}),t.fn.modal=g._jQueryInterface,t.fn.modal.Constructor=g,t.fn.modal.noConflict=function(){return t.fn.modal=o,g._jQueryInterface},g}(e),Lt=function(t){var e="tooltip",n="bs.tooltip",o="."+n,s=t.fn[e],a=new RegExp("(^|\\s)bs-tooltip\\S+","g"),l={animation:"boolean",template:"string",title:"(string|element|function)",trigger:"string",delay:"(number|object)",html:"boolean",selector:"(string|boolean)",placement:"(string|function)",offset:"(number|string)",container:"(string|element|boolean)",fallbackPlacement:"(string|array)",boundary:"(string|element)"},c={AUTO:"auto",TOP:"top",RIGHT:"right",BOTTOM:"bottom",LEFT:"left"},h={animation:!0,template:'<div class="tooltip" role="tooltip"><div class="arrow"></div><div class="tooltip-inner"></div></div>',trigger:"hover focus",title:"",delay:0,html:!1,selector:!1,placement:"top",offset:0,container:!1,fallbackPlacement:"flip",boundary:"scrollParent"},f="show",u="out",d={HIDE:"hide"+o,HIDDEN:"hidden"+o,SHOW:"show"+o,SHOWN:"shown"+o,INSERTED:"inserted"+o,CLICK:"click"+o,FOCUSIN:"focusin"+o,FOCUSOUT:"focusout"+o,MOUSEENTER:"mouseenter"+o,MOUSELEAVE:"mouseleave"+o},p="fade",g="show",m=".tooltip-inner",_=".arrow",v="hover",E="focus",y="click",b="manual",T=function(){function s(t,e){if("undefined"==typeof Ot)throw new TypeError("Bootstrap tooltips require Popper.js (https://popper.js.org)");this._isEnabled=!0,this._timeout=0,this._hoverState="",this._activeTrigger={},this._popper=null,this.element=t,this.config=this._getConfig(e),this.tip=null,this._setListeners()}var T=s.prototype;return T.enable=function(){this._isEnabled=!0},T.disable=function(){this._isEnabled=!1},T.toggleEnabled=function(){this._isEnabled=!this._isEnabled},T.toggle=function(e){if(this._isEnabled)if(e){var n=this.constructor.DATA_KEY,i=t(e.currentTarget).data(n);i||(i=new this.constructor(e.currentTarget,this._getDelegateConfig()),t(e.currentTarget).data(n,i)),i._activeTrigger.click=!i._activeTrigger.click,i._isWithActiveTrigger()?i._enter(null,i):i._leave(null,i)}else{if(t(this.getTipElement()).hasClass(g))return void this._leave(null,this);this._enter(null,this)}},T.dispose=function(){clearTimeout(this._timeout),t.removeData(this.element,this.constructor.DATA_KEY),t(this.element).off(this.constructor.EVENT_KEY),t(this.element).closest(".modal").off("hide.bs.modal"),this.tip&&t(this.tip).remove(),this._isEnabled=null,this._timeout=null,this._hoverState=null,this._activeTrigger=null,null!==this._popper&&this._popper.destroy(),this._popper=null,this.element=null,this.config=null,this.tip=null},T.show=function(){var e=this;if("none"===t(this.element).css("display"))throw new Error("Please use show on visible elements");var n=t.Event(this.constructor.Event.SHOW);if(this.isWithContent()&&this._isEnabled){t(this.element).trigger(n);var i=t.contains(this.element.ownerDocument.documentElement,this.element);if(n.isDefaultPrevented()||!i)return;var r=this.getTipElement(),o=k.getUID(this.constructor.NAME);r.setAttribute("id",o),this.element.setAttribute("aria-describedby",o),this.setContent(),this.config.animation&&t(r).addClass(p);var a="function"==typeof this.config.placement?this.config.placement.call(this,r,this.element):this.config.placement,l=this._getAttachment(a);this.addAttachmentClass(l);var c=!1===this.config.container?document.body:t(this.config.container);t(r).data(this.constructor.DATA_KEY,this),t.contains(this.element.ownerDocument.documentElement,this.tip)||t(r).appendTo(c),t(this.element).trigger(this.constructor.Event.INSERTED),this._popper=new Ot(this.element,r,{placement:l,modifiers:{offset:{offset:this.config.offset},flip:{behavior:this.config.fallbackPlacement},arrow:{element:_},preventOverflow:{boundariesElement:this.config.boundary}},onCreate:function(t){t.originalPlacement!==t.placement&&e._handlePopperPlacementChange(t)},onUpdate:function(t){e._handlePopperPlacementChange(t)}}),t(r).addClass(g),"ontouchstart"in document.documentElement&&t("body").children().on("mouseover",null,t.noop);var h=function(){e.config.animation&&e._fixTransition();var n=e._hoverState;e._hoverState=null,t(e.element).trigger(e.constructor.Event.SHOWN),n===u&&e._leave(null,e)};k.supportsTransitionEnd()&&t(this.tip).hasClass(p)?t(this.tip).one(k.TRANSITION_END,h).emulateTransitionEnd(s._TRANSITION_DURATION):h()}},T.hide=function(e){var n=this,i=this.getTipElement(),r=t.Event(this.constructor.Event.HIDE),o=function(){n._hoverState!==f&&i.parentNode&&i.parentNode.removeChild(i),n._cleanTipClass(),n.element.removeAttribute("aria-describedby"),t(n.element).trigger(n.constructor.Event.HIDDEN),null!==n._popper&&n._popper.destroy(),e&&e()};t(this.element).trigger(r),r.isDefaultPrevented()||(t(i).removeClass(g),"ontouchstart"in document.documentElement&&t("body").children().off("mouseover",null,t.noop),this._activeTrigger[y]=!1,this._activeTrigger[E]=!1,this._activeTrigger[v]=!1,k.supportsTransitionEnd()&&t(this.tip).hasClass(p)?t(i).one(k.TRANSITION_END,o).emulateTransitionEnd(150):o(),this._hoverState="")},T.update=function(){null!==this._popper&&this._popper.scheduleUpdate()},T.isWithContent=function(){return Boolean(this.getTitle())},T.addAttachmentClass=function(e){t(this.getTipElement()).addClass("bs-tooltip-"+e)},T.getTipElement=function(){return this.tip=this.tip||t(this.config.template)[0],this.tip},T.setContent=function(){var e=t(this.getTipElement());this.setElementContent(e.find(m),this.getTitle()),e.removeClass(p+" "+g)},T.setElementContent=function(e,n){var i=this.config.html;"object"==typeof n&&(n.nodeType||n.jquery)?i?t(n).parent().is(e)||e.empty().append(n):e.text(t(n).text()):e[i?"html":"text"](n)},T.getTitle=function(){var t=this.element.getAttribute("data-original-title");return t||(t="function"==typeof this.config.title?this.config.title.call(this.element):this.config.title),t},T._getAttachment=function(t){return c[t.toUpperCase()]},T._setListeners=function(){var e=this;this.config.trigger.split(" ").forEach(function(n){if("click"===n)t(e.element).on(e.constructor.Event.CLICK,e.config.selector,function(t){return e.toggle(t)});else if(n!==b){var i=n===v?e.constructor.Event.MOUSEENTER:e.constructor.Event.FOCUSIN,r=n===v?e.constructor.Event.MOUSELEAVE:e.constructor.Event.FOCUSOUT;t(e.element).on(i,e.config.selector,function(t){return e._enter(t)}).on(r,e.config.selector,function(t){return e._leave(t)})}t(e.element).closest(".modal").on("hide.bs.modal",function(){return e.hide()})}),this.config.selector?this.config=r({},this.config,{trigger:"manual",selector:""}):this._fixTitle()},T._fixTitle=function(){var t=typeof this.element.getAttribute("data-original-title");(this.element.getAttribute("title")||"string"!==t)&&(this.element.setAttribute("data-original-title",this.element.getAttribute("title")||""),this.element.setAttribute("title",""))},T._enter=function(e,n){var i=this.constructor.DATA_KEY;(n=n||t(e.currentTarget).data(i))||(n=new this.constructor(e.currentTarget,this._getDelegateConfig()),t(e.currentTarget).data(i,n)),e&&(n._activeTrigger["focusin"===e.type?E:v]=!0),t(n.getTipElement()).hasClass(g)||n._hoverState===f?n._hoverState=f:(clearTimeout(n._timeout),n._hoverState=f,n.config.delay&&n.config.delay.show?n._timeout=setTimeout(function(){n._hoverState===f&&n.show()},n.config.delay.show):n.show())},T._leave=function(e,n){var i=this.constructor.DATA_KEY;(n=n||t(e.currentTarget).data(i))||(n=new this.constructor(e.currentTarget,this._getDelegateConfig()),t(e.currentTarget).data(i,n)),e&&(n._activeTrigger["focusout"===e.type?E:v]=!1),n._isWithActiveTrigger()||(clearTimeout(n._timeout),n._hoverState=u,n.config.delay&&n.config.delay.hide?n._timeout=setTimeout(function(){n._hoverState===u&&n.hide()},n.config.delay.hide):n.hide())},T._isWithActiveTrigger=function(){for(var t in this._activeTrigger)if(this._activeTrigger[t])return!0;return!1},T._getConfig=function(n){return"number"==typeof(n=r({},this.constructor.Default,t(this.element).data(),n)).delay&&(n.delay={show:n.delay,hide:n.delay}),"number"==typeof n.title&&(n.title=n.title.toString()),"number"==typeof n.content&&(n.content=n.content.toString()),k.typeCheckConfig(e,n,this.constructor.DefaultType),n},T._getDelegateConfig=function(){var t={};if(this.config)for(var e in this.config)this.constructor.Default[e]!==this.config[e]&&(t[e]=this.config[e]);return t},T._cleanTipClass=function(){var e=t(this.getTipElement()),n=e.attr("class").match(a);null!==n&&n.length>0&&e.removeClass(n.join(""))},T._handlePopperPlacementChange=function(t){this._cleanTipClass(),this.addAttachmentClass(this._getAttachment(t.placement))},T._fixTransition=function(){var e=this.getTipElement(),n=this.config.animation;null===e.getAttribute("x-placement")&&(t(e).removeClass(p),this.config.animation=!1,this.hide(),this.show(),this.config.animation=n)},s._jQueryInterface=function(e){return this.each(function(){var i=t(this).data(n),r="object"==typeof e&&e;if((i||!/dispose|hide/.test(e))&&(i||(i=new s(this,r),t(this).data(n,i)),"string"==typeof e)){if("undefined"==typeof i[e])throw new TypeError('No method named "'+e+'"');i[e]()}})},i(s,null,[{key:"VERSION",get:function(){return"4.0.0"}},{key:"Default",get:function(){return h}},{key:"NAME",get:function(){return e}},{key:"DATA_KEY",get:function(){return n}},{key:"Event",get:function(){return d}},{key:"EVENT_KEY",get:function(){return o}},{key:"DefaultType",get:function(){return l}}]),s}();return t.fn[e]=T._jQueryInterface,t.fn[e].Constructor=T,t.fn[e].noConflict=function(){return t.fn[e]=s,T._jQueryInterface},T}(e),Pt=function(t){var e="popover",n="bs.popover",o="."+n,s=t.fn[e],a=new RegExp("(^|\\s)bs-popover\\S+","g"),l=r({},Lt.Default,{placement:"right",trigger:"click",content:"",template:'<div class="popover" role="tooltip"><div class="arrow"></div><h3 class="popover-header"></h3><div class="popover-body"></div></div>'}),c=r({},Lt.DefaultType,{content:"(string|element|function)"}),h="fade",f="show",u=".popover-header",d=".popover-body",p={HIDE:"hide"+o,HIDDEN:"hidden"+o,SHOW:"show"+o,SHOWN:"shown"+o,INSERTED:"inserted"+o,CLICK:"click"+o,FOCUSIN:"focusin"+o,FOCUSOUT:"focusout"+o,MOUSEENTER:"mouseenter"+o,MOUSELEAVE:"mouseleave"+o},g=function(r){var s,g;function m(){return r.apply(this,arguments)||this}g=r,(s=m).prototype=Object.create(g.prototype),s.prototype.constructor=s,s.__proto__=g;var _=m.prototype;return _.isWithContent=function(){return this.getTitle()||this._getContent()},_.addAttachmentClass=function(e){t(this.getTipElement()).addClass("bs-popover-"+e)},_.getTipElement=function(){return this.tip=this.tip||t(this.config.template)[0],this.tip},_.setContent=function(){var e=t(this.getTipElement());this.setElementContent(e.find(u),this.getTitle());var n=this._getContent();"function"==typeof n&&(n=n.call(this.element)),this.setElementContent(e.find(d),n),e.removeClass(h+" "+f)},_._getContent=function(){return this.element.getAttribute("data-content")||this.config.content},_._cleanTipClass=function(){var e=t(this.getTipElement()),n=e.attr("class").match(a);null!==n&&n.length>0&&e.removeClass(n.join(""))},m._jQueryInterface=function(e){return this.each(function(){var i=t(this).data(n),r="object"==typeof e?e:null;if((i||!/destroy|hide/.test(e))&&(i||(i=new m(this,r),t(this).data(n,i)),"string"==typeof e)){if("undefined"==typeof i[e])throw new TypeError('No method named "'+e+'"');i[e]()}})},i(m,null,[{key:"VERSION",get:function(){return"4.0.0"}},{key:"Default",get:function(){return l}},{key:"NAME",get:function(){return e}},{key:"DATA_KEY",get:function(){return n}},{key:"Event",get:function(){return p}},{key:"EVENT_KEY",get:function(){return o}},{key:"DefaultType",get:function(){return c}}]),m}(Lt);return t.fn[e]=g._jQueryInterface,t.fn[e].Constructor=g,t.fn[e].noConflict=function(){return t.fn[e]=s,g._jQueryInterface},g}(e),xt=function(t){var e="scrollspy",n="bs.scrollspy",o="."+n,s=t.fn[e],a={offset:10,method:"auto",target:""},l={offset:"number",method:"string",target:"(string|element)"},c={ACTIVATE:"activate"+o,SCROLL:"scroll"+o,LOAD_DATA_API:"load"+o+".data-api"},h="dropdown-item",f="active",u={DATA_SPY:'[data-spy="scroll"]',ACTIVE:".active",NAV_LIST_GROUP:".nav, .list-group",NAV_LINKS:".nav-link",NAV_ITEMS:".nav-item",LIST_ITEMS:".list-group-item",DROPDOWN:".dropdown",DROPDOWN_ITEMS:".dropdown-item",DROPDOWN_TOGGLE:".dropdown-toggle"},d="offset",p="position",g=function(){function s(e,n){var i=this;this._element=e,this._scrollElement="BODY"===e.tagName?window:e,this._config=this._getConfig(n),this._selector=this._config.target+" "+u.NAV_LINKS+","+this._config.target+" "+u.LIST_ITEMS+","+this._config.target+" "+u.DROPDOWN_ITEMS,this._offsets=[],this._targets=[],this._activeTarget=null,this._scrollHeight=0,t(this._scrollElement).on(c.SCROLL,function(t){return i._process(t)}),this.refresh(),this._process()}var g=s.prototype;return g.refresh=function(){var e=this,n=this._scrollElement===this._scrollElement.window?d:p,i="auto"===this._config.method?n:this._config.method,r=i===p?this._getScrollTop():0;this._offsets=[],this._targets=[],this._scrollHeight=this._getScrollHeight(),t.makeArray(t(this._selector)).map(function(e){var n,o=k.getSelectorFromElement(e);if(o&&(n=t(o)[0]),n){var s=n.getBoundingClientRect();if(s.width||s.height)return[t(n)[i]().top+r,o]}return null}).filter(function(t){return t}).sort(function(t,e){return t[0]-e[0]}).forEach(function(t){e._offsets.push(t[0]),e._targets.push(t[1])})},g.dispose=function(){t.removeData(this._element,n),t(this._scrollElement).off(o),this._element=null,this._scrollElement=null,this._config=null,this._selector=null,this._offsets=null,this._targets=null,this._activeTarget=null,this._scrollHeight=null},g._getConfig=function(n){if("string"!=typeof(n=r({},a,n)).target){var i=t(n.target).attr("id");i||(i=k.getUID(e),t(n.target).attr("id",i)),n.target="#"+i}return k.typeCheckConfig(e,n,l),n},g._getScrollTop=function(){return this._scrollElement===window?this._scrollElement.pageYOffset:this._scrollElement.scrollTop},g._getScrollHeight=function(){return this._scrollElement.scrollHeight||Math.max(document.body.scrollHeight,document.documentElement.scrollHeight)},g._getOffsetHeight=function(){return this._scrollElement===window?window.innerHeight:this._scrollElement.getBoundingClientRect().height},g._process=function(){var t=this._getScrollTop()+this._config.offset,e=this._getScrollHeight(),n=this._config.offset+e-this._getOffsetHeight();if(this._scrollHeight!==e&&this.refresh(),t>=n){var i=this._targets[this._targets.length-1];this._activeTarget!==i&&this._activate(i)}else{if(this._activeTarget&&t<this._offsets[0]&&this._offsets[0]>0)return this._activeTarget=null,void this._clear();for(var r=this._offsets.length;r--;){this._activeTarget!==this._targets[r]&&t>=this._offsets[r]&&("undefined"==typeof this._offsets[r+1]||t<this._offsets[r+1])&&this._activate(this._targets[r])}}},g._activate=function(e){this._activeTarget=e,this._clear();var n=this._selector.split(",");n=n.map(function(t){return t+'[data-target="'+e+'"],'+t+'[href="'+e+'"]'});var i=t(n.join(","));i.hasClass(h)?(i.closest(u.DROPDOWN).find(u.DROPDOWN_TOGGLE).addClass(f),i.addClass(f)):(i.addClass(f),i.parents(u.NAV_LIST_GROUP).prev(u.NAV_LINKS+", "+u.LIST_ITEMS).addClass(f),i.parents(u.NAV_LIST_GROUP).prev(u.NAV_ITEMS).children(u.NAV_LINKS).addClass(f)),t(this._scrollElement).trigger(c.ACTIVATE,{relatedTarget:e})},g._clear=function(){t(this._selector).filter(u.ACTIVE).removeClass(f)},s._jQueryInterface=function(e){return this.each(function(){var i=t(this).data(n);if(i||(i=new s(this,"object"==typeof e&&e),t(this).data(n,i)),"string"==typeof e){if("undefined"==typeof i[e])throw new TypeError('No method named "'+e+'"');i[e]()}})},i(s,null,[{key:"VERSION",get:function(){return"4.0.0"}},{key:"Default",get:function(){return a}}]),s}();return t(window).on(c.LOAD_DATA_API,function(){for(var e=t.makeArray(t(u.DATA_SPY)),n=e.length;n--;){var i=t(e[n]);g._jQueryInterface.call(i,i.data())}}),t.fn[e]=g._jQueryInterface,t.fn[e].Constructor=g,t.fn[e].noConflict=function(){return t.fn[e]=s,g._jQueryInterface},g}(e),Rt=function(t){var e=".bs.tab",n=t.fn.tab,r={HIDE:"hide"+e,HIDDEN:"hidden"+e,SHOW:"show"+e,SHOWN:"shown"+e,CLICK_DATA_API:"click.bs.tab.data-api"},o="dropdown-menu",s="active",a="disabled",l="fade",c="show",h=".dropdown",f=".nav, .list-group",u=".active",d="> li > .active",p='[data-toggle="tab"], [data-toggle="pill"], [data-toggle="list"]',g=".dropdown-toggle",m="> .dropdown-menu .active",_=function(){function e(t){this._element=t}var n=e.prototype;return n.show=function(){var e=this;if(!(this._element.parentNode&&this._element.parentNode.nodeType===Node.ELEMENT_NODE&&t(this._element).hasClass(s)||t(this._element).hasClass(a))){var n,i,o=t(this._element).closest(f)[0],l=k.getSelectorFromElement(this._element);if(o){var c="UL"===o.nodeName?d:u;i=(i=t.makeArray(t(o).find(c)))[i.length-1]}var h=t.Event(r.HIDE,{relatedTarget:this._element}),p=t.Event(r.SHOW,{relatedTarget:i});if(i&&t(i).trigger(h),t(this._element).trigger(p),!p.isDefaultPrevented()&&!h.isDefaultPrevented()){l&&(n=t(l)[0]),this._activate(this._element,o);var g=function(){var n=t.Event(r.HIDDEN,{relatedTarget:e._element}),o=t.Event(r.SHOWN,{relatedTarget:i});t(i).trigger(n),t(e._element).trigger(o)};n?this._activate(n,n.parentNode,g):g()}}},n.dispose=function(){t.removeData(this._element,"bs.tab"),this._element=null},n._activate=function(e,n,i){var r=this,o=("UL"===n.nodeName?t(n).find(d):t(n).children(u))[0],s=i&&k.supportsTransitionEnd()&&o&&t(o).hasClass(l),a=function(){return r._transitionComplete(e,o,i)};o&&s?t(o).one(k.TRANSITION_END,a).emulateTransitionEnd(150):a()},n._transitionComplete=function(e,n,i){if(n){t(n).removeClass(c+" "+s);var r=t(n.parentNode).find(m)[0];r&&t(r).removeClass(s),"tab"===n.getAttribute("role")&&n.setAttribute("aria-selected",!1)}if(t(e).addClass(s),"tab"===e.getAttribute("role")&&e.setAttribute("aria-selected",!0),k.reflow(e),t(e).addClass(c),e.parentNode&&t(e.parentNode).hasClass(o)){var a=t(e).closest(h)[0];a&&t(a).find(g).addClass(s),e.setAttribute("aria-expanded",!0)}i&&i()},e._jQueryInterface=function(n){return this.each(function(){var i=t(this),r=i.data("bs.tab");if(r||(r=new e(this),i.data("bs.tab",r)),"string"==typeof n){if("undefined"==typeof r[n])throw new TypeError('No method named "'+n+'"');r[n]()}})},i(e,null,[{key:"VERSION",get:function(){return"4.0.0"}}]),e}();return t(document).on(r.CLICK_DATA_API,p,function(e){e.preventDefault(),_._jQueryInterface.call(t(this),"show")}),t.fn.tab=_._jQueryInterface,t.fn.tab.Constructor=_,t.fn.tab.noConflict=function(){return t.fn.tab=n,_._jQueryInterface},_}(e);!function(t){if("undefined"==typeof t)throw new TypeError("Bootstrap's JavaScript requires jQuery. jQuery must be included before Bootstrap's JavaScript.");var e=t.fn.jquery.split(" ")[0].split(".");if(e[0]<2&&e[1]<9||1===e[0]&&9===e[1]&&e[2]<1||e[0]>=4)throw new Error("Bootstrap's JavaScript requires at least jQuery v1.9.1 but less than v4.0.0")}(e),t.Util=k,t.Alert=L,t.Button=P,t.Carousel=x,t.Collapse=R,t.Dropdown=Nt,t.Modal=kt,t.Popover=Pt,t.Scrollspy=xt,t.Tab=Rt,t.Tooltip=Lt,Object.defineProperty(t,"__esModule",{value:!0})});
//# sourceMappingURL=bootstrap.bundle.min.js.map</script>
        <script>/*
 * Treant-js
 *
 * (c) 2013 Fran Perucic
 * Treant-js may be freely distributed under the MIT license.
 * For all details and documentation:
 * http://fperucic.github.io/treant-js
 *
 * Treant is an open-source JavaScipt library for visualization of tree diagrams.
 * It implements the node positioning algorithm of John Q. Walker II "Positioning nodes for General Trees".
 *
 * References:
 * Emilio Cortegoso Lobato: ECOTree.js v1.0 (October 26th, 2006)
 *
 * Contributors:
 * Fran Perucic, https://github.com/fperucic
 * Dave Goodchild, https://github.com/dlgoodchild
 */

; (function () {
    // Polyfill for IE to use startsWith
    if (!String.prototype.startsWith) {
        String.prototype.startsWith = function (searchString, position) {
            return this.substr(position || 0, searchString.length) === searchString;
        };
    }

    var $ = null;

    var UTIL = {

        /**
         * Directly updates, recursively/deeply, the first object with all properties in the second object
         * @param {object} applyTo
         * @param {object} applyFrom
         * @return {object}
         */
        inheritAttrs: function (applyTo, applyFrom) {
            for (var attr in applyFrom) {
                if (applyFrom.hasOwnProperty(attr)) {
                    if ((applyTo[attr] instanceof Object && applyFrom[attr] instanceof Object) && (typeof applyFrom[attr] !== 'function')) {
                        this.inheritAttrs(applyTo[attr], applyFrom[attr]);
                    }
                    else {
                        applyTo[attr] = applyFrom[attr];
                    }
                }
            }
            return applyTo;
        },

        /**
         * Returns a new object by merging the two supplied objects
         * @param {object} obj1
         * @param {object} obj2
         * @returns {object}
         */
        createMerge: function (obj1, obj2) {
            var newObj = {};
            if (obj1) {
                this.inheritAttrs(newObj, this.cloneObj(obj1));
            }
            if (obj2) {
                this.inheritAttrs(newObj, obj2);
            }
            return newObj;
        },

        /**
         * Takes any number of arguments
         * @returns {*}
         */
        extend: function () {
            if ($) {
                Array.prototype.unshift.apply(arguments, [true, {}]);
                return $.extend.apply($, arguments);
            }
            else {
                return UTIL.createMerge.apply(this, arguments);
            }
        },

        /**
         * @param {object} obj
         * @returns {*}
         */
        cloneObj: function (obj) {
            if (Object(obj) !== obj) {
                return obj;
            }
            var res = new obj.constructor();
            for (var key in obj) {
                if (obj.hasOwnProperty(key)) {
                    res[key] = this.cloneObj(obj[key]);
                }
            }
            return res;
        },

        /**
         * @param {Element} el
         * @param {string} eventType
         * @param {function} handler
         */
        addEvent: function (el, eventType, handler) {
            if ($) {
                $(el).on(eventType + '.treant', handler);
            }
            else if (el.addEventListener) { // DOM Level 2 browsers
                el.addEventListener(eventType, handler, false);
            }
            else if (el.attachEvent) { // IE <= 8
                el.attachEvent('on' + eventType, handler);
            }
            else { // ancient browsers
                el['on' + eventType] = handler;
            }
        },

        /**
         * @param {string} selector
         * @param {boolean} raw
         * @param {Element} parentEl
         * @returns {Element|jQuery}
         */
        findEl: function (selector, raw, parentEl) {
            parentEl = parentEl || document;

            if ($) {
                var $element = $(selector, parentEl);
                return (raw ? $element.get(0) : $element);
            }
            else {
                // todo: getElementsByName()
                // todo: getElementsByTagName()
                // todo: getElementsByTagNameNS()
                if (selector.charAt(0) === '#') {
                    return parentEl.getElementById(selector.substring(1));
                }
                else if (selector.charAt(0) === '.') {
                    var oElements = parentEl.getElementsByClassName(selector.substring(1));
                    return (oElements.length ? oElements[0] : null);
                }

                throw new Error('Unknown container element');
            }
        },

        getOuterHeight: function (element) {
            var nRoundingCompensation = 1;
            if (typeof element.getBoundingClientRect === 'function') {
                return element.getBoundingClientRect().height;
            }
            else if ($) {
                return Math.ceil($(element).outerHeight()) + nRoundingCompensation;
            }
            else {
                return Math.ceil(
                    element.clientHeight
                    + UTIL.getStyle(element, 'border-top-width', true)
                    + UTIL.getStyle(element, 'border-bottom-width', true)
                    + UTIL.getStyle(element, 'padding-top', true)
                    + UTIL.getStyle(element, 'padding-bottom', true)
                    + nRoundingCompensation
                );
            }
        },

        getOuterWidth: function (element) {
            var nRoundingCompensation = 1;
            if (typeof element.getBoundingClientRect === 'function') {
                return element.getBoundingClientRect().width;
            }
            else if ($) {
                return Math.ceil($(element).outerWidth()) + nRoundingCompensation;
            }
            else {
                return Math.ceil(
                    element.clientWidth
                    + UTIL.getStyle(element, 'border-left-width', true)
                    + UTIL.getStyle(element, 'border-right-width', true)
                    + UTIL.getStyle(element, 'padding-left', true)
                    + UTIL.getStyle(element, 'padding-right', true)
                    + nRoundingCompensation
                );
            }
        },

        getStyle: function (element, strCssRule, asInt) {
            var strValue = "";
            if (document.defaultView && document.defaultView.getComputedStyle) {
                strValue = document.defaultView.getComputedStyle(element, '').getPropertyValue(strCssRule);
            }
            else if (element.currentStyle) {
                strCssRule = strCssRule.replace(/\-(\w)/g,
                    function (strMatch, p1) {
                        return p1.toUpperCase();
                    }
                );
                strValue = element.currentStyle[strCssRule];
            }
            //Number(elem.style.width.replace(/[^\d\.\-]/g, ''));
            return (asInt ? parseFloat(strValue) : strValue);
        },

        addClass: function (element, cssClass) {
            if ($) {
                $(element).addClass(cssClass);
            }
            else {
                if (!UTIL.hasClass(element, cssClass)) {
                    if (element.classList) {
                        element.classList.add(cssClass);
                    }
                    else {
                        element.className += " " + cssClass;
                    }
                }
            }
        },

        hasClass: function (element, my_class) {
            return (" " + element.className + " ").replace(/[\n\t]/g, " ").indexOf(" " + my_class + " ") > -1;
        },

        toggleClass: function (element, cls, apply) {
            if ($) {
                $(element).toggleClass(cls, apply);
            }
            else {
                if (apply) {
                    //element.className += " "+cls;
                    element.classList.add(cls);
                }
                else {
                    element.classList.remove(cls);
                }
            }
        },

        setDimensions: function (element, width, height) {
            if ($) {
                $(element).width(width).height(height);
            }
            else {
                element.style.width = width + 'px';
                element.style.height = height + 'px';
            }
        },
        isjQueryAvailable: function () { return (typeof ($) !== 'undefined' && $); },
    };

    /**
     * ImageLoader is used for determining if all the images from the Tree are loaded.
     * Node size (width, height) can be correctly determined only when all inner images are loaded
     */
    var ImageLoader = function () {
        this.reset();
    };

    ImageLoader.prototype = {

        /**
         * @returns {ImageLoader}
         */
        reset: function () {
            this.loading = [];
            return this;
        },

        /**
         * @param {TreeNode} node
         * @returns {ImageLoader}
         */
        processNode: function (node) {
            var aImages = node.nodeDOM.getElementsByTagName('img');

            var i = aImages.length;
            while (i--) {
                this.create(node, aImages[i]);
            }
            return this;
        },

        /**
         * @returns {ImageLoader}
         */
        removeAll: function (img_src) {
            var i = this.loading.length;
            while (i--) {
                if (this.loading[i] === img_src) {
                    this.loading.splice(i, 1);
                }
            }
            return this;
        },

        /**
         * @param {TreeNode} node
         * @param {Element} image
         * @returns {*}
         */
        create: function (node, image) {
            var self = this, source = image.src;

            function imgTrigger() {
                self.removeAll(source);
                node.width = node.nodeDOM.offsetWidth;
                node.height = node.nodeDOM.offsetHeight;
            }

            if (image.src.indexOf('data:') !== 0) {
                this.loading.push(source);

                if (image.complete) {
                    return imgTrigger();
                }

                UTIL.addEvent(image, 'load', imgTrigger);
                UTIL.addEvent(image, 'error', imgTrigger); // handle broken url-s

                // load event is not fired for cached images, force the load event
                image.src += ((image.src.indexOf('?') > 0) ? '&' : '?') + new Date().getTime();
            }
            else {
                imgTrigger();
            }
        },

        /**
         * @returns {boolean}
         */
        isNotLoading: function () {
            return (this.loading.length === 0);
        }
    };

    /**
     * Class: TreeStore
     * TreeStore is used for holding initialized Tree objects
     *  Its purpose is to avoid global variables and enable multiple Trees on the page.
     */
    var TreeStore = {

        store: [],

        /**
         * @param {object} jsonConfig
         * @returns {Tree}
         */
        createTree: function (jsonConfig) {
            var nNewTreeId = this.store.length;
            this.store.push(new Tree(jsonConfig, nNewTreeId));
            return this.get(nNewTreeId);
        },

        /**
         * @param {number} treeId
         * @returns {Tree}
         */
        get: function (treeId) {
            return this.store[treeId];
        },

        /**
         * @param {number} treeId
         * @returns {TreeStore}
         */
        destroy: function (treeId) {
            var tree = this.get(treeId);
            if (tree) {
                tree._R.remove();
                var draw_area = tree.drawArea;

                while (draw_area.firstChild) {
                    draw_area.removeChild(draw_area.firstChild);
                }

                var classes = draw_area.className.split(' '),
                    classes_to_stay = [];

                for (var i = 0; i < classes.length; i++) {
                    var cls = classes[i];
                    if (cls !== 'Treant' && cls !== 'Treant-loaded') {
                        classes_to_stay.push(cls);
                    }
                }
                draw_area.style.overflowY = '';
                draw_area.style.overflowX = '';
                draw_area.className = classes_to_stay.join(' ');

                this.store[treeId] = null;
            }
            return this;
        }
    };

    /**
     * Tree constructor.
     * @param {object} jsonConfig
     * @param {number} treeId
     * @constructor
     */
    var Tree = function (jsonConfig, treeId) {

        /**
         * @param {object} jsonConfig
         * @param {number} treeId
         * @returns {Tree}
         */
        this.reset = function (jsonConfig, treeId) {
            this.initJsonConfig = jsonConfig;
            this.initTreeId = treeId;

            this.id = treeId;

            this.CONFIG = UTIL.extend(Tree.CONFIG, jsonConfig.chart);
            this.drawArea = UTIL.findEl(this.CONFIG.container, true);
            if (!this.drawArea) {
                throw new Error('Failed to find element by selector "' + this.CONFIG.container + '"');
            }

            UTIL.addClass(this.drawArea, 'Treant');

            // kill of any child elements that may be there
            this.drawArea.innerHTML = '';

            this.imageLoader = new ImageLoader();

            this.nodeDB = new NodeDB(jsonConfig.nodeStructure, this);

            // key store for storing reference to node connectors,
            // key = nodeId where the connector ends
            this.connectionStore = {};

            this.loaded = false;

            this._R = new Raphael(this.drawArea, 100, 100);

            return this;
        };

        /**
         * @returns {Tree}
         */
        this.reload = function () {
            this.reset(this.initJsonConfig, this.initTreeId).redraw();
            return this;
        };

        this.reset(jsonConfig, treeId);
    };

    Tree.prototype = {

        /**
         * @returns {NodeDB}
         */
        getNodeDb: function () {
            return this.nodeDB;
        },

        /**
         * @param {TreeNode} parentTreeNode
         * @param {object} nodeDefinition
         * @returns {TreeNode}
         */
        addNode: function (parentTreeNode, nodeDefinition) {
            var dbEntry = this.nodeDB.get(parentTreeNode.id);

            this.CONFIG.callback.onBeforeAddNode.apply(this, [parentTreeNode, nodeDefinition]);

            var oNewNode = this.nodeDB.createNode(nodeDefinition, parentTreeNode.id, this);
            oNewNode.createGeometry(this);

            oNewNode.parent().createSwitchGeometry(this);

            this.positionTree();

            this.CONFIG.callback.onAfterAddNode.apply(this, [oNewNode, parentTreeNode, nodeDefinition]);

            return oNewNode;
        },

        /**
         * @returns {Tree}
         */
        redraw: function () {
            this.positionTree();
            return this;
        },

        /**
         * @param {function} callback
         * @returns {Tree}
         */
        positionTree: function (callback) {
            var self = this;

            if (this.imageLoader.isNotLoading()) {
                var root = this.root(),
                    orient = this.CONFIG.rootOrientation;

                this.resetLevelData();

                this.firstWalk(root, 0);
                this.secondWalk(root, 0, 0, 0);

                this.positionNodes();

                if (this.CONFIG.animateOnInit) {
                    setTimeout(
                        function () {
                            root.toggleCollapse();
                        },
                        this.CONFIG.animateOnInitDelay
                    );
                }

                if (!this.loaded) {
                    UTIL.addClass(this.drawArea, 'Treant-loaded'); // nodes are hidden until .loaded class is added
                    if (Object.prototype.toString.call(callback) === "[object Function]") {
                        callback(self);
                    }
                    self.CONFIG.callback.onTreeLoaded.apply(self, [root]);
                    this.loaded = true;
                }

            }
            else {
                setTimeout(
                    function () {
                        self.positionTree(callback);
                    }, 10
                );
            }
            return this;
        },

        /**
         * In a first post-order walk, every node of the tree is assigned a preliminary
         * x-coordinate (held in field node->prelim).
         * In addition, internal nodes are given modifiers, which will be used to move their
         * children to the right (held in field node->modifier).
         * @param {TreeNode} node
         * @param {number} level
         * @returns {Tree}
         */
        firstWalk: function (node, level) {
            node.prelim = null;
            node.modifier = null;

            this.setNeighbors(node, level);
            this.calcLevelDim(node, level);

            var leftSibling = node.leftSibling();

            if (node.childrenCount() === 0 || level == this.CONFIG.maxDepth) {
                // set preliminary x-coordinate
                if (leftSibling) {
                    node.prelim = leftSibling.prelim + leftSibling.size() + this.CONFIG.siblingSeparation;
                }
                else {
                    node.prelim = 0;
                }
            }
            else {
                //node is not a leaf,  firstWalk for each child
                for (var i = 0, n = node.childrenCount(); i < n; i++) {
                    this.firstWalk(node.childAt(i), level + 1);
                }

                var midPoint = node.childrenCenter() - node.size() / 2;

                if (leftSibling) {
                    node.prelim = leftSibling.prelim + leftSibling.size() + this.CONFIG.siblingSeparation;
                    node.modifier = node.prelim - midPoint;
                    this.apportion(node, level);
                }
                else {
                    node.prelim = midPoint;
                }

                // handle stacked children positioning
                if (node.stackParent) { // handle the parent of stacked children
                    node.modifier += this.nodeDB.get(node.stackChildren[0]).size() / 2 + node.connStyle.stackIndent;
                }
                else if (node.stackParentId) { // handle stacked children
                    node.prelim = 0;
                }
            }
            return this;
        },

        /*
         * Clean up the positioning of small sibling subtrees.
         * Subtrees of a node are formed independently and
         * placed as close together as possible. By requiring
         * that the subtrees be rigid at the time they are put
         * together, we avoid the undesirable effects that can
         * accrue from positioning nodes rather than subtrees.
         */
        apportion: function (node, level) {
            var firstChild = node.firstChild(),
                firstChildLeftNeighbor = firstChild.leftNeighbor(),
                compareDepth = 1,
                depthToStop = this.CONFIG.maxDepth - level;

            while (firstChild && firstChildLeftNeighbor && compareDepth <= depthToStop) {
                // calculate the position of the firstChild, according to the position of firstChildLeftNeighbor

                var modifierSumRight = 0,
                    modifierSumLeft = 0,
                    leftAncestor = firstChildLeftNeighbor,
                    rightAncestor = firstChild;

                for (var i = 0; i < compareDepth; i++) {
                    leftAncestor = leftAncestor.parent();
                    rightAncestor = rightAncestor.parent();
                    modifierSumLeft += leftAncestor.modifier;
                    modifierSumRight += rightAncestor.modifier;

                    // all the stacked children are oriented towards right so use right variables
                    if (rightAncestor.stackParent !== undefined) {
                        modifierSumRight += rightAncestor.size() / 2;
                    }
                }

                // find the gap between two trees and apply it to subTrees
                // and mathing smaller gaps to smaller subtrees

                var totalGap = (firstChildLeftNeighbor.prelim + modifierSumLeft + firstChildLeftNeighbor.size() + this.CONFIG.subTeeSeparation) - (firstChild.prelim + modifierSumRight);

                if (totalGap > 0) {
                    var subtreeAux = node,
                        numSubtrees = 0;

                    // count all the subtrees in the LeftSibling
                    while (subtreeAux && subtreeAux.id !== leftAncestor.id) {
                        subtreeAux = subtreeAux.leftSibling();
                        numSubtrees++;
                    }

                    if (subtreeAux) {
                        var subtreeMoveAux = node,
                            singleGap = totalGap / numSubtrees;

                        while (subtreeMoveAux.id !== leftAncestor.id) {
                            subtreeMoveAux.prelim += totalGap;
                            subtreeMoveAux.modifier += totalGap;

                            totalGap -= singleGap;
                            subtreeMoveAux = subtreeMoveAux.leftSibling();
                        }
                    }
                }

                compareDepth++;

                firstChild = (firstChild.childrenCount() === 0) ?
                    node.leftMost(0, compareDepth) :
                    firstChild = firstChild.firstChild();

                if (firstChild) {
                    firstChildLeftNeighbor = firstChild.leftNeighbor();
                }
            }
        },

        /*
         * During a second pre-order walk, each node is given a
         * final x-coordinate by summing its preliminary
         * x-coordinate and the modifiers of all the node's
         * ancestors.  The y-coordinate depends on the height of
         * the tree.  (The roles of x and y are reversed for
         * RootOrientations of EAST or WEST.)
         */
        secondWalk: function (node, level, X, Y) {
            if (level <= this.CONFIG.maxDepth) {
                var xTmp = node.prelim + X,
                    yTmp = Y, align = this.CONFIG.nodeAlign,
                    orient = this.CONFIG.rootOrientation,
                    levelHeight, nodesizeTmp;

                if (orient === 'NORTH' || orient === 'SOUTH') {
                    levelHeight = this.levelMaxDim[level].height;
                    nodesizeTmp = node.height;
                    if (node.pseudo) {
                        node.height = levelHeight;
                    } // assign a new size to pseudo nodes
                }
                else if (orient === 'WEST' || orient === 'EAST') {
                    levelHeight = this.levelMaxDim[level].width;
                    nodesizeTmp = node.width;
                    if (node.pseudo) {
                        node.width = levelHeight;
                    } // assign a new size to pseudo nodes
                }

                node.X = xTmp;

                if (node.pseudo) { // pseudo nodes need to be properly aligned, otherwise position is not correct in some examples
                    if (orient === 'NORTH' || orient === 'WEST') {
                        node.Y = yTmp; // align "BOTTOM"
                    }
                    else if (orient === 'SOUTH' || orient === 'EAST') {
                        node.Y = (yTmp + (levelHeight - nodesizeTmp)); // align "TOP"
                    }

                } else {
                    node.Y = (align === 'CENTER') ? (yTmp + (levelHeight - nodesizeTmp) / 2) :
                        (align === 'TOP') ? (yTmp + (levelHeight - nodesizeTmp)) :
                            yTmp;
                }

                if (orient === 'WEST' || orient === 'EAST') {
                    var swapTmp = node.X;
                    node.X = node.Y;
                    node.Y = swapTmp;
                }

                if (orient === 'SOUTH') {
                    node.Y = -node.Y - nodesizeTmp;
                }
                else if (orient === 'EAST') {
                    node.X = -node.X - nodesizeTmp;
                }

                if (node.childrenCount() !== 0) {
                    if (node.id === 0 && this.CONFIG.hideRootNode) {
                        // ako je root node Hiden onda nemoj njegovu dijecu pomaknut po Y osi za Level separation, neka ona budu na vrhu
                        this.secondWalk(node.firstChild(), level + 1, X + node.modifier, Y);
                    }
                    else {
                        this.secondWalk(node.firstChild(), level + 1, X + node.modifier, Y + levelHeight + this.CONFIG.levelSeparation);
                    }
                }

                if (node.rightSibling()) {
                    this.secondWalk(node.rightSibling(), level, X, Y);
                }
            }
        },

        /**
         * position all the nodes, center the tree in center of its container
         * 0,0 coordinate is in the upper left corner
         * @returns {Tree}
         */
        positionNodes: function () {
            var self = this,
                treeSize = {
                    x: self.nodeDB.getMinMaxCoord('X', null, null),
                    y: self.nodeDB.getMinMaxCoord('Y', null, null)
                },

                treeWidth = treeSize.x.max - treeSize.x.min,
                treeHeight = treeSize.y.max - treeSize.y.min,

                treeCenter = {
                    x: treeSize.x.max - treeWidth / 2,
                    y: treeSize.y.max - treeHeight / 2
                };

            this.handleOverflow(treeWidth, treeHeight);

            var
                containerCenter = {
                    x: self.drawArea.clientWidth / 2,
                    y: self.drawArea.clientHeight / 2
                },

                deltaX = containerCenter.x - treeCenter.x,
                deltaY = containerCenter.y - treeCenter.y,

                // all nodes must have positive X or Y coordinates, handle this with offsets
                negOffsetX = ((treeSize.x.min + deltaX) <= 0) ? Math.abs(treeSize.x.min) : 0,
                negOffsetY = ((treeSize.y.min + deltaY) <= 0) ? Math.abs(treeSize.y.min) : 0,
                i, len, node;

            // position all the nodes
            for (i = 0, len = this.nodeDB.db.length; i < len; i++) {

                node = this.nodeDB.get(i);

                self.CONFIG.callback.onBeforePositionNode.apply(self, [node, i, containerCenter, treeCenter]);

                if (node.id === 0 && this.CONFIG.hideRootNode) {
                    self.CONFIG.callback.onAfterPositionNode.apply(self, [node, i, containerCenter, treeCenter]);
                    continue;
                }

                // if the tree is smaller than the draw area, then center the tree within drawing area
                node.X += negOffsetX + ((treeWidth < this.drawArea.clientWidth) ? deltaX : this.CONFIG.padding);
                node.Y += negOffsetY + ((treeHeight < this.drawArea.clientHeight) ? deltaY : this.CONFIG.padding);

                var collapsedParent = node.collapsedParent(),
                    hidePoint = null;

                if (collapsedParent) {
                    // position the node behind the connector point of the parent, so future animations can be visible
                    hidePoint = collapsedParent.connectorPoint(true);
                    node.hide(hidePoint);

                }
                else if (node.positioned) {
                    // node is already positioned,
                    node.show();
                }
                else { // inicijalno stvaranje nodeova, postavi lokaciju
                    node.nodeDOM.style.left = node.X + 'px';
                    node.nodeDOM.style.top = node.Y + 'px';
                    node.positioned = true;
                }

                if (node.id !== 0 && !(node.parent().id === 0 && this.CONFIG.hideRootNode)) {
                    this.setConnectionToParent(node, hidePoint); // skip the root node
                }
                else if (!this.CONFIG.hideRootNode && node.drawLineThrough) {
                    // drawlinethrough is performed for for the root node also
                    node.drawLineThroughMe();
                }

                self.CONFIG.callback.onAfterPositionNode.apply(self, [node, i, containerCenter, treeCenter]);
            }
            return this;
        },

        /**
         * Create Raphael instance, (optionally set scroll bars if necessary)
         * @param {number} treeWidth
         * @param {number} treeHeight
         * @returns {Tree}
         */
        handleOverflow: function (treeWidth, treeHeight) {
            var viewWidth = this.drawArea.clientWidth,
                viewHeight = treeHeight + this.CONFIG.padding * 2;

            this._R.setSize(viewWidth, viewHeight);

            if (this.CONFIG.scrollbar === 'resize') {
                UTIL.setDimensions(this.drawArea, viewWidth, viewHeight);
            }
            else if (!UTIL.isjQueryAvailable() || this.CONFIG.scrollbar === 'native') {

                if (this.drawArea.clientWidth < treeWidth) { // is overflow-x necessary
                    this.drawArea.style.overflowX = "auto";
                }

                if (this.drawArea.clientHeight < treeHeight) { // is overflow-y necessary
                    this.drawArea.style.overflowY = "auto";
                }
            }
            // Fancy scrollbar relies heavily on jQuery, so guarding with if ( $ )
            else if (this.CONFIG.scrollbar === 'fancy') {
                var jq_drawArea = $(this.drawArea);
                if (jq_drawArea.hasClass('ps-container')) { // znaci da je 'fancy' vec inicijaliziran, treba updateat
                    jq_drawArea.find('.Treant').css({
                        width: viewWidth,
                        height: viewHeight
                    });

                    jq_drawArea.perfectScrollbar('update');
                }
                else {
                    var mainContainer = jq_drawArea.wrapInner('<div class="Treant"/>'),
                        child = mainContainer.find('.Treant');

                    child.css({
                        width: viewWidth,
                        height: viewHeight
                    });

                    mainContainer.perfectScrollbar();
                }
            } // else this.CONFIG.scrollbar == 'None'

            return this;
        },
        /**
         * @param {TreeNode} treeNode
         * @param {boolean} hidePoint
         * @returns {Tree}
         */
        setConnectionToParent: function (treeNode, hidePoint) {
            var stacked = treeNode.stackParentId,
                connLine,
                parent = (stacked ? this.nodeDB.get(stacked) : treeNode.parent()),

                pathString = hidePoint ?
                    this.getPointPathString(hidePoint) :
                    this.getPathString(parent, treeNode, stacked);

            if (this.connectionStore[treeNode.id]) {
                // connector already exists, update the connector geometry
                connLine = this.connectionStore[treeNode.id];
                this.animatePath(connLine, pathString);
            }
            else {
                connLine = this._R.path(pathString);
                this.connectionStore[treeNode.id] = connLine;

                // don't show connector arrows por pseudo nodes
                if (treeNode.pseudo) {
                    delete parent.connStyle.style['arrow-end'];
                }
                if (parent.pseudo) {
                    delete parent.connStyle.style['arrow-start'];
                }

                connLine.attr(parent.connStyle.style);

                if (treeNode.drawLineThrough || treeNode.pseudo) {
                    treeNode.drawLineThroughMe(hidePoint);
                }
            }
            treeNode.connector = connLine;
            return this;
        },

        /**
         * Create the path which is represented as a point, used for hiding the connection
         * A path with a leading "_" indicates the path will be hidden
         * See: http://dmitrybaranovskiy.github.io/raphael/reference.html#Paper.path
         * @param {object} hidePoint
         * @returns {string}
         */
        getPointPathString: function (hidePoint) {
            return ["_M", hidePoint.x, ",", hidePoint.y, 'L', hidePoint.x, ",", hidePoint.y, hidePoint.x, ",", hidePoint.y].join(' ');
        },

        /**
         * This method relied on receiving a valid Raphael Paper.path.
         * See: http://dmitrybaranovskiy.github.io/raphael/reference.html#Paper.path
         * A pathString is typically in the format of "M10,20L30,40"
         * @param path
         * @param {string} pathString
         * @returns {Tree}
         */
        animatePath: function (path, pathString) {
            if (path.hidden && pathString.charAt(0) !== "_") { // path will be shown, so show it
                path.show();
                path.hidden = false;
            }

            // See: http://dmitrybaranovskiy.github.io/raphael/reference.html#Element.animate
            path.animate(
                {
                    path: pathString.charAt(0) === "_" ?
                        pathString.substring(1) :
                        pathString // remove the "_" prefix if it exists
                },
                this.CONFIG.animation.connectorsSpeed,
                this.CONFIG.animation.connectorsAnimation,
                function () {
                    if (pathString.charAt(0) === "_") { // animation is hiding the path, hide it at the and of animation
                        path.hide();
                        path.hidden = true;
                    }
                }
            );
            return this;
        },

        /**
         *
         * @param {TreeNode} from_node
         * @param {TreeNode} to_node
         * @param {boolean} stacked
         * @returns {string}
         */
        getPathString: function (from_node, to_node, stacked) {
            var startPoint = from_node.connectorPoint(true),
                endPoint = to_node.connectorPoint(false),
                orientation = this.CONFIG.rootOrientation,
                connType = from_node.connStyle.type,
                P1 = {}, P2 = {};

            if (orientation === 'NORTH' || orientation === 'SOUTH') {
                P1.y = P2.y = (startPoint.y + endPoint.y) / 2;

                P1.x = startPoint.x;
                P2.x = endPoint.x;
            }
            else if (orientation === 'EAST' || orientation === 'WEST') {
                P1.x = P2.x = (startPoint.x + endPoint.x) / 2;

                P1.y = startPoint.y;
                P2.y = endPoint.y;
            }

            // sp, p1, pm, p2, ep == "x,y"
            var sp = startPoint.x + ',' + startPoint.y, p1 = P1.x + ',' + P1.y, p2 = P2.x + ',' + P2.y, ep = endPoint.x + ',' + endPoint.y,
                pm = (P1.x + P2.x) / 2 + ',' + (P1.y + P2.y) / 2, pathString, stackPoint;

            if (stacked) { // STACKED CHILDREN

                stackPoint = (orientation === 'EAST' || orientation === 'WEST') ?
                    endPoint.x + ',' + startPoint.y :
                    startPoint.x + ',' + endPoint.y;

                if (connType === "step" || connType === "straight") {
                    pathString = ["M", sp, 'L', stackPoint, 'L', ep];
                }
                else if (connType === "curve" || connType === "bCurve") {
                    var helpPoint, // used for nicer curve lines
                        indent = from_node.connStyle.stackIndent;

                    if (orientation === 'NORTH') {
                        helpPoint = (endPoint.x - indent) + ',' + (endPoint.y - indent);
                    }
                    else if (orientation === 'SOUTH') {
                        helpPoint = (endPoint.x - indent) + ',' + (endPoint.y + indent);
                    }
                    else if (orientation === 'EAST') {
                        helpPoint = (endPoint.x + indent) + ',' + startPoint.y;
                    }
                    else if (orientation === 'WEST') {
                        helpPoint = (endPoint.x - indent) + ',' + startPoint.y;
                    }
                    pathString = ["M", sp, 'L', helpPoint, 'S', stackPoint, ep];
                }

            }
            else {  // NORMAL CHILDREN
                if (connType === "step") {
                    pathString = ["M", sp, 'L', p1, 'L', p2, 'L', ep];
                }
                else if (connType === "curve") {
                    pathString = ["M", sp, 'C', p1, p2, ep];
                }
                else if (connType === "bCurve") {
                    pathString = ["M", sp, 'Q', p1, pm, 'T', ep];
                }
                else if (connType === "straight") {
                    pathString = ["M", sp, 'L', sp, ep];
                }
            }

            return pathString.join(" ");
        },

        /**
         * Algorithm works from left to right, so previous processed node will be left neighbour of the next node
         * @param {TreeNode} node
         * @param {number} level
         * @returns {Tree}
         */
        setNeighbors: function (node, level) {
            node.leftNeighborId = this.lastNodeOnLevel[level];
            if (node.leftNeighborId) {
                node.leftNeighbor().rightNeighborId = node.id;
            }
            this.lastNodeOnLevel[level] = node.id;
            return this;
        },

        /**
         * Used for calculation of height and width of a level (level dimensions)
         * @param {TreeNode} node
         * @param {number} level
         * @returns {Tree}
         */
        calcLevelDim: function (node, level) { // root node is on level 0
            this.levelMaxDim[level] = {
                width: Math.max(this.levelMaxDim[level] ? this.levelMaxDim[level].width : 0, node.width),
                height: Math.max(this.levelMaxDim[level] ? this.levelMaxDim[level].height : 0, node.height)
            };
            return this;
        },

        /**
         * @returns {Tree}
         */
        resetLevelData: function () {
            this.lastNodeOnLevel = [];
            this.levelMaxDim = [];
            return this;
        },

        /**
         * @returns {TreeNode}
         */
        root: function () {
            return this.nodeDB.get(0);
        }
    };

    /**
     * NodeDB is used for storing the nodes. Each tree has its own NodeDB.
     * @param {object} nodeStructure
     * @param {Tree} tree
     * @constructor
     */
    var NodeDB = function (nodeStructure, tree) {
        this.reset(nodeStructure, tree);
    };

    NodeDB.prototype = {

        /**
         * @param {object} nodeStructure
         * @param {Tree} tree
         * @returns {NodeDB}
         */
        reset: function (nodeStructure, tree) {

            this.db = [];

            var self = this;

            /**
             * @param {object} node
             * @param {number} parentId
             */
            function iterateChildren(node, parentId) {
                var newNode = self.createNode(node, parentId, tree, null);

                if (node.children) {
                    // pseudo node is used for descending children to the next level
                    if (node.childrenDropLevel && node.childrenDropLevel > 0) {
                        while (node.childrenDropLevel--) {
                            // pseudo node needs to inherit the connection style from its parent for continuous connectors
                            var connStyle = UTIL.cloneObj(newNode.connStyle);
                            newNode = self.createNode('pseudo', newNode.id, tree, null);
                            newNode.connStyle = connStyle;
                            newNode.children = [];
                        }
                    }

                    var stack = (node.stackChildren && !self.hasGrandChildren(node)) ? newNode.id : null;

                    // children are positioned on separate levels, one beneath the other
                    if (stack !== null) {
                        newNode.stackChildren = [];
                    }

                    for (var i = 0, len = node.children.length; i < len; i++) {
                        if (stack !== null) {
                            newNode = self.createNode(node.children[i], newNode.id, tree, stack);
                            if ((i + 1) < len) {
                                // last node cant have children
                                newNode.children = [];
                            }
                        }
                        else {
                            iterateChildren(node.children[i], newNode.id);
                        }
                    }
                }
            }

            if (tree.CONFIG.animateOnInit) {
                nodeStructure.collapsed = true;
            }

            iterateChildren(nodeStructure, -1); // root node

            this.createGeometries(tree);

            return this;
        },

        /**
         * @param {Tree} tree
         * @returns {NodeDB}
         */
        createGeometries: function (tree) {
            var i = this.db.length;

            while (i--) {
                this.get(i).createGeometry(tree);
            }
            return this;
        },

        /**
         * @param {number} nodeId
         * @returns {TreeNode}
         */
        get: function (nodeId) {
            return this.db[nodeId]; // get TreeNode by ID
        },

        /**
         * @param {function} callback
         * @returns {NodeDB}
         */
        walk: function (callback) {
            var i = this.db.length;

            while (i--) {
                callback.apply(this, [this.get(i)]);
            }
            return this;
        },

        /**
         *
         * @param {object} nodeStructure
         * @param {number} parentId
         * @param {Tree} tree
         * @param {number} stackParentId
         * @returns {TreeNode}
         */
        createNode: function (nodeStructure, parentId, tree, stackParentId) {
            var node = new TreeNode(nodeStructure, this.db.length, parentId, tree, stackParentId);

            this.db.push(node);

            // skip root node (0)
            if (parentId >= 0) {
                var parent = this.get(parentId);

                // todo: refactor into separate private method
                if (nodeStructure.position) {
                    if (nodeStructure.position === 'left') {
                        parent.children.push(node.id);
                    }
                    else if (nodeStructure.position === 'right') {
                        parent.children.splice(0, 0, node.id);
                    }
                    else if (nodeStructure.position === 'center') {
                        parent.children.splice(Math.floor(parent.children.length / 2), 0, node.id);
                    }
                    else {
                        // edge case when there's only 1 child
                        var position = parseInt(nodeStructure.position);
                        if (parent.children.length === 1 && position > 0) {
                            parent.children.splice(0, 0, node.id);
                        }
                        else {
                            parent.children.splice(
                                Math.max(position, parent.children.length - 1),
                                0, node.id
                            );
                        }
                    }
                }
                else {
                    parent.children.push(node.id);
                }
            }

            if (stackParentId) {
                this.get(stackParentId).stackParent = true;
                this.get(stackParentId).stackChildren.push(node.id);
            }

            return node;
        },

        getMinMaxCoord: function (dim, parent, MinMax) { // used for getting the dimensions of the tree, dim = 'X' || 'Y'
            // looks for min and max (X and Y) within the set of nodes
            parent = parent || this.get(0);

            MinMax = MinMax || { // start with root node dimensions
                min: parent[dim],
                max: parent[dim] + ((dim === 'X') ? parent.width : parent.height)
            };

            var i = parent.childrenCount();

            while (i--) {
                var node = parent.childAt(i),
                    maxTest = node[dim] + ((dim === 'X') ? node.width : node.height),
                    minTest = node[dim];

                if (maxTest > MinMax.max) {
                    MinMax.max = maxTest;
                }
                if (minTest < MinMax.min) {
                    MinMax.min = minTest;
                }

                this.getMinMaxCoord(dim, node, MinMax);
            }
            return MinMax;
        },

        /**
         * @param {object} nodeStructure
         * @returns {boolean}
         */
        hasGrandChildren: function (nodeStructure) {
            var i = nodeStructure.children.length;
            while (i--) {
                if (nodeStructure.children[i].children) {
                    return true;
                }
            }
            return false;
        }
    };

    /**
     * TreeNode constructor.
     * @param {object} nodeStructure
     * @param {number} id
     * @param {number} parentId
     * @param {Tree} tree
     * @param {number} stackParentId
     * @constructor
     */
    var TreeNode = function (nodeStructure, id, parentId, tree, stackParentId) {
        this.reset(nodeStructure, id, parentId, tree, stackParentId);
    };

    TreeNode.prototype = {

        /**
         * @param {object} nodeStructure
         * @param {number} id
         * @param {number} parentId
         * @param {Tree} tree
         * @param {number} stackParentId
         * @returns {TreeNode}
         */
        reset: function (nodeStructure, id, parentId, tree, stackParentId) {
            this.id = id;
            this.parentId = parentId;
            this.treeId = tree.id;

            this.prelim = 0;
            this.modifier = 0;
            this.leftNeighborId = null;

            this.stackParentId = stackParentId;

            // pseudo node is a node with width=height=0, it is invisible, but necessary for the correct positioning of the tree
            this.pseudo = nodeStructure === 'pseudo' || nodeStructure['pseudo']; // todo: surely if nodeStructure is a scalar then the rest will error:

            this.meta = nodeStructure.meta || {};
            this.image = nodeStructure.image || null;

            this.link = UTIL.createMerge(tree.CONFIG.node.link, nodeStructure.link);

            this.connStyle = UTIL.createMerge(tree.CONFIG.connectors, nodeStructure.connectors);
            this.connector = null;

            this.drawLineThrough = nodeStructure.drawLineThrough === false ? false : (nodeStructure.drawLineThrough || tree.CONFIG.node.drawLineThrough);

            this.collapsable = nodeStructure.collapsable === false ? false : (nodeStructure.collapsable || tree.CONFIG.node.collapsable);
            this.collapsed = nodeStructure.collapsed;

            this.text = nodeStructure.text;

            // '.node' DIV
            this.nodeInnerHTML = nodeStructure.innerHTML;
            this.nodeHTMLclass = (tree.CONFIG.node.HTMLclass ? tree.CONFIG.node.HTMLclass : '') + // globally defined class for the nodex
                (nodeStructure.HTMLclass ? (' ' + nodeStructure.HTMLclass) : '');       // + specific node class

            this.nodeHTMLid = nodeStructure.HTMLid;

            this.children = [];

            return this;
        },

        /**
         * @returns {Tree}
         */
        getTree: function () {
            return TreeStore.get(this.treeId);
        },

        /**
         * @returns {object}
         */
        getTreeConfig: function () {
            return this.getTree().CONFIG;
        },

        /**
         * @returns {NodeDB}
         */
        getTreeNodeDb: function () {
            return this.getTree().getNodeDb();
        },

        /**
         * @param {number} nodeId
         * @returns {TreeNode}
         */
        lookupNode: function (nodeId) {
            return this.getTreeNodeDb().get(nodeId);
        },

        /**
         * @returns {Tree}
         */
        Tree: function () {
            return TreeStore.get(this.treeId);
        },

        /**
         * @param {number} nodeId
         * @returns {TreeNode}
         */
        dbGet: function (nodeId) {
            return this.getTreeNodeDb().get(nodeId);
        },

        /**
         * Returns the width of the node
         * @returns {float}
         */
        size: function () {
            var orientation = this.getTreeConfig().rootOrientation;

            if (this.pseudo) {
                // prevents separating the subtrees
                return (-this.getTreeConfig().subTeeSeparation);
            }

            if (orientation === 'NORTH' || orientation === 'SOUTH') {
                return this.width;
            }
            else if (orientation === 'WEST' || orientation === 'EAST') {
                return this.height;
            }
        },

        /**
         * @returns {number}
         */
        childrenCount: function () {
            return ((this.collapsed || !this.children) ? 0 : this.children.length);
        },

        /**
         * @param {number} index
         * @returns {TreeNode}
         */
        childAt: function (index) {
            return this.dbGet(this.children[index]);
        },

        /**
         * @returns {TreeNode}
         */
        firstChild: function () {
            return this.childAt(0);
        },

        /**
         * @returns {TreeNode}
         */
        lastChild: function () {
            return this.childAt(this.children.length - 1);
        },

        /**
         * @returns {TreeNode}
         */
        parent: function () {
            return this.lookupNode(this.parentId);
        },

        /**
         * @returns {TreeNode}
         */
        leftNeighbor: function () {
            if (this.leftNeighborId) {
                return this.lookupNode(this.leftNeighborId);
            }
        },

        /**
         * @returns {TreeNode}
         */
        rightNeighbor: function () {
            if (this.rightNeighborId) {
                return this.lookupNode(this.rightNeighborId);
            }
        },

        /**
         * @returns {TreeNode}
         */
        leftSibling: function () {
            var leftNeighbor = this.leftNeighbor();

            if (leftNeighbor && leftNeighbor.parentId === this.parentId) {
                return leftNeighbor;
            }
        },

        /**
         * @returns {TreeNode}
         */
        rightSibling: function () {
            var rightNeighbor = this.rightNeighbor();

            if (rightNeighbor && rightNeighbor.parentId === this.parentId) {
                return rightNeighbor;
            }
        },

        /**
         * @returns {number}
         */
        childrenCenter: function () {
            var first = this.firstChild(),
                last = this.lastChild();

            return (first.prelim + ((last.prelim - first.prelim) + last.size()) / 2);
        },

        /**
         * Find out if one of the node ancestors is collapsed
         * @returns {*}
         */
        collapsedParent: function () {
            var parent = this.parent();
            if (!parent) {
                return false;
            }
            if (parent.collapsed) {
                return parent;
            }
            return parent.collapsedParent();
        },

        /**
         * Returns the leftmost child at specific level, (initial level = 0)
         * @param level
         * @param depth
         * @returns {*}
         */
        leftMost: function (level, depth) {
            if (level >= depth) {
                return this;
            }
            if (this.childrenCount() === 0) {
                return;
            }

            for (var i = 0, n = this.childrenCount(); i < n; i++) {
                var leftmostDescendant = this.childAt(i).leftMost(level + 1, depth);
                if (leftmostDescendant) {
                    return leftmostDescendant;
                }
            }
        },

        // returns start or the end point of the connector line, origin is upper-left
        connectorPoint: function (startPoint) {
            var orient = this.Tree().CONFIG.rootOrientation, point = {};

            if (this.stackParentId) { // return different end point if node is a stacked child
                if (orient === 'NORTH' || orient === 'SOUTH') {
                    orient = 'WEST';
                }
                else if (orient === 'EAST' || orient === 'WEST') {
                    orient = 'NORTH';
                }
            }

            // if pseudo, a virtual center is used
            if (orient === 'NORTH') {
                point.x = (this.pseudo) ? this.X - this.Tree().CONFIG.subTeeSeparation / 2 : this.X + this.width / 2;
                point.y = (startPoint) ? this.Y + this.height : this.Y;
            }
            else if (orient === 'SOUTH') {
                point.x = (this.pseudo) ? this.X - this.Tree().CONFIG.subTeeSeparation / 2 : this.X + this.width / 2;
                point.y = (startPoint) ? this.Y : this.Y + this.height;
            }
            else if (orient === 'EAST') {
                point.x = (startPoint) ? this.X : this.X + this.width;
                point.y = (this.pseudo) ? this.Y - this.Tree().CONFIG.subTeeSeparation / 2 : this.Y + this.height / 2;
            }
            else if (orient === 'WEST') {
                point.x = (startPoint) ? this.X + this.width : this.X;
                point.y = (this.pseudo) ? this.Y - this.Tree().CONFIG.subTeeSeparation / 2 : this.Y + this.height / 2;
            }
            return point;
        },

        /**
         * @returns {string}
         */
        pathStringThrough: function () { // get the geometry of a path going through the node
            var startPoint = this.connectorPoint(true),
                endPoint = this.connectorPoint(false);

            return ["M", startPoint.x + "," + startPoint.y, 'L', endPoint.x + "," + endPoint.y].join(" ");
        },

        /**
         * @param {object} hidePoint
         */
        drawLineThroughMe: function (hidePoint) { // hidepoint se proslijedjuje ako je node sakriven zbog collapsed
            var pathString = hidePoint ?
                this.Tree().getPointPathString(hidePoint) :
                this.pathStringThrough();

            this.lineThroughMe = this.lineThroughMe || this.Tree()._R.path(pathString);

            var line_style = UTIL.cloneObj(this.connStyle.style);

            delete line_style['arrow-start'];
            delete line_style['arrow-end'];

            this.lineThroughMe.attr(line_style);

            if (hidePoint) {
                this.lineThroughMe.hide();
                this.lineThroughMe.hidden = true;
            }
        },

        addSwitchEvent: function (nodeSwitch) {
            var self = this;
            UTIL.addEvent(nodeSwitch, 'click',
                function (e) {
                    e.preventDefault();
                    if (self.getTreeConfig().callback.onBeforeClickCollapseSwitch.apply(self, [nodeSwitch, e]) === false) {
                        return false;
                    }

                    self.toggleCollapse();

                    self.getTreeConfig().callback.onAfterClickCollapseSwitch.apply(self, [nodeSwitch, e]);
                }
            );
        },

        /**
         * @returns {TreeNode}
         */
        collapse: function () {
            if (!this.collapsed) {
                this.toggleCollapse();
            }
            return this;
        },

        /**
         * @returns {TreeNode}
         */
        expand: function () {
            if (this.collapsed) {
                this.toggleCollapse();
            }
            return this;
        },

        /**
         * @returns {TreeNode}
         */
        toggleCollapse: function () {
            var oTree = this.getTree();

            if (!oTree.inAnimation) {
                oTree.inAnimation = true;

                this.collapsed = !this.collapsed; // toggle the collapse at each click
                UTIL.toggleClass(this.nodeDOM, 'collapsed', this.collapsed);

                oTree.positionTree();

                var self = this;

                setTimeout(
                    function () { // set the flag after the animation
                        oTree.inAnimation = false;
                        oTree.CONFIG.callback.onToggleCollapseFinished.apply(oTree, [self, self.collapsed]);
                    },
                    (oTree.CONFIG.animation.nodeSpeed > oTree.CONFIG.animation.connectorsSpeed) ?
                        oTree.CONFIG.animation.nodeSpeed :
                        oTree.CONFIG.animation.connectorsSpeed
                );
            }
            return this;
        },

        hide: function (collapse_to_point) {
            collapse_to_point = collapse_to_point || false;

            var bCurrentState = this.hidden;
            this.hidden = true;

            this.nodeDOM.style.overflow = 'hidden';

            var tree = this.getTree(),
                config = this.getTreeConfig(),
                oNewState = {
                    opacity: 0
                };

            if (collapse_to_point) {
                oNewState.left = collapse_to_point.x;
                oNewState.top = collapse_to_point.y;
            }

            // if parent was hidden in initial configuration, position the node behind the parent without animations
            if (!this.positioned || bCurrentState) {
                this.nodeDOM.style.visibility = 'hidden';
                setTimeout(() => { this.nodeDOM.style.display = 'none'; }, config.animation.connectorsSpeed);
                if ($) {
                    $(this.nodeDOM).css(oNewState);
                }
                else {
                    this.nodeDOM.style.left = oNewState.left + 'px';
                    this.nodeDOM.style.top = oNewState.top + 'px';
                }
                this.positioned = true;
            }
            else {
                // todo: fix flashy bug when a node is manually hidden and tree.redraw is called.
                if ($) {
                    $(this.nodeDOM).animate(
                        oNewState, config.animation.nodeSpeed, config.animation.nodeAnimation,
                        function () {
                            this.style.visibility = 'hidden';
                        }
                    );
                }
                else {
                    this.nodeDOM.style.transition = 'all ' + config.animation.nodeSpeed + 'ms ease';
                    this.nodeDOM.style.transitionProperty = 'opacity, left, top';
                    this.nodeDOM.style.opacity = oNewState.opacity;
                    this.nodeDOM.style.left = oNewState.left + 'px';
                    this.nodeDOM.style.top = oNewState.top + 'px';
                    this.nodeDOM.style.visibility = 'hidden';
                    setTimeout(() => { this.nodeDOM.style.display = 'none'; },
                        config.animation.connectorsSpeed
                    );
                }
            }

            // animate the line through node if the line exists
            if (this.lineThroughMe) {
                var new_path = tree.getPointPathString(collapse_to_point);
                if (bCurrentState) {
                    // update without animations
                    this.lineThroughMe.attr({ path: new_path });
                }
                else {
                    // update with animations
                    tree.animatePath(this.lineThroughMe, tree.getPointPathString(collapse_to_point));
                }
            }

            return this;
        },

        /**
         * @returns {TreeNode}
         */
        hideConnector: function () {
            var oTree = this.Tree();
            var oPath = oTree.connectionStore[this.id];
            if (oPath) {
                oPath.animate(
                    { 'opacity': 0 },
                    oTree.CONFIG.animation.connectorsSpeed,
                    oTree.CONFIG.animation.connectorsAnimation
                );
            }
            return this;
        },

        show: function () {
            var bCurrentState = this.hidden;
            this.hidden = false;

            this.nodeDOM.style.visibility = 'visible';

            var oTree = this.Tree();

            var oNewState = {
                left: this.X,
                top: this.Y,
                opacity: 1
            },
                config = this.getTreeConfig();

            // if the node was hidden, update opacity and position
            if ($) {
                $(this.nodeDOM).animate(
                    oNewState,
                    config.animation.nodeSpeed, config.animation.nodeAnimation,
                    function () {
                        // $.animate applies "overflow:hidden" to the node, remove it to avoid visual problems
                        this.style.overflow = "";
                    }
                );
            }
            else {
                this.nodeDOM.style.transition = 'all ' + config.animation.nodeSpeed + 'ms ease';
                this.nodeDOM.style.transitionProperty = 'opacity, left, top';
                this.nodeDOM.style.left = oNewState.left + 'px';
                this.nodeDOM.style.top = oNewState.top + 'px';
                this.nodeDOM.style.opacity = oNewState.opacity;
                this.nodeDOM.style.overflow = '';
                this.nodeDOM.style.display = 'block';
            }

            if (this.lineThroughMe) {
                this.getTree().animatePath(this.lineThroughMe, this.pathStringThrough());
            }

            return this;
        },

        /**
         * @returns {TreeNode}
         */
        showConnector: function () {
            var oTree = this.Tree();
            var oPath = oTree.connectionStore[this.id];
            if (oPath) {
                oPath.animate(
                    { 'opacity': 1 },
                    oTree.CONFIG.animation.connectorsSpeed,
                    oTree.CONFIG.animation.connectorsAnimation
                );
            }
            return this;
        }
    };


    /**
     * Build a node from the 'text' and 'img' property and return with it.
     *
     * The node will contain all the fields that present under the 'text' property
     * Each field will refer to a css class with name defined as node-{$property_name}
     *
     * Example:
     * The definition:
     *
     *   text: {
     *     desc: "some description",
     *     paragraph: "some text"
     *   }
     *
     * will generate the following elements:
     *
     *   <p class="node-desc">some description</p>
     *   <p class="node-paragraph">some text</p>
     *
     * @Returns the configured node
     */
    TreeNode.prototype.buildNodeFromText = function (node) {
        // IMAGE
        if (this.image) {
            image = document.createElement('img');
            image.src = this.image;
            node.appendChild(image);
        }

        // TEXT
        if (this.text) {
            for (var key in this.text) {
                // adding DATA Attributes to the node
                if (key.startsWith("data-")) {
                    node.setAttribute(key, this.text[key]);
                } else {

                    var textElement = document.createElement(this.text[key].href ? 'a' : 'p');

                    // make an <a> element if required
                    if (this.text[key].href) {
                        textElement.href = this.text[key].href;
                        if (this.text[key].target) {
                            textElement.target = this.text[key].target;
                        }
                    }

                    textElement.className = "node-" + key;
                    textElement.appendChild(document.createTextNode(
                        this.text[key].val ? this.text[key].val :
                            this.text[key] instanceof Object ? "'val' param missing!" : this.text[key]
                    )
                    );

                    node.appendChild(textElement);
                }
            }
        }
        return node;
    };

    /**
     * Build a node from  'nodeInnerHTML' property that defines an existing HTML element, referenced by it's id, e.g: #someElement
     * Change the text in the passed node to 'Wrong ID selector' if the referenced element does ot exist,
     * return with a cloned and configured node otherwise
     *
     * @Returns node the configured node
     */
    TreeNode.prototype.buildNodeFromHtml = function (node) {
        // get some element by ID and clone its structure into a node
        if (this.nodeInnerHTML.charAt(0) === "#") {
            var elem = document.getElementById(this.nodeInnerHTML.substring(1));
            if (elem) {
                node = elem.cloneNode(true);
                node.id += "-clone";
                node.className += " node";
            }
            else {
                node.innerHTML = "<b> Wrong ID selector </b>";
            }
        }
        else {
            // insert your custom HTML into a node
            node.innerHTML = this.nodeInnerHTML;
        }
        return node;
    };

    /**
     * @param {Tree} tree
     */
    TreeNode.prototype.createGeometry = function (tree) {
        if (this.id === 0 && tree.CONFIG.hideRootNode) {
            this.width = 0;
            this.height = 0;
            return;
        }

        var drawArea = tree.drawArea,
            image,

            /////////// CREATE NODE //////////////
            node = document.createElement(this.link.href ? 'a' : 'div');

        node.className = (!this.pseudo) ? TreeNode.CONFIG.nodeHTMLclass : 'pseudo';
        if (this.nodeHTMLclass && !this.pseudo) {
            node.className += ' ' + this.nodeHTMLclass;
        }

        if (this.nodeHTMLid) {
            node.id = this.nodeHTMLid;
        }

        if (this.link.href) {
            node.href = this.link.href;
            node.target = this.link.target;
        }

        if ($) {
            $(node).data('treenode', this);
        }
        else {
            node.data = {
                'treenode': this
            };
        }

        /////////// BUILD NODE CONTENT //////////////
        if (!this.pseudo) {
            node = this.nodeInnerHTML ? this.buildNodeFromHtml(node) : this.buildNodeFromText(node)

            // handle collapse switch
            if (this.collapsed || (this.collapsable && this.childrenCount() && !this.stackParentId)) {
                this.createSwitchGeometry(tree, node);
            }
        }

        tree.CONFIG.callback.onCreateNode.apply(tree, [this, node]);

        /////////// APPEND all //////////////
        drawArea.appendChild(node);

        this.width = node.offsetWidth;
        this.height = node.offsetHeight;

        this.nodeDOM = node;

        tree.imageLoader.processNode(this);
    };

    /**
     * @param {Tree} tree
     * @param {Element} nodeEl
     */
    TreeNode.prototype.createSwitchGeometry = function (tree, nodeEl) {
        nodeEl = nodeEl || this.nodeDOM;

        // safe guard and check to see if it has a collapse switch
        var nodeSwitchEl = UTIL.findEl('.collapse-switch', true, nodeEl);
        if (!nodeSwitchEl) {
            nodeSwitchEl = document.createElement('a');
            nodeSwitchEl.className = "collapse-switch";

            nodeEl.appendChild(nodeSwitchEl);
            this.addSwitchEvent(nodeSwitchEl);
            if (this.collapsed) {
                nodeEl.className += " collapsed";
            }

            tree.CONFIG.callback.onCreateNodeCollapseSwitch.apply(tree, [this, nodeEl, nodeSwitchEl]);
        }
        return nodeSwitchEl;
    };


    // ###########################################
    //      Expose global + default CONFIG params
    // ###########################################


    Tree.CONFIG = {
        maxDepth: 100,
        rootOrientation: 'NORTH', // NORTH || EAST || WEST || SOUTH
        nodeAlign: 'CENTER', // CENTER || TOP || BOTTOM
        levelSeparation: 30,
        siblingSeparation: 30,
        subTeeSeparation: 30,

        hideRootNode: false,

        animateOnInit: false,
        animateOnInitDelay: 100,

        padding: 15, // the difference is seen only when the scrollbar is shown
        scrollbar: 'native', // "native" || "fancy" || "None" (PS: "fancy" requires jquery and perfect-scrollbar)

        connectors: {
            type: 'curve', // 'curve' || 'step' || 'straight' || 'bCurve'
            style: {
                stroke: 'black'
            },
            stackIndent: 15
        },

        node: { // each node inherits this, it can all be overridden in node config

            // HTMLclass: 'node',
            // drawLineThrough: false,
            // collapsable: false,
            link: {
                target: '_self'
            }
        },

        animation: { // each node inherits this, it can all be overridden in node config
            nodeSpeed: 450,
            nodeAnimation: 'linear',
            connectorsSpeed: 450,
            connectorsAnimation: 'linear'
        },

        callback: {
            onCreateNode: function (treeNode, treeNodeDom) { }, // this = Tree
            onCreateNodeCollapseSwitch: function (treeNode, treeNodeDom, switchDom) { }, // this = Tree
            onAfterAddNode: function (newTreeNode, parentTreeNode, nodeStructure) { }, // this = Tree
            onBeforeAddNode: function (parentTreeNode, nodeStructure) { }, // this = Tree
            onAfterPositionNode: function (treeNode, nodeDbIndex, containerCenter, treeCenter) { }, // this = Tree
            onBeforePositionNode: function (treeNode, nodeDbIndex, containerCenter, treeCenter) { }, // this = Tree
            onToggleCollapseFinished: function (treeNode, bIsCollapsed) { }, // this = Tree
            onAfterClickCollapseSwitch: function (nodeSwitch, event) { }, // this = TreeNode
            onBeforeClickCollapseSwitch: function (nodeSwitch, event) { }, // this = TreeNode
            onTreeLoaded: function (rootTreeNode) { } // this = Tree
        }
    };

    TreeNode.CONFIG = {
        nodeHTMLclass: 'node'
    };

    // #############################################
    // Makes a JSON chart config out of Array config
    // #############################################

    var JSONconfig = {
        make: function (configArray) {

            var i = configArray.length, node;

            this.jsonStructure = {
                chart: null,
                nodeStructure: null
            };
            //fist loop: find config, find root;
            while (i--) {
                node = configArray[i];
                if (node.hasOwnProperty('container')) {
                    this.jsonStructure.chart = node;
                    continue;
                }

                if (!node.hasOwnProperty('parent') && !node.hasOwnProperty('container')) {
                    this.jsonStructure.nodeStructure = node;
                    node._json_id = 0;
                }
            }

            this.findChildren(configArray);

            return this.jsonStructure;
        },

        findChildren: function (nodes) {
            var parents = [0]; // start with a a root node

            while (parents.length) {
                var parentId = parents.pop(),
                    parent = this.findNode(this.jsonStructure.nodeStructure, parentId),
                    i = 0, len = nodes.length,
                    children = [];

                for (; i < len; i++) {
                    var node = nodes[i];
                    if (node.parent && (node.parent._json_id === parentId)) { // skip config and root nodes

                        node._json_id = this.getID();

                        delete node.parent;

                        children.push(node);
                        parents.push(node._json_id);
                    }
                }

                if (children.length) {
                    parent.children = children;
                }
            }
        },

        findNode: function (node, nodeId) {
            var childrenLen, found;

            if (node._json_id === nodeId) {
                return node;
            }
            else if (node.children) {
                childrenLen = node.children.length;
                while (childrenLen--) {
                    found = this.findNode(node.children[childrenLen], nodeId);
                    if (found) {
                        return found;
                    }
                }
            }
        },

        getID: (
            function () {
                var i = 1;
                return function () {
                    return i++;
                };
            }
        )()
    };

    /**
     * Chart constructor.
     */
    var Treant = function (jsonConfig, callback, jQuery) {
        if (jsonConfig instanceof Array) {
            jsonConfig = JSONconfig.make(jsonConfig);
        }

        // optional
        if (jQuery) {
            $ = jQuery;
        }

        this.tree = TreeStore.createTree(jsonConfig);
        this.tree.positionTree(callback);
    };

    Treant.prototype.destroy = function () {
        TreeStore.destroy(this.tree.id);
    };

    /* expose constructor globally */
    window.Treant = Treant;

})();
</script>
        <script>// ┌────────────────────────────────────────────────────────────────────┐ \\
// │ Raphael 2.1.4 - JavaScript Vector Library                          │ \\
// ├────────────────────────────────────────────────────────────────────┤ \\
// │ Copyright © 2008-2012 Dmitry Baranovskiy (http://raphaeljs.com)    │ \\
// │ Copyright © 2008-2012 Sencha Labs (http://sencha.com)              │ \\
// ├────────────────────────────────────────────────────────────────────┤ \\
// │ Licensed under the MIT (http://raphaeljs.com/license.html) license.│ \\
// └────────────────────────────────────────────────────────────────────┘ \\
!function(a,b){"function"==typeof define&&define.amd?define("eve",function(){return b()}):"object"==typeof exports?module.exports=b():a.eve=b()}(this,function(){var a,b,c="0.4.2",d="hasOwnProperty",e=/[\.\/]/,f="*",g=function(){},h=function(a,b){return a-b},i={n:{}},j=function(c,d){c=String(c);var e,f=b,g=Array.prototype.slice.call(arguments,2),i=j.listeners(c),k=0,l=[],m={},n=[],o=a;a=c,b=0;for(var p=0,q=i.length;q>p;p++)"zIndex"in i[p]&&(l.push(i[p].zIndex),i[p].zIndex<0&&(m[i[p].zIndex]=i[p]));for(l.sort(h);l[k]<0;)if(e=m[l[k++]],n.push(e.apply(d,g)),b)return b=f,n;for(p=0;q>p;p++)if(e=i[p],"zIndex"in e)if(e.zIndex==l[k]){if(n.push(e.apply(d,g)),b)break;do if(k++,e=m[l[k]],e&&n.push(e.apply(d,g)),b)break;while(e)}else m[e.zIndex]=e;else if(n.push(e.apply(d,g)),b)break;return b=f,a=o,n.length?n:null};return j._events=i,j.listeners=function(a){var b,c,d,g,h,j,k,l,m=a.split(e),n=i,o=[n],p=[];for(g=0,h=m.length;h>g;g++){for(l=[],j=0,k=o.length;k>j;j++)for(n=o[j].n,c=[n[m[g]],n[f]],d=2;d--;)b=c[d],b&&(l.push(b),p=p.concat(b.f||[]));o=l}return p},j.on=function(a,b){if(a=String(a),"function"!=typeof b)return function(){};for(var c=a.split(e),d=i,f=0,h=c.length;h>f;f++)d=d.n,d=d.hasOwnProperty(c[f])&&d[c[f]]||(d[c[f]]={n:{}});for(d.f=d.f||[],f=0,h=d.f.length;h>f;f++)if(d.f[f]==b)return g;return d.f.push(b),function(a){+a==+a&&(b.zIndex=+a)}},j.f=function(a){var b=[].slice.call(arguments,1);return function(){j.apply(null,[a,null].concat(b).concat([].slice.call(arguments,0)))}},j.stop=function(){b=1},j.nt=function(b){return b?new RegExp("(?:\\.|\\/|^)"+b+"(?:\\.|\\/|$)").test(a):a},j.nts=function(){return a.split(e)},j.off=j.unbind=function(a,b){if(!a)return void(j._events=i={n:{}});var c,g,h,k,l,m,n,o=a.split(e),p=[i];for(k=0,l=o.length;l>k;k++)for(m=0;m<p.length;m+=h.length-2){if(h=[m,1],c=p[m].n,o[k]!=f)c[o[k]]&&h.push(c[o[k]]);else for(g in c)c[d](g)&&h.push(c[g]);p.splice.apply(p,h)}for(k=0,l=p.length;l>k;k++)for(c=p[k];c.n;){if(b){if(c.f){for(m=0,n=c.f.length;n>m;m++)if(c.f[m]==b){c.f.splice(m,1);break}!c.f.length&&delete c.f}for(g in c.n)if(c.n[d](g)&&c.n[g].f){var q=c.n[g].f;for(m=0,n=q.length;n>m;m++)if(q[m]==b){q.splice(m,1);break}!q.length&&delete c.n[g].f}}else{delete c.f;for(g in c.n)c.n[d](g)&&c.n[g].f&&delete c.n[g].f}c=c.n}},j.once=function(a,b){var c=function(){return j.unbind(a,c),b.apply(this,arguments)};return j.on(a,c)},j.version=c,j.toString=function(){return"You are running Eve "+c},j}),function(a,b){"function"==typeof define&&define.amd?define("raphael.core",["eve"],function(a){return b(a)}):"object"==typeof exports?module.exports=b(require("eve")):a.Raphael=b(a.eve)}(this,function(a){function b(c){if(b.is(c,"function"))return t?c():a.on("raphael.DOMload",c);if(b.is(c,U))return b._engine.create[C](b,c.splice(0,3+b.is(c[0],S))).add(c);var d=Array.prototype.slice.call(arguments,0);if(b.is(d[d.length-1],"function")){var e=d.pop();return t?e.call(b._engine.create[C](b,d)):a.on("raphael.DOMload",function(){e.call(b._engine.create[C](b,d))})}return b._engine.create[C](b,arguments)}function c(a){if("function"==typeof a||Object(a)!==a)return a;var b=new a.constructor;for(var d in a)a[y](d)&&(b[d]=c(a[d]));return b}function d(a,b){for(var c=0,d=a.length;d>c;c++)if(a[c]===b)return a.push(a.splice(c,1)[0])}function e(a,b,c){function e(){var f=Array.prototype.slice.call(arguments,0),g=f.join("␀"),h=e.cache=e.cache||{},i=e.count=e.count||[];return h[y](g)?(d(i,g),c?c(h[g]):h[g]):(i.length>=1e3&&delete h[i.shift()],i.push(g),h[g]=a[C](b,f),c?c(h[g]):h[g])}return e}function f(){return this.hex}function g(a,b){for(var c=[],d=0,e=a.length;e-2*!b>d;d+=2){var f=[{x:+a[d-2],y:+a[d-1]},{x:+a[d],y:+a[d+1]},{x:+a[d+2],y:+a[d+3]},{x:+a[d+4],y:+a[d+5]}];b?d?e-4==d?f[3]={x:+a[0],y:+a[1]}:e-2==d&&(f[2]={x:+a[0],y:+a[1]},f[3]={x:+a[2],y:+a[3]}):f[0]={x:+a[e-2],y:+a[e-1]}:e-4==d?f[3]=f[2]:d||(f[0]={x:+a[d],y:+a[d+1]}),c.push(["C",(-f[0].x+6*f[1].x+f[2].x)/6,(-f[0].y+6*f[1].y+f[2].y)/6,(f[1].x+6*f[2].x-f[3].x)/6,(f[1].y+6*f[2].y-f[3].y)/6,f[2].x,f[2].y])}return c}function h(a,b,c,d,e){var f=-3*b+9*c-9*d+3*e,g=a*f+6*b-12*c+6*d;return a*g-3*b+3*c}function i(a,b,c,d,e,f,g,i,j){null==j&&(j=1),j=j>1?1:0>j?0:j;for(var k=j/2,l=12,m=[-.1252,.1252,-.3678,.3678,-.5873,.5873,-.7699,.7699,-.9041,.9041,-.9816,.9816],n=[.2491,.2491,.2335,.2335,.2032,.2032,.1601,.1601,.1069,.1069,.0472,.0472],o=0,p=0;l>p;p++){var q=k*m[p]+k,r=h(q,a,c,e,g),s=h(q,b,d,f,i),t=r*r+s*s;o+=n[p]*M.sqrt(t)}return k*o}function j(a,b,c,d,e,f,g,h,j){if(!(0>j||i(a,b,c,d,e,f,g,h)<j)){var k,l=1,m=l/2,n=l-m,o=.01;for(k=i(a,b,c,d,e,f,g,h,n);P(k-j)>o;)m/=2,n+=(j>k?1:-1)*m,k=i(a,b,c,d,e,f,g,h,n);return n}}function k(a,b,c,d,e,f,g,h){if(!(N(a,c)<O(e,g)||O(a,c)>N(e,g)||N(b,d)<O(f,h)||O(b,d)>N(f,h))){var i=(a*d-b*c)*(e-g)-(a-c)*(e*h-f*g),j=(a*d-b*c)*(f-h)-(b-d)*(e*h-f*g),k=(a-c)*(f-h)-(b-d)*(e-g);if(k){var l=i/k,m=j/k,n=+l.toFixed(2),o=+m.toFixed(2);if(!(n<+O(a,c).toFixed(2)||n>+N(a,c).toFixed(2)||n<+O(e,g).toFixed(2)||n>+N(e,g).toFixed(2)||o<+O(b,d).toFixed(2)||o>+N(b,d).toFixed(2)||o<+O(f,h).toFixed(2)||o>+N(f,h).toFixed(2)))return{x:l,y:m}}}}function l(a,c,d){var e=b.bezierBBox(a),f=b.bezierBBox(c);if(!b.isBBoxIntersect(e,f))return d?0:[];for(var g=i.apply(0,a),h=i.apply(0,c),j=N(~~(g/5),1),l=N(~~(h/5),1),m=[],n=[],o={},p=d?0:[],q=0;j+1>q;q++){var r=b.findDotsAtSegment.apply(b,a.concat(q/j));m.push({x:r.x,y:r.y,t:q/j})}for(q=0;l+1>q;q++)r=b.findDotsAtSegment.apply(b,c.concat(q/l)),n.push({x:r.x,y:r.y,t:q/l});for(q=0;j>q;q++)for(var s=0;l>s;s++){var t=m[q],u=m[q+1],v=n[s],w=n[s+1],x=P(u.x-t.x)<.001?"y":"x",y=P(w.x-v.x)<.001?"y":"x",z=k(t.x,t.y,u.x,u.y,v.x,v.y,w.x,w.y);if(z){if(o[z.x.toFixed(4)]==z.y.toFixed(4))continue;o[z.x.toFixed(4)]=z.y.toFixed(4);var A=t.t+P((z[x]-t[x])/(u[x]-t[x]))*(u.t-t.t),B=v.t+P((z[y]-v[y])/(w[y]-v[y]))*(w.t-v.t);A>=0&&1.001>=A&&B>=0&&1.001>=B&&(d?p++:p.push({x:z.x,y:z.y,t1:O(A,1),t2:O(B,1)}))}}return p}function m(a,c,d){a=b._path2curve(a),c=b._path2curve(c);for(var e,f,g,h,i,j,k,m,n,o,p=d?0:[],q=0,r=a.length;r>q;q++){var s=a[q];if("M"==s[0])e=i=s[1],f=j=s[2];else{"C"==s[0]?(n=[e,f].concat(s.slice(1)),e=n[6],f=n[7]):(n=[e,f,e,f,i,j,i,j],e=i,f=j);for(var t=0,u=c.length;u>t;t++){var v=c[t];if("M"==v[0])g=k=v[1],h=m=v[2];else{"C"==v[0]?(o=[g,h].concat(v.slice(1)),g=o[6],h=o[7]):(o=[g,h,g,h,k,m,k,m],g=k,h=m);var w=l(n,o,d);if(d)p+=w;else{for(var x=0,y=w.length;y>x;x++)w[x].segment1=q,w[x].segment2=t,w[x].bez1=n,w[x].bez2=o;p=p.concat(w)}}}}}return p}function n(a,b,c,d,e,f){null!=a?(this.a=+a,this.b=+b,this.c=+c,this.d=+d,this.e=+e,this.f=+f):(this.a=1,this.b=0,this.c=0,this.d=1,this.e=0,this.f=0)}function o(){return this.x+G+this.y+G+this.width+" × "+this.height}function p(a,b,c,d,e,f){function g(a){return((l*a+k)*a+j)*a}function h(a,b){var c=i(a,b);return((o*c+n)*c+m)*c}function i(a,b){var c,d,e,f,h,i;for(e=a,i=0;8>i;i++){if(f=g(e)-a,P(f)<b)return e;if(h=(3*l*e+2*k)*e+j,P(h)<1e-6)break;e-=f/h}if(c=0,d=1,e=a,c>e)return c;if(e>d)return d;for(;d>c;){if(f=g(e),P(f-a)<b)return e;a>f?c=e:d=e,e=(d-c)/2+c}return e}var j=3*b,k=3*(d-b)-j,l=1-j-k,m=3*c,n=3*(e-c)-m,o=1-m-n;return h(a,1/(200*f))}function q(a,b){var c=[],d={};if(this.ms=b,this.times=1,a){for(var e in a)a[y](e)&&(d[$(e)]=a[e],c.push($(e)));c.sort(ka)}this.anim=d,this.top=c[c.length-1],this.percents=c}function r(c,d,e,f,g,h){e=$(e);var i,j,k,l,m,o,q=c.ms,r={},s={},t={};if(f)for(w=0,x=fb.length;x>w;w++){var u=fb[w];if(u.el.id==d.id&&u.anim==c){u.percent!=e?(fb.splice(w,1),k=1):j=u,d.attr(u.totalOrigin);break}}else f=+s;for(var w=0,x=c.percents.length;x>w;w++){if(c.percents[w]==e||c.percents[w]>f*c.top){e=c.percents[w],m=c.percents[w-1]||0,q=q/c.top*(e-m),l=c.percents[w+1],i=c.anim[e];break}f&&d.attr(c.anim[c.percents[w]])}if(i){if(j)j.initstatus=f,j.start=new Date-j.ms*f;else{for(var z in i)if(i[y](z)&&(ca[y](z)||d.paper.customAttributes[y](z)))switch(r[z]=d.attr(z),null==r[z]&&(r[z]=ba[z]),s[z]=i[z],ca[z]){case S:t[z]=(s[z]-r[z])/q;break;case"colour":r[z]=b.getRGB(r[z]);var A=b.getRGB(s[z]);t[z]={r:(A.r-r[z].r)/q,g:(A.g-r[z].g)/q,b:(A.b-r[z].b)/q};break;case"path":var B=Ia(r[z],s[z]),C=B[1];for(r[z]=B[0],t[z]=[],w=0,x=r[z].length;x>w;w++){t[z][w]=[0];for(var E=1,F=r[z][w].length;F>E;E++)t[z][w][E]=(C[w][E]-r[z][w][E])/q}break;case"transform":var G=d._,J=Na(G[z],s[z]);if(J)for(r[z]=J.from,s[z]=J.to,t[z]=[],t[z].real=!0,w=0,x=r[z].length;x>w;w++)for(t[z][w]=[r[z][w][0]],E=1,F=r[z][w].length;F>E;E++)t[z][w][E]=(s[z][w][E]-r[z][w][E])/q;else{var K=d.matrix||new n,L={_:{transform:G.transform},getBBox:function(){return d.getBBox(1)}};r[z]=[K.a,K.b,K.c,K.d,K.e,K.f],La(L,s[z]),s[z]=L._.transform,t[z]=[(L.matrix.a-K.a)/q,(L.matrix.b-K.b)/q,(L.matrix.c-K.c)/q,(L.matrix.d-K.d)/q,(L.matrix.e-K.e)/q,(L.matrix.f-K.f)/q]}break;case"csv":var M=H(i[z])[I](v),N=H(r[z])[I](v);if("clip-rect"==z)for(r[z]=N,t[z]=[],w=N.length;w--;)t[z][w]=(M[w]-r[z][w])/q;s[z]=M;break;default:for(M=[][D](i[z]),N=[][D](r[z]),t[z]=[],w=d.paper.customAttributes[z].length;w--;)t[z][w]=((M[w]||0)-(N[w]||0))/q}var O=i.easing,P=b.easing_formulas[O];if(!P)if(P=H(O).match(Y),P&&5==P.length){var Q=P;P=function(a){return p(a,+Q[1],+Q[2],+Q[3],+Q[4],q)}}else P=la;if(o=i.start||c.start||+new Date,u={anim:c,percent:e,timestamp:o,start:o+(c.del||0),status:0,initstatus:f||0,stop:!1,ms:q,easing:P,from:r,diff:t,to:s,el:d,callback:i.callback,prev:m,next:l,repeat:h||c.times,origin:d.attr(),totalOrigin:g},fb.push(u),f&&!j&&!k&&(u.stop=!0,u.start=new Date-q*f,1==fb.length))return hb();k&&(u.start=new Date-u.ms*f),1==fb.length&&gb(hb)}a("raphael.anim.start."+d.id,d,c)}}function s(a){for(var b=0;b<fb.length;b++)fb[b].el.paper==a&&fb.splice(b--,1)}b.version="2.1.4",b.eve=a;var t,u,v=/[, ]+/,w={circle:1,rect:1,path:1,ellipse:1,text:1,image:1},x=/\{(\d+)\}/g,y="hasOwnProperty",z={doc:document,win:window},A={was:Object.prototype[y].call(z.win,"Raphael"),is:z.win.Raphael},B=function(){this.ca=this.customAttributes={}},C="apply",D="concat",E="ontouchstart"in z.win||z.win.DocumentTouch&&z.doc instanceof DocumentTouch,F="",G=" ",H=String,I="split",J="click dblclick mousedown mousemove mouseout mouseover mouseup touchstart touchmove touchend touchcancel"[I](G),K={mousedown:"touchstart",mousemove:"touchmove",mouseup:"touchend"},L=H.prototype.toLowerCase,M=Math,N=M.max,O=M.min,P=M.abs,Q=M.pow,R=M.PI,S="number",T="string",U="array",V=Object.prototype.toString,W=(b._ISURL=/^url\(['"]?(.+?)['"]?\)$/i,/^\s*((#[a-f\d]{6})|(#[a-f\d]{3})|rgba?\(\s*([\d\.]+%?\s*,\s*[\d\.]+%?\s*,\s*[\d\.]+%?(?:\s*,\s*[\d\.]+%?)?)\s*\)|hsba?\(\s*([\d\.]+(?:deg|\xb0|%)?\s*,\s*[\d\.]+%?\s*,\s*[\d\.]+(?:%?\s*,\s*[\d\.]+)?)%?\s*\)|hsla?\(\s*([\d\.]+(?:deg|\xb0|%)?\s*,\s*[\d\.]+%?\s*,\s*[\d\.]+(?:%?\s*,\s*[\d\.]+)?)%?\s*\))\s*$/i),X={NaN:1,Infinity:1,"-Infinity":1},Y=/^(?:cubic-)?bezier\(([^,]+),([^,]+),([^,]+),([^\)]+)\)/,Z=M.round,$=parseFloat,_=parseInt,aa=H.prototype.toUpperCase,ba=b._availableAttrs={"arrow-end":"none","arrow-start":"none",blur:0,"clip-rect":"0 0 1e9 1e9",cursor:"default",cx:0,cy:0,fill:"#fff","fill-opacity":1,font:'10px "Arial"',"font-family":'"Arial"',"font-size":"10","font-style":"normal","font-weight":400,gradient:0,height:0,href:"http://raphaeljs.com/","letter-spacing":0,opacity:1,path:"M0,0",r:0,rx:0,ry:0,src:"",stroke:"#000","stroke-dasharray":"","stroke-linecap":"butt","stroke-linejoin":"butt","stroke-miterlimit":0,"stroke-opacity":1,"stroke-width":1,target:"_blank","text-anchor":"middle",title:"Raphael",transform:"",width:0,x:0,y:0},ca=b._availableAnimAttrs={blur:S,"clip-rect":"csv",cx:S,cy:S,fill:"colour","fill-opacity":S,"font-size":S,height:S,opacity:S,path:"path",r:S,rx:S,ry:S,stroke:"colour","stroke-opacity":S,"stroke-width":S,transform:"transform",width:S,x:S,y:S},da=/[\x09\x0a\x0b\x0c\x0d\x20\xa0\u1680\u180e\u2000\u2001\u2002\u2003\u2004\u2005\u2006\u2007\u2008\u2009\u200a\u202f\u205f\u3000\u2028\u2029]*,[\x09\x0a\x0b\x0c\x0d\x20\xa0\u1680\u180e\u2000\u2001\u2002\u2003\u2004\u2005\u2006\u2007\u2008\u2009\u200a\u202f\u205f\u3000\u2028\u2029]*/,ea={hs:1,rg:1},fa=/,?([achlmqrstvxz]),?/gi,ga=/([achlmrqstvz])[\x09\x0a\x0b\x0c\x0d\x20\xa0\u1680\u180e\u2000\u2001\u2002\u2003\u2004\u2005\u2006\u2007\u2008\u2009\u200a\u202f\u205f\u3000\u2028\u2029,]*((-?\d*\.?\d*(?:e[\-+]?\d+)?[\x09\x0a\x0b\x0c\x0d\x20\xa0\u1680\u180e\u2000\u2001\u2002\u2003\u2004\u2005\u2006\u2007\u2008\u2009\u200a\u202f\u205f\u3000\u2028\u2029]*,?[\x09\x0a\x0b\x0c\x0d\x20\xa0\u1680\u180e\u2000\u2001\u2002\u2003\u2004\u2005\u2006\u2007\u2008\u2009\u200a\u202f\u205f\u3000\u2028\u2029]*)+)/gi,ha=/([rstm])[\x09\x0a\x0b\x0c\x0d\x20\xa0\u1680\u180e\u2000\u2001\u2002\u2003\u2004\u2005\u2006\u2007\u2008\u2009\u200a\u202f\u205f\u3000\u2028\u2029,]*((-?\d*\.?\d*(?:e[\-+]?\d+)?[\x09\x0a\x0b\x0c\x0d\x20\xa0\u1680\u180e\u2000\u2001\u2002\u2003\u2004\u2005\u2006\u2007\u2008\u2009\u200a\u202f\u205f\u3000\u2028\u2029]*,?[\x09\x0a\x0b\x0c\x0d\x20\xa0\u1680\u180e\u2000\u2001\u2002\u2003\u2004\u2005\u2006\u2007\u2008\u2009\u200a\u202f\u205f\u3000\u2028\u2029]*)+)/gi,ia=/(-?\d*\.?\d*(?:e[\-+]?\d+)?)[\x09\x0a\x0b\x0c\x0d\x20\xa0\u1680\u180e\u2000\u2001\u2002\u2003\u2004\u2005\u2006\u2007\u2008\u2009\u200a\u202f\u205f\u3000\u2028\u2029]*,?[\x09\x0a\x0b\x0c\x0d\x20\xa0\u1680\u180e\u2000\u2001\u2002\u2003\u2004\u2005\u2006\u2007\u2008\u2009\u200a\u202f\u205f\u3000\u2028\u2029]*/gi,ja=(b._radial_gradient=/^r(?:\(([^,]+?)[\x09\x0a\x0b\x0c\x0d\x20\xa0\u1680\u180e\u2000\u2001\u2002\u2003\u2004\u2005\u2006\u2007\u2008\u2009\u200a\u202f\u205f\u3000\u2028\u2029]*,[\x09\x0a\x0b\x0c\x0d\x20\xa0\u1680\u180e\u2000\u2001\u2002\u2003\u2004\u2005\u2006\u2007\u2008\u2009\u200a\u202f\u205f\u3000\u2028\u2029]*([^\)]+?)\))?/,{}),ka=function(a,b){return $(a)-$(b)},la=function(a){return a},ma=b._rectPath=function(a,b,c,d,e){return e?[["M",a+e,b],["l",c-2*e,0],["a",e,e,0,0,1,e,e],["l",0,d-2*e],["a",e,e,0,0,1,-e,e],["l",2*e-c,0],["a",e,e,0,0,1,-e,-e],["l",0,2*e-d],["a",e,e,0,0,1,e,-e],["z"]]:[["M",a,b],["l",c,0],["l",0,d],["l",-c,0],["z"]]},na=function(a,b,c,d){return null==d&&(d=c),[["M",a,b],["m",0,-d],["a",c,d,0,1,1,0,2*d],["a",c,d,0,1,1,0,-2*d],["z"]]},oa=b._getPath={path:function(a){return a.attr("path")},circle:function(a){var b=a.attrs;return na(b.cx,b.cy,b.r)},ellipse:function(a){var b=a.attrs;return na(b.cx,b.cy,b.rx,b.ry)},rect:function(a){var b=a.attrs;return ma(b.x,b.y,b.width,b.height,b.r)},image:function(a){var b=a.attrs;return ma(b.x,b.y,b.width,b.height)},text:function(a){var b=a._getBBox();return ma(b.x,b.y,b.width,b.height)},set:function(a){var b=a._getBBox();return ma(b.x,b.y,b.width,b.height)}},pa=b.mapPath=function(a,b){if(!b)return a;var c,d,e,f,g,h,i;for(a=Ia(a),e=0,g=a.length;g>e;e++)for(i=a[e],f=1,h=i.length;h>f;f+=2)c=b.x(i[f],i[f+1]),d=b.y(i[f],i[f+1]),i[f]=c,i[f+1]=d;return a};if(b._g=z,b.type=z.win.SVGAngle||z.doc.implementation.hasFeature("http://www.w3.org/TR/SVG11/feature#BasicStructure","1.1")?"SVG":"VML","VML"==b.type){var qa,ra=z.doc.createElement("div");if(ra.innerHTML='<v:shape adj="1"/>',qa=ra.firstChild,qa.style.behavior="url(#default#VML)",!qa||"object"!=typeof qa.adj)return b.type=F;ra=null}b.svg=!(b.vml="VML"==b.type),b._Paper=B,b.fn=u=B.prototype=b.prototype,b._id=0,b._oid=0,b.is=function(a,b){return b=L.call(b),"finite"==b?!X[y](+a):"array"==b?a instanceof Array:"null"==b&&null===a||b==typeof a&&null!==a||"object"==b&&a===Object(a)||"array"==b&&Array.isArray&&Array.isArray(a)||V.call(a).slice(8,-1).toLowerCase()==b},b.angle=function(a,c,d,e,f,g){if(null==f){var h=a-d,i=c-e;return h||i?(180+180*M.atan2(-i,-h)/R+360)%360:0}return b.angle(a,c,f,g)-b.angle(d,e,f,g)},b.rad=function(a){return a%360*R/180},b.deg=function(a){return Math.round(180*a/R%360*1e3)/1e3},b.snapTo=function(a,c,d){if(d=b.is(d,"finite")?d:10,b.is(a,U)){for(var e=a.length;e--;)if(P(a[e]-c)<=d)return a[e]}else{a=+a;var f=c%a;if(d>f)return c-f;if(f>a-d)return c-f+a}return c};b.createUUID=function(a,b){return function(){return"xxxxxxxx-xxxx-4xxx-yxxx-xxxxxxxxxxxx".replace(a,b).toUpperCase()}}(/[xy]/g,function(a){var b=16*M.random()|0,c="x"==a?b:3&b|8;return c.toString(16)});b.setWindow=function(c){a("raphael.setWindow",b,z.win,c),z.win=c,z.doc=z.win.document,b._engine.initWin&&b._engine.initWin(z.win)};var sa=function(a){if(b.vml){var c,d=/^\s+|\s+$/g;try{var f=new ActiveXObject("htmlfile");f.write("<body>"),f.close(),c=f.body}catch(g){c=createPopup().document.body}var h=c.createTextRange();sa=e(function(a){try{c.style.color=H(a).replace(d,F);var b=h.queryCommandValue("ForeColor");return b=(255&b)<<16|65280&b|(16711680&b)>>>16,"#"+("000000"+b.toString(16)).slice(-6)}catch(e){return"none"}})}else{var i=z.doc.createElement("i");i.title="Raphaël Colour Picker",i.style.display="none",z.doc.body.appendChild(i),sa=e(function(a){return i.style.color=a,z.doc.defaultView.getComputedStyle(i,F).getPropertyValue("color")})}return sa(a)},ta=function(){return"hsb("+[this.h,this.s,this.b]+")"},ua=function(){return"hsl("+[this.h,this.s,this.l]+")"},va=function(){return this.hex},wa=function(a,c,d){if(null==c&&b.is(a,"object")&&"r"in a&&"g"in a&&"b"in a&&(d=a.b,c=a.g,a=a.r),null==c&&b.is(a,T)){var e=b.getRGB(a);a=e.r,c=e.g,d=e.b}return(a>1||c>1||d>1)&&(a/=255,c/=255,d/=255),[a,c,d]},xa=function(a,c,d,e){a*=255,c*=255,d*=255;var f={r:a,g:c,b:d,hex:b.rgb(a,c,d),toString:va};return b.is(e,"finite")&&(f.opacity=e),f};b.color=function(a){var c;return b.is(a,"object")&&"h"in a&&"s"in a&&"b"in a?(c=b.hsb2rgb(a),a.r=c.r,a.g=c.g,a.b=c.b,a.hex=c.hex):b.is(a,"object")&&"h"in a&&"s"in a&&"l"in a?(c=b.hsl2rgb(a),a.r=c.r,a.g=c.g,a.b=c.b,a.hex=c.hex):(b.is(a,"string")&&(a=b.getRGB(a)),b.is(a,"object")&&"r"in a&&"g"in a&&"b"in a?(c=b.rgb2hsl(a),a.h=c.h,a.s=c.s,a.l=c.l,c=b.rgb2hsb(a),a.v=c.b):(a={hex:"none"},a.r=a.g=a.b=a.h=a.s=a.v=a.l=-1)),a.toString=va,a},b.hsb2rgb=function(a,b,c,d){this.is(a,"object")&&"h"in a&&"s"in a&&"b"in a&&(c=a.b,b=a.s,d=a.o,a=a.h),a*=360;var e,f,g,h,i;return a=a%360/60,i=c*b,h=i*(1-P(a%2-1)),e=f=g=c-i,a=~~a,e+=[i,h,0,0,h,i][a],f+=[h,i,i,h,0,0][a],g+=[0,0,h,i,i,h][a],xa(e,f,g,d)},b.hsl2rgb=function(a,b,c,d){this.is(a,"object")&&"h"in a&&"s"in a&&"l"in a&&(c=a.l,b=a.s,a=a.h),(a>1||b>1||c>1)&&(a/=360,b/=100,c/=100),a*=360;var e,f,g,h,i;return a=a%360/60,i=2*b*(.5>c?c:1-c),h=i*(1-P(a%2-1)),e=f=g=c-i/2,a=~~a,e+=[i,h,0,0,h,i][a],f+=[h,i,i,h,0,0][a],g+=[0,0,h,i,i,h][a],xa(e,f,g,d)},b.rgb2hsb=function(a,b,c){c=wa(a,b,c),a=c[0],b=c[1],c=c[2];var d,e,f,g;return f=N(a,b,c),g=f-O(a,b,c),d=0==g?null:f==a?(b-c)/g:f==b?(c-a)/g+2:(a-b)/g+4,d=(d+360)%6*60/360,e=0==g?0:g/f,{h:d,s:e,b:f,toString:ta}},b.rgb2hsl=function(a,b,c){c=wa(a,b,c),a=c[0],b=c[1],c=c[2];var d,e,f,g,h,i;return g=N(a,b,c),h=O(a,b,c),i=g-h,d=0==i?null:g==a?(b-c)/i:g==b?(c-a)/i+2:(a-b)/i+4,d=(d+360)%6*60/360,f=(g+h)/2,e=0==i?0:.5>f?i/(2*f):i/(2-2*f),{h:d,s:e,l:f,toString:ua}},b._path2string=function(){return this.join(",").replace(fa,"$1")};b._preload=function(a,b){var c=z.doc.createElement("img");c.style.cssText="position:absolute;left:-9999em;top:-9999em",c.onload=function(){b.call(this),this.onload=null,z.doc.body.removeChild(this)},c.onerror=function(){z.doc.body.removeChild(this)},z.doc.body.appendChild(c),c.src=a};b.getRGB=e(function(a){if(!a||(a=H(a)).indexOf("-")+1)return{r:-1,g:-1,b:-1,hex:"none",error:1,toString:f};if("none"==a)return{r:-1,g:-1,b:-1,hex:"none",toString:f};!(ea[y](a.toLowerCase().substring(0,2))||"#"==a.charAt())&&(a=sa(a));var c,d,e,g,h,i,j=a.match(W);return j?(j[2]&&(e=_(j[2].substring(5),16),d=_(j[2].substring(3,5),16),c=_(j[2].substring(1,3),16)),j[3]&&(e=_((h=j[3].charAt(3))+h,16),d=_((h=j[3].charAt(2))+h,16),c=_((h=j[3].charAt(1))+h,16)),j[4]&&(i=j[4][I](da),c=$(i[0]),"%"==i[0].slice(-1)&&(c*=2.55),d=$(i[1]),"%"==i[1].slice(-1)&&(d*=2.55),e=$(i[2]),"%"==i[2].slice(-1)&&(e*=2.55),"rgba"==j[1].toLowerCase().slice(0,4)&&(g=$(i[3])),i[3]&&"%"==i[3].slice(-1)&&(g/=100)),j[5]?(i=j[5][I](da),c=$(i[0]),"%"==i[0].slice(-1)&&(c*=2.55),d=$(i[1]),"%"==i[1].slice(-1)&&(d*=2.55),e=$(i[2]),"%"==i[2].slice(-1)&&(e*=2.55),("deg"==i[0].slice(-3)||"°"==i[0].slice(-1))&&(c/=360),"hsba"==j[1].toLowerCase().slice(0,4)&&(g=$(i[3])),i[3]&&"%"==i[3].slice(-1)&&(g/=100),b.hsb2rgb(c,d,e,g)):j[6]?(i=j[6][I](da),c=$(i[0]),"%"==i[0].slice(-1)&&(c*=2.55),d=$(i[1]),"%"==i[1].slice(-1)&&(d*=2.55),e=$(i[2]),"%"==i[2].slice(-1)&&(e*=2.55),("deg"==i[0].slice(-3)||"°"==i[0].slice(-1))&&(c/=360),"hsla"==j[1].toLowerCase().slice(0,4)&&(g=$(i[3])),i[3]&&"%"==i[3].slice(-1)&&(g/=100),b.hsl2rgb(c,d,e,g)):(j={r:c,g:d,b:e,toString:f},j.hex="#"+(16777216|e|d<<8|c<<16).toString(16).slice(1),b.is(g,"finite")&&(j.opacity=g),j)):{r:-1,g:-1,b:-1,hex:"none",error:1,toString:f}},b),b.hsb=e(function(a,c,d){return b.hsb2rgb(a,c,d).hex}),b.hsl=e(function(a,c,d){return b.hsl2rgb(a,c,d).hex}),b.rgb=e(function(a,b,c){function d(a){return a+.5|0}return"#"+(16777216|d(c)|d(b)<<8|d(a)<<16).toString(16).slice(1)}),b.getColor=function(a){var b=this.getColor.start=this.getColor.start||{h:0,s:1,b:a||.75},c=this.hsb2rgb(b.h,b.s,b.b);return b.h+=.075,b.h>1&&(b.h=0,b.s-=.2,b.s<=0&&(this.getColor.start={h:0,s:1,b:b.b})),c.hex},b.getColor.reset=function(){delete this.start},b.parsePathString=function(a){if(!a)return null;var c=ya(a);if(c.arr)return Aa(c.arr);var d={a:7,c:6,h:1,l:2,m:2,r:4,q:4,s:4,t:2,v:1,z:0},e=[];return b.is(a,U)&&b.is(a[0],U)&&(e=Aa(a)),e.length||H(a).replace(ga,function(a,b,c){var f=[],g=b.toLowerCase();if(c.replace(ia,function(a,b){b&&f.push(+b)}),"m"==g&&f.length>2&&(e.push([b][D](f.splice(0,2))),g="l",b="m"==b?"l":"L"),"r"==g)e.push([b][D](f));else for(;f.length>=d[g]&&(e.push([b][D](f.splice(0,d[g]))),d[g]););}),e.toString=b._path2string,c.arr=Aa(e),e},b.parseTransformString=e(function(a){if(!a)return null;var c=[];return b.is(a,U)&&b.is(a[0],U)&&(c=Aa(a)),c.length||H(a).replace(ha,function(a,b,d){{var e=[];L.call(b)}d.replace(ia,function(a,b){b&&e.push(+b)}),c.push([b][D](e))}),c.toString=b._path2string,c});var ya=function(a){var b=ya.ps=ya.ps||{};return b[a]?b[a].sleep=100:b[a]={sleep:100},setTimeout(function(){for(var c in b)b[y](c)&&c!=a&&(b[c].sleep--,!b[c].sleep&&delete b[c])}),b[a]};b.findDotsAtSegment=function(a,b,c,d,e,f,g,h,i){var j=1-i,k=Q(j,3),l=Q(j,2),m=i*i,n=m*i,o=k*a+3*l*i*c+3*j*i*i*e+n*g,p=k*b+3*l*i*d+3*j*i*i*f+n*h,q=a+2*i*(c-a)+m*(e-2*c+a),r=b+2*i*(d-b)+m*(f-2*d+b),s=c+2*i*(e-c)+m*(g-2*e+c),t=d+2*i*(f-d)+m*(h-2*f+d),u=j*a+i*c,v=j*b+i*d,w=j*e+i*g,x=j*f+i*h,y=90-180*M.atan2(q-s,r-t)/R;return(q>s||t>r)&&(y+=180),{x:o,y:p,m:{x:q,y:r},n:{x:s,y:t},start:{x:u,y:v},end:{x:w,y:x},alpha:y}},b.bezierBBox=function(a,c,d,e,f,g,h,i){b.is(a,"array")||(a=[a,c,d,e,f,g,h,i]);var j=Ha.apply(null,a);return{x:j.min.x,y:j.min.y,x2:j.max.x,y2:j.max.y,width:j.max.x-j.min.x,height:j.max.y-j.min.y}},b.isPointInsideBBox=function(a,b,c){return b>=a.x&&b<=a.x2&&c>=a.y&&c<=a.y2},b.isBBoxIntersect=function(a,c){var d=b.isPointInsideBBox;return d(c,a.x,a.y)||d(c,a.x2,a.y)||d(c,a.x,a.y2)||d(c,a.x2,a.y2)||d(a,c.x,c.y)||d(a,c.x2,c.y)||d(a,c.x,c.y2)||d(a,c.x2,c.y2)||(a.x<c.x2&&a.x>c.x||c.x<a.x2&&c.x>a.x)&&(a.y<c.y2&&a.y>c.y||c.y<a.y2&&c.y>a.y)},b.pathIntersection=function(a,b){return m(a,b)},b.pathIntersectionNumber=function(a,b){return m(a,b,1)},b.isPointInsidePath=function(a,c,d){var e=b.pathBBox(a);return b.isPointInsideBBox(e,c,d)&&m(a,[["M",c,d],["H",e.x2+10]],1)%2==1},b._removedFactory=function(b){return function(){a("raphael.log",null,"Raphaël: you are calling to method “"+b+"” of removed object",b)}};var za=b.pathBBox=function(a){var b=ya(a);if(b.bbox)return c(b.bbox);if(!a)return{x:0,y:0,width:0,height:0,x2:0,y2:0};a=Ia(a);for(var d,e=0,f=0,g=[],h=[],i=0,j=a.length;j>i;i++)if(d=a[i],"M"==d[0])e=d[1],f=d[2],g.push(e),h.push(f);else{var k=Ha(e,f,d[1],d[2],d[3],d[4],d[5],d[6]);g=g[D](k.min.x,k.max.x),h=h[D](k.min.y,k.max.y),e=d[5],f=d[6]}var l=O[C](0,g),m=O[C](0,h),n=N[C](0,g),o=N[C](0,h),p=n-l,q=o-m,r={x:l,y:m,x2:n,y2:o,width:p,height:q,cx:l+p/2,cy:m+q/2};return b.bbox=c(r),r},Aa=function(a){var d=c(a);return d.toString=b._path2string,d},Ba=b._pathToRelative=function(a){var c=ya(a);if(c.rel)return Aa(c.rel);b.is(a,U)&&b.is(a&&a[0],U)||(a=b.parsePathString(a));var d=[],e=0,f=0,g=0,h=0,i=0;"M"==a[0][0]&&(e=a[0][1],f=a[0][2],g=e,h=f,i++,d.push(["M",e,f]));for(var j=i,k=a.length;k>j;j++){var l=d[j]=[],m=a[j];if(m[0]!=L.call(m[0]))switch(l[0]=L.call(m[0]),l[0]){case"a":l[1]=m[1],l[2]=m[2],l[3]=m[3],l[4]=m[4],l[5]=m[5],l[6]=+(m[6]-e).toFixed(3),l[7]=+(m[7]-f).toFixed(3);break;case"v":l[1]=+(m[1]-f).toFixed(3);break;case"m":g=m[1],h=m[2];default:for(var n=1,o=m.length;o>n;n++)l[n]=+(m[n]-(n%2?e:f)).toFixed(3)}else{l=d[j]=[],"m"==m[0]&&(g=m[1]+e,h=m[2]+f);for(var p=0,q=m.length;q>p;p++)d[j][p]=m[p]}var r=d[j].length;switch(d[j][0]){case"z":e=g,f=h;break;case"h":e+=+d[j][r-1];break;case"v":f+=+d[j][r-1];break;default:e+=+d[j][r-2],f+=+d[j][r-1]}}return d.toString=b._path2string,c.rel=Aa(d),d},Ca=b._pathToAbsolute=function(a){var c=ya(a);if(c.abs)return Aa(c.abs);if(b.is(a,U)&&b.is(a&&a[0],U)||(a=b.parsePathString(a)),!a||!a.length)return[["M",0,0]];var d=[],e=0,f=0,h=0,i=0,j=0;"M"==a[0][0]&&(e=+a[0][1],f=+a[0][2],h=e,i=f,j++,d[0]=["M",e,f]);for(var k,l,m=3==a.length&&"M"==a[0][0]&&"R"==a[1][0].toUpperCase()&&"Z"==a[2][0].toUpperCase(),n=j,o=a.length;o>n;n++){if(d.push(k=[]),l=a[n],l[0]!=aa.call(l[0]))switch(k[0]=aa.call(l[0]),k[0]){case"A":k[1]=l[1],k[2]=l[2],k[3]=l[3],k[4]=l[4],k[5]=l[5],k[6]=+(l[6]+e),k[7]=+(l[7]+f);break;case"V":k[1]=+l[1]+f;break;case"H":k[1]=+l[1]+e;break;case"R":for(var p=[e,f][D](l.slice(1)),q=2,r=p.length;r>q;q++)p[q]=+p[q]+e,p[++q]=+p[q]+f;d.pop(),d=d[D](g(p,m));break;case"M":h=+l[1]+e,i=+l[2]+f;default:for(q=1,r=l.length;r>q;q++)k[q]=+l[q]+(q%2?e:f)}else if("R"==l[0])p=[e,f][D](l.slice(1)),d.pop(),d=d[D](g(p,m)),k=["R"][D](l.slice(-2));else for(var s=0,t=l.length;t>s;s++)k[s]=l[s];switch(k[0]){case"Z":e=h,f=i;break;case"H":e=k[1];break;case"V":f=k[1];break;case"M":h=k[k.length-2],i=k[k.length-1];default:e=k[k.length-2],f=k[k.length-1]}}return d.toString=b._path2string,c.abs=Aa(d),d},Da=function(a,b,c,d){return[a,b,c,d,c,d]},Ea=function(a,b,c,d,e,f){var g=1/3,h=2/3;return[g*a+h*c,g*b+h*d,g*e+h*c,g*f+h*d,e,f]},Fa=function(a,b,c,d,f,g,h,i,j,k){var l,m=120*R/180,n=R/180*(+f||0),o=[],p=e(function(a,b,c){var d=a*M.cos(c)-b*M.sin(c),e=a*M.sin(c)+b*M.cos(c);return{x:d,y:e}});if(k)y=k[0],z=k[1],w=k[2],x=k[3];else{l=p(a,b,-n),a=l.x,b=l.y,l=p(i,j,-n),i=l.x,j=l.y;var q=(M.cos(R/180*f),M.sin(R/180*f),(a-i)/2),r=(b-j)/2,s=q*q/(c*c)+r*r/(d*d);s>1&&(s=M.sqrt(s),c=s*c,d=s*d);var t=c*c,u=d*d,v=(g==h?-1:1)*M.sqrt(P((t*u-t*r*r-u*q*q)/(t*r*r+u*q*q))),w=v*c*r/d+(a+i)/2,x=v*-d*q/c+(b+j)/2,y=M.asin(((b-x)/d).toFixed(9)),z=M.asin(((j-x)/d).toFixed(9));y=w>a?R-y:y,z=w>i?R-z:z,0>y&&(y=2*R+y),0>z&&(z=2*R+z),h&&y>z&&(y-=2*R),!h&&z>y&&(z-=2*R)}var A=z-y;if(P(A)>m){var B=z,C=i,E=j;z=y+m*(h&&z>y?1:-1),i=w+c*M.cos(z),j=x+d*M.sin(z),o=Fa(i,j,c,d,f,0,h,C,E,[z,B,w,x])}A=z-y;var F=M.cos(y),G=M.sin(y),H=M.cos(z),J=M.sin(z),K=M.tan(A/4),L=4/3*c*K,N=4/3*d*K,O=[a,b],Q=[a+L*G,b-N*F],S=[i+L*J,j-N*H],T=[i,j];if(Q[0]=2*O[0]-Q[0],Q[1]=2*O[1]-Q[1],k)return[Q,S,T][D](o);o=[Q,S,T][D](o).join()[I](",");for(var U=[],V=0,W=o.length;W>V;V++)U[V]=V%2?p(o[V-1],o[V],n).y:p(o[V],o[V+1],n).x;return U},Ga=function(a,b,c,d,e,f,g,h,i){var j=1-i;return{x:Q(j,3)*a+3*Q(j,2)*i*c+3*j*i*i*e+Q(i,3)*g,y:Q(j,3)*b+3*Q(j,2)*i*d+3*j*i*i*f+Q(i,3)*h}},Ha=e(function(a,b,c,d,e,f,g,h){var i,j=e-2*c+a-(g-2*e+c),k=2*(c-a)-2*(e-c),l=a-c,m=(-k+M.sqrt(k*k-4*j*l))/2/j,n=(-k-M.sqrt(k*k-4*j*l))/2/j,o=[b,h],p=[a,g];return P(m)>"1e12"&&(m=.5),P(n)>"1e12"&&(n=.5),m>0&&1>m&&(i=Ga(a,b,c,d,e,f,g,h,m),p.push(i.x),o.push(i.y)),n>0&&1>n&&(i=Ga(a,b,c,d,e,f,g,h,n),p.push(i.x),o.push(i.y)),j=f-2*d+b-(h-2*f+d),k=2*(d-b)-2*(f-d),l=b-d,m=(-k+M.sqrt(k*k-4*j*l))/2/j,n=(-k-M.sqrt(k*k-4*j*l))/2/j,P(m)>"1e12"&&(m=.5),P(n)>"1e12"&&(n=.5),m>0&&1>m&&(i=Ga(a,b,c,d,e,f,g,h,m),p.push(i.x),o.push(i.y)),n>0&&1>n&&(i=Ga(a,b,c,d,e,f,g,h,n),p.push(i.x),o.push(i.y)),{min:{x:O[C](0,p),y:O[C](0,o)},max:{x:N[C](0,p),y:N[C](0,o)}}}),Ia=b._path2curve=e(function(a,b){var c=!b&&ya(a);if(!b&&c.curve)return Aa(c.curve);for(var d=Ca(a),e=b&&Ca(b),f={x:0,y:0,bx:0,by:0,X:0,Y:0,qx:null,qy:null},g={x:0,y:0,bx:0,by:0,X:0,Y:0,qx:null,qy:null},h=(function(a,b,c){var d,e,f={T:1,Q:1};if(!a)return["C",b.x,b.y,b.x,b.y,b.x,b.y];switch(!(a[0]in f)&&(b.qx=b.qy=null),a[0]){case"M":b.X=a[1],b.Y=a[2];break;case"A":a=["C"][D](Fa[C](0,[b.x,b.y][D](a.slice(1))));break;case"S":"C"==c||"S"==c?(d=2*b.x-b.bx,e=2*b.y-b.by):(d=b.x,e=b.y),a=["C",d,e][D](a.slice(1));break;case"T":"Q"==c||"T"==c?(b.qx=2*b.x-b.qx,b.qy=2*b.y-b.qy):(b.qx=b.x,b.qy=b.y),a=["C"][D](Ea(b.x,b.y,b.qx,b.qy,a[1],a[2]));break;case"Q":b.qx=a[1],b.qy=a[2],a=["C"][D](Ea(b.x,b.y,a[1],a[2],a[3],a[4]));break;case"L":a=["C"][D](Da(b.x,b.y,a[1],a[2]));break;case"H":a=["C"][D](Da(b.x,b.y,a[1],b.y));break;case"V":a=["C"][D](Da(b.x,b.y,b.x,a[1]));break;case"Z":a=["C"][D](Da(b.x,b.y,b.X,b.Y))}return a}),i=function(a,b){if(a[b].length>7){a[b].shift();for(var c=a[b];c.length;)k[b]="A",e&&(l[b]="A"),a.splice(b++,0,["C"][D](c.splice(0,6)));a.splice(b,1),p=N(d.length,e&&e.length||0)}},j=function(a,b,c,f,g){a&&b&&"M"==a[g][0]&&"M"!=b[g][0]&&(b.splice(g,0,["M",f.x,f.y]),c.bx=0,c.by=0,c.x=a[g][1],c.y=a[g][2],p=N(d.length,e&&e.length||0))},k=[],l=[],m="",n="",o=0,p=N(d.length,e&&e.length||0);p>o;o++){d[o]&&(m=d[o][0]),"C"!=m&&(k[o]=m,o&&(n=k[o-1])),d[o]=h(d[o],f,n),"A"!=k[o]&&"C"==m&&(k[o]="C"),i(d,o),e&&(e[o]&&(m=e[o][0]),"C"!=m&&(l[o]=m,o&&(n=l[o-1])),e[o]=h(e[o],g,n),"A"!=l[o]&&"C"==m&&(l[o]="C"),i(e,o)),j(d,e,f,g,o),j(e,d,g,f,o);var q=d[o],r=e&&e[o],s=q.length,t=e&&r.length;f.x=q[s-2],f.y=q[s-1],f.bx=$(q[s-4])||f.x,f.by=$(q[s-3])||f.y,g.bx=e&&($(r[t-4])||g.x),g.by=e&&($(r[t-3])||g.y),g.x=e&&r[t-2],g.y=e&&r[t-1]}return e||(c.curve=Aa(d)),e?[d,e]:d},null,Aa),Ja=(b._parseDots=e(function(a){for(var c=[],d=0,e=a.length;e>d;d++){var f={},g=a[d].match(/^([^:]*):?([\d\.]*)/);if(f.color=b.getRGB(g[1]),f.color.error)return null;f.opacity=f.color.opacity,f.color=f.color.hex,g[2]&&(f.offset=g[2]+"%"),c.push(f)}for(d=1,e=c.length-1;e>d;d++)if(!c[d].offset){for(var h=$(c[d-1].offset||0),i=0,j=d+1;e>j;j++)if(c[j].offset){i=c[j].offset;break}i||(i=100,j=e),i=$(i);for(var k=(i-h)/(j-d+1);j>d;d++)h+=k,c[d].offset=h+"%"}return c}),b._tear=function(a,b){a==b.top&&(b.top=a.prev),a==b.bottom&&(b.bottom=a.next),a.next&&(a.next.prev=a.prev),a.prev&&(a.prev.next=a.next)}),Ka=(b._tofront=function(a,b){b.top!==a&&(Ja(a,b),a.next=null,a.prev=b.top,b.top.next=a,b.top=a)},b._toback=function(a,b){b.bottom!==a&&(Ja(a,b),a.next=b.bottom,a.prev=null,b.bottom.prev=a,b.bottom=a)},b._insertafter=function(a,b,c){Ja(a,c),b==c.top&&(c.top=a),b.next&&(b.next.prev=a),a.next=b.next,a.prev=b,b.next=a},b._insertbefore=function(a,b,c){Ja(a,c),b==c.bottom&&(c.bottom=a),b.prev&&(b.prev.next=a),a.prev=b.prev,b.prev=a,a.next=b},b.toMatrix=function(a,b){var c=za(a),d={_:{transform:F},getBBox:function(){return c}};return La(d,b),d.matrix}),La=(b.transformPath=function(a,b){return pa(a,Ka(a,b))},b._extractTransform=function(a,c){if(null==c)return a._.transform;c=H(c).replace(/\.{3}|\u2026/g,a._.transform||F);var d=b.parseTransformString(c),e=0,f=0,g=0,h=1,i=1,j=a._,k=new n;if(j.transform=d||[],d)for(var l=0,m=d.length;m>l;l++){var o,p,q,r,s,t=d[l],u=t.length,v=H(t[0]).toLowerCase(),w=t[0]!=v,x=w?k.invert():0;"t"==v&&3==u?w?(o=x.x(0,0),p=x.y(0,0),q=x.x(t[1],t[2]),r=x.y(t[1],t[2]),k.translate(q-o,r-p)):k.translate(t[1],t[2]):"r"==v?2==u?(s=s||a.getBBox(1),k.rotate(t[1],s.x+s.width/2,s.y+s.height/2),e+=t[1]):4==u&&(w?(q=x.x(t[2],t[3]),r=x.y(t[2],t[3]),k.rotate(t[1],q,r)):k.rotate(t[1],t[2],t[3]),e+=t[1]):"s"==v?2==u||3==u?(s=s||a.getBBox(1),k.scale(t[1],t[u-1],s.x+s.width/2,s.y+s.height/2),h*=t[1],i*=t[u-1]):5==u&&(w?(q=x.x(t[3],t[4]),r=x.y(t[3],t[4]),k.scale(t[1],t[2],q,r)):k.scale(t[1],t[2],t[3],t[4]),h*=t[1],i*=t[2]):"m"==v&&7==u&&k.add(t[1],t[2],t[3],t[4],t[5],t[6]),j.dirtyT=1,a.matrix=k}a.matrix=k,j.sx=h,j.sy=i,j.deg=e,j.dx=f=k.e,j.dy=g=k.f,1==h&&1==i&&!e&&j.bbox?(j.bbox.x+=+f,j.bbox.y+=+g):j.dirtyT=1}),Ma=function(a){var b=a[0];switch(b.toLowerCase()){case"t":return[b,0,0];case"m":return[b,1,0,0,1,0,0];case"r":return 4==a.length?[b,0,a[2],a[3]]:[b,0];case"s":return 5==a.length?[b,1,1,a[3],a[4]]:3==a.length?[b,1,1]:[b,1]}},Na=b._equaliseTransform=function(a,c){
c=H(c).replace(/\.{3}|\u2026/g,a),a=b.parseTransformString(a)||[],c=b.parseTransformString(c)||[];for(var d,e,f,g,h=N(a.length,c.length),i=[],j=[],k=0;h>k;k++){if(f=a[k]||Ma(c[k]),g=c[k]||Ma(f),f[0]!=g[0]||"r"==f[0].toLowerCase()&&(f[2]!=g[2]||f[3]!=g[3])||"s"==f[0].toLowerCase()&&(f[3]!=g[3]||f[4]!=g[4]))return;for(i[k]=[],j[k]=[],d=0,e=N(f.length,g.length);e>d;d++)d in f&&(i[k][d]=f[d]),d in g&&(j[k][d]=g[d])}return{from:i,to:j}};b._getContainer=function(a,c,d,e){var f;return f=null!=e||b.is(a,"object")?a:z.doc.getElementById(a),null!=f?f.tagName?null==c?{container:f,width:f.style.pixelWidth||f.offsetWidth,height:f.style.pixelHeight||f.offsetHeight}:{container:f,width:c,height:d}:{container:1,x:a,y:c,width:d,height:e}:void 0},b.pathToRelative=Ba,b._engine={},b.path2curve=Ia,b.matrix=function(a,b,c,d,e,f){return new n(a,b,c,d,e,f)},function(a){function c(a){return a[0]*a[0]+a[1]*a[1]}function d(a){var b=M.sqrt(c(a));a[0]&&(a[0]/=b),a[1]&&(a[1]/=b)}a.add=function(a,b,c,d,e,f){var g,h,i,j,k=[[],[],[]],l=[[this.a,this.c,this.e],[this.b,this.d,this.f],[0,0,1]],m=[[a,c,e],[b,d,f],[0,0,1]];for(a&&a instanceof n&&(m=[[a.a,a.c,a.e],[a.b,a.d,a.f],[0,0,1]]),g=0;3>g;g++)for(h=0;3>h;h++){for(j=0,i=0;3>i;i++)j+=l[g][i]*m[i][h];k[g][h]=j}this.a=k[0][0],this.b=k[1][0],this.c=k[0][1],this.d=k[1][1],this.e=k[0][2],this.f=k[1][2]},a.invert=function(){var a=this,b=a.a*a.d-a.b*a.c;return new n(a.d/b,-a.b/b,-a.c/b,a.a/b,(a.c*a.f-a.d*a.e)/b,(a.b*a.e-a.a*a.f)/b)},a.clone=function(){return new n(this.a,this.b,this.c,this.d,this.e,this.f)},a.translate=function(a,b){this.add(1,0,0,1,a,b)},a.scale=function(a,b,c,d){null==b&&(b=a),(c||d)&&this.add(1,0,0,1,c,d),this.add(a,0,0,b,0,0),(c||d)&&this.add(1,0,0,1,-c,-d)},a.rotate=function(a,c,d){a=b.rad(a),c=c||0,d=d||0;var e=+M.cos(a).toFixed(9),f=+M.sin(a).toFixed(9);this.add(e,f,-f,e,c,d),this.add(1,0,0,1,-c,-d)},a.x=function(a,b){return a*this.a+b*this.c+this.e},a.y=function(a,b){return a*this.b+b*this.d+this.f},a.get=function(a){return+this[H.fromCharCode(97+a)].toFixed(4)},a.toString=function(){return b.svg?"matrix("+[this.get(0),this.get(1),this.get(2),this.get(3),this.get(4),this.get(5)].join()+")":[this.get(0),this.get(2),this.get(1),this.get(3),0,0].join()},a.toFilter=function(){return"progid:DXImageTransform.Microsoft.Matrix(M11="+this.get(0)+", M12="+this.get(2)+", M21="+this.get(1)+", M22="+this.get(3)+", Dx="+this.get(4)+", Dy="+this.get(5)+", sizingmethod='auto expand')"},a.offset=function(){return[this.e.toFixed(4),this.f.toFixed(4)]},a.split=function(){var a={};a.dx=this.e,a.dy=this.f;var e=[[this.a,this.c],[this.b,this.d]];a.scalex=M.sqrt(c(e[0])),d(e[0]),a.shear=e[0][0]*e[1][0]+e[0][1]*e[1][1],e[1]=[e[1][0]-e[0][0]*a.shear,e[1][1]-e[0][1]*a.shear],a.scaley=M.sqrt(c(e[1])),d(e[1]),a.shear/=a.scaley;var f=-e[0][1],g=e[1][1];return 0>g?(a.rotate=b.deg(M.acos(g)),0>f&&(a.rotate=360-a.rotate)):a.rotate=b.deg(M.asin(f)),a.isSimple=!(+a.shear.toFixed(9)||a.scalex.toFixed(9)!=a.scaley.toFixed(9)&&a.rotate),a.isSuperSimple=!+a.shear.toFixed(9)&&a.scalex.toFixed(9)==a.scaley.toFixed(9)&&!a.rotate,a.noRotation=!+a.shear.toFixed(9)&&!a.rotate,a},a.toTransformString=function(a){var b=a||this[I]();return b.isSimple?(b.scalex=+b.scalex.toFixed(4),b.scaley=+b.scaley.toFixed(4),b.rotate=+b.rotate.toFixed(4),(b.dx||b.dy?"t"+[b.dx,b.dy]:F)+(1!=b.scalex||1!=b.scaley?"s"+[b.scalex,b.scaley,0,0]:F)+(b.rotate?"r"+[b.rotate,0,0]:F)):"m"+[this.get(0),this.get(1),this.get(2),this.get(3),this.get(4),this.get(5)]}}(n.prototype);for(var Oa=function(){this.returnValue=!1},Pa=function(){return this.originalEvent.preventDefault()},Qa=function(){this.cancelBubble=!0},Ra=function(){return this.originalEvent.stopPropagation()},Sa=function(a){var b=z.doc.documentElement.scrollTop||z.doc.body.scrollTop,c=z.doc.documentElement.scrollLeft||z.doc.body.scrollLeft;return{x:a.clientX+c,y:a.clientY+b}},Ta=function(){return z.doc.addEventListener?function(a,b,c,d){var e=function(a){var b=Sa(a);return c.call(d,a,b.x,b.y)};if(a.addEventListener(b,e,!1),E&&K[b]){var f=function(b){for(var e=Sa(b),f=b,g=0,h=b.targetTouches&&b.targetTouches.length;h>g;g++)if(b.targetTouches[g].target==a){b=b.targetTouches[g],b.originalEvent=f,b.preventDefault=Pa,b.stopPropagation=Ra;break}return c.call(d,b,e.x,e.y)};a.addEventListener(K[b],f,!1)}return function(){return a.removeEventListener(b,e,!1),E&&K[b]&&a.removeEventListener(K[b],f,!1),!0}}:z.doc.attachEvent?function(a,b,c,d){var e=function(a){a=a||z.win.event;var b=z.doc.documentElement.scrollTop||z.doc.body.scrollTop,e=z.doc.documentElement.scrollLeft||z.doc.body.scrollLeft,f=a.clientX+e,g=a.clientY+b;return a.preventDefault=a.preventDefault||Oa,a.stopPropagation=a.stopPropagation||Qa,c.call(d,a,f,g)};a.attachEvent("on"+b,e);var f=function(){return a.detachEvent("on"+b,e),!0};return f}:void 0}(),Ua=[],Va=function(b){for(var c,d=b.clientX,e=b.clientY,f=z.doc.documentElement.scrollTop||z.doc.body.scrollTop,g=z.doc.documentElement.scrollLeft||z.doc.body.scrollLeft,h=Ua.length;h--;){if(c=Ua[h],E&&b.touches){for(var i,j=b.touches.length;j--;)if(i=b.touches[j],i.identifier==c.el._drag.id){d=i.clientX,e=i.clientY,(b.originalEvent?b.originalEvent:b).preventDefault();break}}else b.preventDefault();var k,l=c.el.node,m=l.nextSibling,n=l.parentNode,o=l.style.display;z.win.opera&&n.removeChild(l),l.style.display="none",k=c.el.paper.getElementByPoint(d,e),l.style.display=o,z.win.opera&&(m?n.insertBefore(l,m):n.appendChild(l)),k&&a("raphael.drag.over."+c.el.id,c.el,k),d+=g,e+=f,a("raphael.drag.move."+c.el.id,c.move_scope||c.el,d-c.el._drag.x,e-c.el._drag.y,d,e,b)}},Wa=function(c){b.unmousemove(Va).unmouseup(Wa);for(var d,e=Ua.length;e--;)d=Ua[e],d.el._drag={},a("raphael.drag.end."+d.el.id,d.end_scope||d.start_scope||d.move_scope||d.el,c);Ua=[]},Xa=b.el={},Ya=J.length;Ya--;)!function(a){b[a]=Xa[a]=function(c,d){return b.is(c,"function")&&(this.events=this.events||[],this.events.push({name:a,f:c,unbind:Ta(this.shape||this.node||z.doc,a,c,d||this)})),this},b["un"+a]=Xa["un"+a]=function(c){for(var d=this.events||[],e=d.length;e--;)d[e].name!=a||!b.is(c,"undefined")&&d[e].f!=c||(d[e].unbind(),d.splice(e,1),!d.length&&delete this.events);return this}}(J[Ya]);Xa.data=function(c,d){var e=ja[this.id]=ja[this.id]||{};if(0==arguments.length)return e;if(1==arguments.length){if(b.is(c,"object")){for(var f in c)c[y](f)&&this.data(f,c[f]);return this}return a("raphael.data.get."+this.id,this,e[c],c),e[c]}return e[c]=d,a("raphael.data.set."+this.id,this,d,c),this},Xa.removeData=function(a){return null==a?ja[this.id]={}:ja[this.id]&&delete ja[this.id][a],this},Xa.getData=function(){return c(ja[this.id]||{})},Xa.hover=function(a,b,c,d){return this.mouseover(a,c).mouseout(b,d||c)},Xa.unhover=function(a,b){return this.unmouseover(a).unmouseout(b)};var Za=[];Xa.drag=function(c,d,e,f,g,h){function i(i){(i.originalEvent||i).preventDefault();var j=i.clientX,k=i.clientY,l=z.doc.documentElement.scrollTop||z.doc.body.scrollTop,m=z.doc.documentElement.scrollLeft||z.doc.body.scrollLeft;if(this._drag.id=i.identifier,E&&i.touches)for(var n,o=i.touches.length;o--;)if(n=i.touches[o],this._drag.id=n.identifier,n.identifier==this._drag.id){j=n.clientX,k=n.clientY;break}this._drag.x=j+m,this._drag.y=k+l,!Ua.length&&b.mousemove(Va).mouseup(Wa),Ua.push({el:this,move_scope:f,start_scope:g,end_scope:h}),d&&a.on("raphael.drag.start."+this.id,d),c&&a.on("raphael.drag.move."+this.id,c),e&&a.on("raphael.drag.end."+this.id,e),a("raphael.drag.start."+this.id,g||f||this,i.clientX+m,i.clientY+l,i)}return this._drag={},Za.push({el:this,start:i}),this.mousedown(i),this},Xa.onDragOver=function(b){b?a.on("raphael.drag.over."+this.id,b):a.unbind("raphael.drag.over."+this.id)},Xa.undrag=function(){for(var c=Za.length;c--;)Za[c].el==this&&(this.unmousedown(Za[c].start),Za.splice(c,1),a.unbind("raphael.drag.*."+this.id));!Za.length&&b.unmousemove(Va).unmouseup(Wa),Ua=[]},u.circle=function(a,c,d){var e=b._engine.circle(this,a||0,c||0,d||0);return this.__set__&&this.__set__.push(e),e},u.rect=function(a,c,d,e,f){var g=b._engine.rect(this,a||0,c||0,d||0,e||0,f||0);return this.__set__&&this.__set__.push(g),g},u.ellipse=function(a,c,d,e){var f=b._engine.ellipse(this,a||0,c||0,d||0,e||0);return this.__set__&&this.__set__.push(f),f},u.path=function(a){a&&!b.is(a,T)&&!b.is(a[0],U)&&(a+=F);var c=b._engine.path(b.format[C](b,arguments),this);return this.__set__&&this.__set__.push(c),c},u.image=function(a,c,d,e,f){var g=b._engine.image(this,a||"about:blank",c||0,d||0,e||0,f||0);return this.__set__&&this.__set__.push(g),g},u.text=function(a,c,d){var e=b._engine.text(this,a||0,c||0,H(d));return this.__set__&&this.__set__.push(e),e},u.set=function(a){!b.is(a,"array")&&(a=Array.prototype.splice.call(arguments,0,arguments.length));var c=new jb(a);return this.__set__&&this.__set__.push(c),c.paper=this,c.type="set",c},u.setStart=function(a){this.__set__=a||this.set()},u.setFinish=function(a){var b=this.__set__;return delete this.__set__,b},u.getSize=function(){var a=this.canvas.parentNode;return{width:a.offsetWidth,height:a.offsetHeight}},u.setSize=function(a,c){return b._engine.setSize.call(this,a,c)},u.setViewBox=function(a,c,d,e,f){return b._engine.setViewBox.call(this,a,c,d,e,f)},u.top=u.bottom=null,u.raphael=b;var $a=function(a){var b=a.getBoundingClientRect(),c=a.ownerDocument,d=c.body,e=c.documentElement,f=e.clientTop||d.clientTop||0,g=e.clientLeft||d.clientLeft||0,h=b.top+(z.win.pageYOffset||e.scrollTop||d.scrollTop)-f,i=b.left+(z.win.pageXOffset||e.scrollLeft||d.scrollLeft)-g;return{y:h,x:i}};u.getElementByPoint=function(a,b){var c=this,d=c.canvas,e=z.doc.elementFromPoint(a,b);if(z.win.opera&&"svg"==e.tagName){var f=$a(d),g=d.createSVGRect();g.x=a-f.x,g.y=b-f.y,g.width=g.height=1;var h=d.getIntersectionList(g,null);h.length&&(e=h[h.length-1])}if(!e)return null;for(;e.parentNode&&e!=d.parentNode&&!e.raphael;)e=e.parentNode;return e==c.canvas.parentNode&&(e=d),e=e&&e.raphael?c.getById(e.raphaelid):null},u.getElementsByBBox=function(a){var c=this.set();return this.forEach(function(d){b.isBBoxIntersect(d.getBBox(),a)&&c.push(d)}),c},u.getById=function(a){for(var b=this.bottom;b;){if(b.id==a)return b;b=b.next}return null},u.forEach=function(a,b){for(var c=this.bottom;c;){if(a.call(b,c)===!1)return this;c=c.next}return this},u.getElementsByPoint=function(a,b){var c=this.set();return this.forEach(function(d){d.isPointInside(a,b)&&c.push(d)}),c},Xa.isPointInside=function(a,c){var d=this.realPath=oa[this.type](this);return this.attr("transform")&&this.attr("transform").length&&(d=b.transformPath(d,this.attr("transform"))),b.isPointInsidePath(d,a,c)},Xa.getBBox=function(a){if(this.removed)return{};var b=this._;return a?((b.dirty||!b.bboxwt)&&(this.realPath=oa[this.type](this),b.bboxwt=za(this.realPath),b.bboxwt.toString=o,b.dirty=0),b.bboxwt):((b.dirty||b.dirtyT||!b.bbox)&&((b.dirty||!this.realPath)&&(b.bboxwt=0,this.realPath=oa[this.type](this)),b.bbox=za(pa(this.realPath,this.matrix)),b.bbox.toString=o,b.dirty=b.dirtyT=0),b.bbox)},Xa.clone=function(){if(this.removed)return null;var a=this.paper[this.type]().attr(this.attr());return this.__set__&&this.__set__.push(a),a},Xa.glow=function(a){if("text"==this.type)return null;a=a||{};var b={width:(a.width||10)+(+this.attr("stroke-width")||1),fill:a.fill||!1,opacity:null==a.opacity?.5:a.opacity,offsetx:a.offsetx||0,offsety:a.offsety||0,color:a.color||"#000"},c=b.width/2,d=this.paper,e=d.set(),f=this.realPath||oa[this.type](this);f=this.matrix?pa(f,this.matrix):f;for(var g=1;c+1>g;g++)e.push(d.path(f).attr({stroke:b.color,fill:b.fill?b.color:"none","stroke-linejoin":"round","stroke-linecap":"round","stroke-width":+(b.width/c*g).toFixed(3),opacity:+(b.opacity/c).toFixed(3)}));return e.insertBefore(this).translate(b.offsetx,b.offsety)};var _a=function(a,c,d,e,f,g,h,k,l){return null==l?i(a,c,d,e,f,g,h,k):b.findDotsAtSegment(a,c,d,e,f,g,h,k,j(a,c,d,e,f,g,h,k,l))},ab=function(a,c){return function(d,e,f){d=Ia(d);for(var g,h,i,j,k,l="",m={},n=0,o=0,p=d.length;p>o;o++){if(i=d[o],"M"==i[0])g=+i[1],h=+i[2];else{if(j=_a(g,h,i[1],i[2],i[3],i[4],i[5],i[6]),n+j>e){if(c&&!m.start){if(k=_a(g,h,i[1],i[2],i[3],i[4],i[5],i[6],e-n),l+=["C"+k.start.x,k.start.y,k.m.x,k.m.y,k.x,k.y],f)return l;m.start=l,l=["M"+k.x,k.y+"C"+k.n.x,k.n.y,k.end.x,k.end.y,i[5],i[6]].join(),n+=j,g=+i[5],h=+i[6];continue}if(!a&&!c)return k=_a(g,h,i[1],i[2],i[3],i[4],i[5],i[6],e-n),{x:k.x,y:k.y,alpha:k.alpha}}n+=j,g=+i[5],h=+i[6]}l+=i.shift()+i}return m.end=l,k=a?n:c?m:b.findDotsAtSegment(g,h,i[0],i[1],i[2],i[3],i[4],i[5],1),k.alpha&&(k={x:k.x,y:k.y,alpha:k.alpha}),k}},bb=ab(1),cb=ab(),db=ab(0,1);b.getTotalLength=bb,b.getPointAtLength=cb,b.getSubpath=function(a,b,c){if(this.getTotalLength(a)-c<1e-6)return db(a,b).end;var d=db(a,c,1);return b?db(d,b).end:d},Xa.getTotalLength=function(){var a=this.getPath();if(a)return this.node.getTotalLength?this.node.getTotalLength():bb(a)},Xa.getPointAtLength=function(a){var b=this.getPath();if(b)return cb(b,a)},Xa.getPath=function(){var a,c=b._getPath[this.type];if("text"!=this.type&&"set"!=this.type)return c&&(a=c(this)),a},Xa.getSubpath=function(a,c){var d=this.getPath();if(d)return b.getSubpath(d,a,c)};var eb=b.easing_formulas={linear:function(a){return a},"<":function(a){return Q(a,1.7)},">":function(a){return Q(a,.48)},"<>":function(a){var b=.48-a/1.04,c=M.sqrt(.1734+b*b),d=c-b,e=Q(P(d),1/3)*(0>d?-1:1),f=-c-b,g=Q(P(f),1/3)*(0>f?-1:1),h=e+g+.5;return 3*(1-h)*h*h+h*h*h},backIn:function(a){var b=1.70158;return a*a*((b+1)*a-b)},backOut:function(a){a-=1;var b=1.70158;return a*a*((b+1)*a+b)+1},elastic:function(a){return a==!!a?a:Q(2,-10*a)*M.sin(2*(a-.075)*R/.3)+1},bounce:function(a){var b,c=7.5625,d=2.75;return 1/d>a?b=c*a*a:2/d>a?(a-=1.5/d,b=c*a*a+.75):2.5/d>a?(a-=2.25/d,b=c*a*a+.9375):(a-=2.625/d,b=c*a*a+.984375),b}};eb.easeIn=eb["ease-in"]=eb["<"],eb.easeOut=eb["ease-out"]=eb[">"],eb.easeInOut=eb["ease-in-out"]=eb["<>"],eb["back-in"]=eb.backIn,eb["back-out"]=eb.backOut;var fb=[],gb=window.requestAnimationFrame||window.webkitRequestAnimationFrame||window.mozRequestAnimationFrame||window.oRequestAnimationFrame||window.msRequestAnimationFrame||function(a){setTimeout(a,16)},hb=function(){for(var c=+new Date,d=0;d<fb.length;d++){var e=fb[d];if(!e.el.removed&&!e.paused){var f,g,h=c-e.start,i=e.ms,j=e.easing,k=e.from,l=e.diff,m=e.to,n=(e.t,e.el),o={},p={};if(e.initstatus?(h=(e.initstatus*e.anim.top-e.prev)/(e.percent-e.prev)*i,e.status=e.initstatus,delete e.initstatus,e.stop&&fb.splice(d--,1)):e.status=(e.prev+(e.percent-e.prev)*(h/i))/e.anim.top,!(0>h))if(i>h){var q=j(h/i);for(var s in k)if(k[y](s)){switch(ca[s]){case S:f=+k[s]+q*i*l[s];break;case"colour":f="rgb("+[ib(Z(k[s].r+q*i*l[s].r)),ib(Z(k[s].g+q*i*l[s].g)),ib(Z(k[s].b+q*i*l[s].b))].join(",")+")";break;case"path":f=[];for(var t=0,u=k[s].length;u>t;t++){f[t]=[k[s][t][0]];for(var v=1,w=k[s][t].length;w>v;v++)f[t][v]=+k[s][t][v]+q*i*l[s][t][v];f[t]=f[t].join(G)}f=f.join(G);break;case"transform":if(l[s].real)for(f=[],t=0,u=k[s].length;u>t;t++)for(f[t]=[k[s][t][0]],v=1,w=k[s][t].length;w>v;v++)f[t][v]=k[s][t][v]+q*i*l[s][t][v];else{var x=function(a){return+k[s][a]+q*i*l[s][a]};f=[["m",x(0),x(1),x(2),x(3),x(4),x(5)]]}break;case"csv":if("clip-rect"==s)for(f=[],t=4;t--;)f[t]=+k[s][t]+q*i*l[s][t];break;default:var z=[][D](k[s]);for(f=[],t=n.paper.customAttributes[s].length;t--;)f[t]=+z[t]+q*i*l[s][t]}o[s]=f}n.attr(o),function(b,c,d){setTimeout(function(){a("raphael.anim.frame."+b,c,d)})}(n.id,n,e.anim)}else{if(function(c,d,e){setTimeout(function(){a("raphael.anim.frame."+d.id,d,e),a("raphael.anim.finish."+d.id,d,e),b.is(c,"function")&&c.call(d)})}(e.callback,n,e.anim),n.attr(m),fb.splice(d--,1),e.repeat>1&&!e.next){for(g in m)m[y](g)&&(p[g]=e.totalOrigin[g]);e.el.attr(p),r(e.anim,e.el,e.anim.percents[0],null,e.totalOrigin,e.repeat-1)}e.next&&!e.stop&&r(e.anim,e.el,e.next,null,e.totalOrigin,e.repeat)}}}fb.length&&gb(hb)},ib=function(a){return a>255?255:0>a?0:a};Xa.animateWith=function(a,c,d,e,f,g){var h=this;if(h.removed)return g&&g.call(h),h;var i=d instanceof q?d:b.animation(d,e,f,g);r(i,h,i.percents[0],null,h.attr());for(var j=0,k=fb.length;k>j;j++)if(fb[j].anim==c&&fb[j].el==a){fb[k-1].start=fb[j].start;break}return h},Xa.onAnimation=function(b){return b?a.on("raphael.anim.frame."+this.id,b):a.unbind("raphael.anim.frame."+this.id),this},q.prototype.delay=function(a){var b=new q(this.anim,this.ms);return b.times=this.times,b.del=+a||0,b},q.prototype.repeat=function(a){var b=new q(this.anim,this.ms);return b.del=this.del,b.times=M.floor(N(a,0))||1,b},b.animation=function(a,c,d,e){if(a instanceof q)return a;(b.is(d,"function")||!d)&&(e=e||d||null,d=null),a=Object(a),c=+c||0;var f,g,h={};for(g in a)a[y](g)&&$(g)!=g&&$(g)+"%"!=g&&(f=!0,h[g]=a[g]);if(f)return d&&(h.easing=d),e&&(h.callback=e),new q({100:h},c);if(e){var i=0;for(var j in a){var k=_(j);a[y](j)&&k>i&&(i=k)}i+="%",!a[i].callback&&(a[i].callback=e)}return new q(a,c)},Xa.animate=function(a,c,d,e){var f=this;if(f.removed)return e&&e.call(f),f;var g=a instanceof q?a:b.animation(a,c,d,e);return r(g,f,g.percents[0],null,f.attr()),f},Xa.setTime=function(a,b){return a&&null!=b&&this.status(a,O(b,a.ms)/a.ms),this},Xa.status=function(a,b){var c,d,e=[],f=0;if(null!=b)return r(a,this,-1,O(b,1)),this;for(c=fb.length;c>f;f++)if(d=fb[f],d.el.id==this.id&&(!a||d.anim==a)){if(a)return d.status;e.push({anim:d.anim,status:d.status})}return a?0:e},Xa.pause=function(b){for(var c=0;c<fb.length;c++)fb[c].el.id!=this.id||b&&fb[c].anim!=b||a("raphael.anim.pause."+this.id,this,fb[c].anim)!==!1&&(fb[c].paused=!0);return this},Xa.resume=function(b){for(var c=0;c<fb.length;c++)if(fb[c].el.id==this.id&&(!b||fb[c].anim==b)){var d=fb[c];a("raphael.anim.resume."+this.id,this,d.anim)!==!1&&(delete d.paused,this.status(d.anim,d.status))}return this},Xa.stop=function(b){for(var c=0;c<fb.length;c++)fb[c].el.id!=this.id||b&&fb[c].anim!=b||a("raphael.anim.stop."+this.id,this,fb[c].anim)!==!1&&fb.splice(c--,1);return this},a.on("raphael.remove",s),a.on("raphael.clear",s),Xa.toString=function(){return"Raphaël’s object"};var jb=function(a){if(this.items=[],this.length=0,this.type="set",a)for(var b=0,c=a.length;c>b;b++)!a[b]||a[b].constructor!=Xa.constructor&&a[b].constructor!=jb||(this[this.items.length]=this.items[this.items.length]=a[b],this.length++)},kb=jb.prototype;kb.push=function(){for(var a,b,c=0,d=arguments.length;d>c;c++)a=arguments[c],!a||a.constructor!=Xa.constructor&&a.constructor!=jb||(b=this.items.length,this[b]=this.items[b]=a,this.length++);return this},kb.pop=function(){return this.length&&delete this[this.length--],this.items.pop()},kb.forEach=function(a,b){for(var c=0,d=this.items.length;d>c;c++)if(a.call(b,this.items[c],c)===!1)return this;return this};for(var lb in Xa)Xa[y](lb)&&(kb[lb]=function(a){return function(){var b=arguments;return this.forEach(function(c){c[a][C](c,b)})}}(lb));return kb.attr=function(a,c){if(a&&b.is(a,U)&&b.is(a[0],"object"))for(var d=0,e=a.length;e>d;d++)this.items[d].attr(a[d]);else for(var f=0,g=this.items.length;g>f;f++)this.items[f].attr(a,c);return this},kb.clear=function(){for(;this.length;)this.pop()},kb.splice=function(a,b,c){a=0>a?N(this.length+a,0):a,b=N(0,O(this.length-a,b));var d,e=[],f=[],g=[];for(d=2;d<arguments.length;d++)g.push(arguments[d]);for(d=0;b>d;d++)f.push(this[a+d]);for(;d<this.length-a;d++)e.push(this[a+d]);var h=g.length;for(d=0;d<h+e.length;d++)this.items[a+d]=this[a+d]=h>d?g[d]:e[d-h];for(d=this.items.length=this.length-=b-h;this[d];)delete this[d++];return new jb(f)},kb.exclude=function(a){for(var b=0,c=this.length;c>b;b++)if(this[b]==a)return this.splice(b,1),!0},kb.animate=function(a,c,d,e){(b.is(d,"function")||!d)&&(e=d||null);var f,g,h=this.items.length,i=h,j=this;if(!h)return this;e&&(g=function(){!--h&&e.call(j)}),d=b.is(d,T)?d:g;var k=b.animation(a,c,d,g);for(f=this.items[--i].animate(k);i--;)this.items[i]&&!this.items[i].removed&&this.items[i].animateWith(f,k,k),this.items[i]&&!this.items[i].removed||h--;return this},kb.insertAfter=function(a){for(var b=this.items.length;b--;)this.items[b].insertAfter(a);return this},kb.getBBox=function(){for(var a=[],b=[],c=[],d=[],e=this.items.length;e--;)if(!this.items[e].removed){var f=this.items[e].getBBox();a.push(f.x),b.push(f.y),c.push(f.x+f.width),d.push(f.y+f.height)}return a=O[C](0,a),b=O[C](0,b),c=N[C](0,c),d=N[C](0,d),{x:a,y:b,x2:c,y2:d,width:c-a,height:d-b}},kb.clone=function(a){a=this.paper.set();for(var b=0,c=this.items.length;c>b;b++)a.push(this.items[b].clone());return a},kb.toString=function(){return"Raphaël‘s set"},kb.glow=function(a){var b=this.paper.set();return this.forEach(function(c,d){var e=c.glow(a);null!=e&&e.forEach(function(a,c){b.push(a)})}),b},kb.isPointInside=function(a,b){var c=!1;return this.forEach(function(d){return d.isPointInside(a,b)?(c=!0,!1):void 0}),c},b.registerFont=function(a){if(!a.face)return a;this.fonts=this.fonts||{};var b={w:a.w,face:{},glyphs:{}},c=a.face["font-family"];for(var d in a.face)a.face[y](d)&&(b.face[d]=a.face[d]);if(this.fonts[c]?this.fonts[c].push(b):this.fonts[c]=[b],!a.svg){b.face["units-per-em"]=_(a.face["units-per-em"],10);for(var e in a.glyphs)if(a.glyphs[y](e)){var f=a.glyphs[e];if(b.glyphs[e]={w:f.w,k:{},d:f.d&&"M"+f.d.replace(/[mlcxtrv]/g,function(a){return{l:"L",c:"C",x:"z",t:"m",r:"l",v:"c"}[a]||"M"})+"z"},f.k)for(var g in f.k)f[y](g)&&(b.glyphs[e].k[g]=f.k[g])}}return a},u.getFont=function(a,c,d,e){if(e=e||"normal",d=d||"normal",c=+c||{normal:400,bold:700,lighter:300,bolder:800}[c]||400,b.fonts){var f=b.fonts[a];if(!f){var g=new RegExp("(^|\\s)"+a.replace(/[^\w\d\s+!~.:_-]/g,F)+"(\\s|$)","i");for(var h in b.fonts)if(b.fonts[y](h)&&g.test(h)){f=b.fonts[h];break}}var i;if(f)for(var j=0,k=f.length;k>j&&(i=f[j],i.face["font-weight"]!=c||i.face["font-style"]!=d&&i.face["font-style"]||i.face["font-stretch"]!=e);j++);return i}},u.print=function(a,c,d,e,f,g,h,i){g=g||"middle",h=N(O(h||0,1),-1),i=N(O(i||1,3),1);var j,k=H(d)[I](F),l=0,m=0,n=F;if(b.is(e,"string")&&(e=this.getFont(e)),e){j=(f||16)/e.face["units-per-em"];for(var o=e.face.bbox[I](v),p=+o[0],q=o[3]-o[1],r=0,s=+o[1]+("baseline"==g?q+ +e.face.descent:q/2),t=0,u=k.length;u>t;t++){if("\n"==k[t])l=0,x=0,m=0,r+=q*i;else{var w=m&&e.glyphs[k[t-1]]||{},x=e.glyphs[k[t]];l+=m?(w.w||e.w)+(w.k&&w.k[k[t]]||0)+e.w*h:0,m=1}x&&x.d&&(n+=b.transformPath(x.d,["t",l*j,r*j,"s",j,j,p,s,"t",(a-p)/j,(c-s)/j]))}}return this.path(n).attr({fill:"#000",stroke:"none"})},u.add=function(a){if(b.is(a,"array"))for(var c,d=this.set(),e=0,f=a.length;f>e;e++)c=a[e]||{},w[y](c.type)&&d.push(this[c.type]().attr(c));return d},b.format=function(a,c){var d=b.is(c,U)?[0][D](c):arguments;return a&&b.is(a,T)&&d.length-1&&(a=a.replace(x,function(a,b){return null==d[++b]?F:d[b]})),a||F},b.fullfill=function(){var a=/\{([^\}]+)\}/g,b=/(?:(?:^|\.)(.+?)(?=\[|\.|$|\()|\[('|")(.+?)\2\])(\(\))?/g,c=function(a,c,d){var e=d;return c.replace(b,function(a,b,c,d,f){b=b||d,e&&(b in e&&(e=e[b]),"function"==typeof e&&f&&(e=e()))}),e=(null==e||e==d?a:e)+""};return function(b,d){return String(b).replace(a,function(a,b){return c(a,b,d)})}}(),b.ninja=function(){return A.was?z.win.Raphael=A.is:delete Raphael,b},b.st=kb,a.on("raphael.DOMload",function(){t=!0}),function(a,c,d){function e(){/in/.test(a.readyState)?setTimeout(e,9):b.eve("raphael.DOMload")}null==a.readyState&&a.addEventListener&&(a.addEventListener(c,d=function(){a.removeEventListener(c,d,!1),a.readyState="complete"},!1),a.readyState="loading"),e()}(document,"DOMContentLoaded"),b}),function(a,b){"function"==typeof define&&define.amd?define("raphael.svg",["raphael.core"],function(a){return b(a)}):b("object"==typeof exports?require("./raphael.core"):a.Raphael)}(this,function(a){if(!a||a.svg){var b="hasOwnProperty",c=String,d=parseFloat,e=parseInt,f=Math,g=f.max,h=f.abs,i=f.pow,j=/[, ]+/,k=a.eve,l="",m=" ",n="http://www.w3.org/1999/xlink",o={block:"M5,0 0,2.5 5,5z",classic:"M5,0 0,2.5 5,5 3.5,3 3.5,2z",diamond:"M2.5,0 5,2.5 2.5,5 0,2.5z",open:"M6,1 1,3.5 6,6",oval:"M2.5,0A2.5,2.5,0,0,1,2.5,5 2.5,2.5,0,0,1,2.5,0z"},p={};a.toString=function(){return"Your browser supports SVG.\nYou are running Raphaël "+this.version};var q=function(d,e){if(e){"string"==typeof d&&(d=q(d));for(var f in e)e[b](f)&&("xlink:"==f.substring(0,6)?d.setAttributeNS(n,f.substring(6),c(e[f])):d.setAttribute(f,c(e[f])))}else d=a._g.doc.createElementNS("http://www.w3.org/2000/svg",d),d.style&&(d.style.webkitTapHighlightColor="rgba(0,0,0,0)");return d},r=function(b,e){var j="linear",k=b.id+e,m=.5,n=.5,o=b.node,p=b.paper,r=o.style,s=a._g.doc.getElementById(k);if(!s){if(e=c(e).replace(a._radial_gradient,function(a,b,c){if(j="radial",b&&c){m=d(b),n=d(c);var e=2*(n>.5)-1;i(m-.5,2)+i(n-.5,2)>.25&&(n=f.sqrt(.25-i(m-.5,2))*e+.5)&&.5!=n&&(n=n.toFixed(5)-1e-5*e)}return l}),e=e.split(/\s*\-\s*/),"linear"==j){var t=e.shift();if(t=-d(t),isNaN(t))return null;var u=[0,0,f.cos(a.rad(t)),f.sin(a.rad(t))],v=1/(g(h(u[2]),h(u[3]))||1);u[2]*=v,u[3]*=v,u[2]<0&&(u[0]=-u[2],u[2]=0),u[3]<0&&(u[1]=-u[3],u[3]=0)}var w=a._parseDots(e);if(!w)return null;if(k=k.replace(/[\(\)\s,\xb0#]/g,"_"),b.gradient&&k!=b.gradient.id&&(p.defs.removeChild(b.gradient),delete b.gradient),!b.gradient){s=q(j+"Gradient",{id:k}),b.gradient=s,q(s,"radial"==j?{fx:m,fy:n}:{x1:u[0],y1:u[1],x2:u[2],y2:u[3],gradientTransform:b.matrix.invert()}),p.defs.appendChild(s);for(var x=0,y=w.length;y>x;x++)s.appendChild(q("stop",{offset:w[x].offset?w[x].offset:x?"100%":"0%","stop-color":w[x].color||"#fff","stop-opacity":isFinite(w[x].opacity)?w[x].opacity:1}))}}return q(o,{fill:"url('"+document.location.origin+document.location.pathname+"#"+k+"')",opacity:1,"fill-opacity":1}),r.fill=l,r.opacity=1,r.fillOpacity=1,1},s=function(a){var b=a.getBBox(1);q(a.pattern,{patternTransform:a.matrix.invert()+" translate("+b.x+","+b.y+")"})},t=function(d,e,f){if("path"==d.type){for(var g,h,i,j,k,m=c(e).toLowerCase().split("-"),n=d.paper,r=f?"end":"start",s=d.node,t=d.attrs,u=t["stroke-width"],v=m.length,w="classic",x=3,y=3,z=5;v--;)switch(m[v]){case"block":case"classic":case"oval":case"diamond":case"open":case"none":w=m[v];break;case"wide":y=5;break;case"narrow":y=2;break;case"long":x=5;break;case"short":x=2}if("open"==w?(x+=2,y+=2,z+=2,i=1,j=f?4:1,k={fill:"none",stroke:t.stroke}):(j=i=x/2,k={fill:t.stroke,stroke:"none"}),d._.arrows?f?(d._.arrows.endPath&&p[d._.arrows.endPath]--,d._.arrows.endMarker&&p[d._.arrows.endMarker]--):(d._.arrows.startPath&&p[d._.arrows.startPath]--,d._.arrows.startMarker&&p[d._.arrows.startMarker]--):d._.arrows={},"none"!=w){var A="raphael-marker-"+w,B="raphael-marker-"+r+w+x+y+"-obj"+d.id;a._g.doc.getElementById(A)?p[A]++:(n.defs.appendChild(q(q("path"),{"stroke-linecap":"round",d:o[w],id:A})),p[A]=1);var C,D=a._g.doc.getElementById(B);D?(p[B]++,C=D.getElementsByTagName("use")[0]):(D=q(q("marker"),{id:B,markerHeight:y,markerWidth:x,orient:"auto",refX:j,refY:y/2}),C=q(q("use"),{"xlink:href":"#"+A,transform:(f?"rotate(180 "+x/2+" "+y/2+") ":l)+"scale("+x/z+","+y/z+")","stroke-width":(1/((x/z+y/z)/2)).toFixed(4)}),D.appendChild(C),n.defs.appendChild(D),p[B]=1),q(C,k);var E=i*("diamond"!=w&&"oval"!=w);f?(g=d._.arrows.startdx*u||0,h=a.getTotalLength(t.path)-E*u):(g=E*u,h=a.getTotalLength(t.path)-(d._.arrows.enddx*u||0)),k={},k["marker-"+r]="url(#"+B+")",(h||g)&&(k.d=a.getSubpath(t.path,g,h)),q(s,k),d._.arrows[r+"Path"]=A,d._.arrows[r+"Marker"]=B,d._.arrows[r+"dx"]=E,d._.arrows[r+"Type"]=w,d._.arrows[r+"String"]=e}else f?(g=d._.arrows.startdx*u||0,h=a.getTotalLength(t.path)-g):(g=0,h=a.getTotalLength(t.path)-(d._.arrows.enddx*u||0)),d._.arrows[r+"Path"]&&q(s,{d:a.getSubpath(t.path,g,h)}),delete d._.arrows[r+"Path"],delete d._.arrows[r+"Marker"],delete d._.arrows[r+"dx"],delete d._.arrows[r+"Type"],delete d._.arrows[r+"String"];for(k in p)if(p[b](k)&&!p[k]){var F=a._g.doc.getElementById(k);F&&F.parentNode.removeChild(F)}}},u={"-":[3,1],".":[1,1],"-.":[3,1,1,1],"-..":[3,1,1,1,1,1],". ":[1,3],"- ":[4,3],"--":[8,3],"- .":[4,3,1,3],"--.":[8,3,1,3],"--..":[8,3,1,3,1,3]},v=function(a,b,d){if(b=u[c(b).toLowerCase()]){for(var e=a.attrs["stroke-width"]||"1",f={round:e,square:e,butt:0}[a.attrs["stroke-linecap"]||d["stroke-linecap"]]||0,g=[],h=b.length;h--;)g[h]=b[h]*e+(h%2?1:-1)*f;q(a.node,{"stroke-dasharray":g.join(",")})}else q(a.node,{"stroke-dasharray":"none"})},w=function(d,f){var i=d.node,k=d.attrs,m=i.style.visibility;i.style.visibility="hidden";for(var o in f)if(f[b](o)){if(!a._availableAttrs[b](o))continue;var p=f[o];switch(k[o]=p,o){case"blur":d.blur(p);break;case"title":var u=i.getElementsByTagName("title");if(u.length&&(u=u[0]))u.firstChild.nodeValue=p;else{u=q("title");var w=a._g.doc.createTextNode(p);u.appendChild(w),i.appendChild(u)}break;case"href":case"target":var x=i.parentNode;if("a"!=x.tagName.toLowerCase()){var z=q("a");x.insertBefore(z,i),z.appendChild(i),x=z}"target"==o?x.setAttributeNS(n,"show","blank"==p?"new":p):x.setAttributeNS(n,o,p);break;case"cursor":i.style.cursor=p;break;case"transform":d.transform(p);break;case"arrow-start":t(d,p);break;case"arrow-end":t(d,p,1);break;case"clip-rect":var A=c(p).split(j);if(4==A.length){d.clip&&d.clip.parentNode.parentNode.removeChild(d.clip.parentNode);var B=q("clipPath"),C=q("rect");B.id=a.createUUID(),q(C,{x:A[0],y:A[1],width:A[2],height:A[3]}),B.appendChild(C),d.paper.defs.appendChild(B),q(i,{"clip-path":"url(#"+B.id+")"}),d.clip=C}if(!p){var D=i.getAttribute("clip-path");if(D){var E=a._g.doc.getElementById(D.replace(/(^url\(#|\)$)/g,l));E&&E.parentNode.removeChild(E),q(i,{"clip-path":l}),delete d.clip}}break;case"path":"path"==d.type&&(q(i,{d:p?k.path=a._pathToAbsolute(p):"M0,0"}),d._.dirty=1,d._.arrows&&("startString"in d._.arrows&&t(d,d._.arrows.startString),"endString"in d._.arrows&&t(d,d._.arrows.endString,1)));break;case"width":if(i.setAttribute(o,p),d._.dirty=1,!k.fx)break;o="x",p=k.x;case"x":k.fx&&(p=-k.x-(k.width||0));case"rx":if("rx"==o&&"rect"==d.type)break;case"cx":i.setAttribute(o,p),d.pattern&&s(d),d._.dirty=1;break;case"height":if(i.setAttribute(o,p),d._.dirty=1,!k.fy)break;o="y",p=k.y;case"y":k.fy&&(p=-k.y-(k.height||0));case"ry":if("ry"==o&&"rect"==d.type)break;case"cy":i.setAttribute(o,p),d.pattern&&s(d),d._.dirty=1;break;case"r":"rect"==d.type?q(i,{rx:p,ry:p}):i.setAttribute(o,p),d._.dirty=1;break;case"src":"image"==d.type&&i.setAttributeNS(n,"href",p);break;case"stroke-width":(1!=d._.sx||1!=d._.sy)&&(p/=g(h(d._.sx),h(d._.sy))||1),i.setAttribute(o,p),k["stroke-dasharray"]&&v(d,k["stroke-dasharray"],f),d._.arrows&&("startString"in d._.arrows&&t(d,d._.arrows.startString),"endString"in d._.arrows&&t(d,d._.arrows.endString,1));break;case"stroke-dasharray":v(d,p,f);break;case"fill":var F=c(p).match(a._ISURL);if(F){B=q("pattern");var G=q("image");B.id=a.createUUID(),q(B,{x:0,y:0,patternUnits:"userSpaceOnUse",height:1,width:1}),q(G,{x:0,y:0,"xlink:href":F[1]}),B.appendChild(G),function(b){a._preload(F[1],function(){var a=this.offsetWidth,c=this.offsetHeight;q(b,{width:a,height:c}),q(G,{width:a,height:c})})}(B),d.paper.defs.appendChild(B),q(i,{fill:"url(#"+B.id+")"}),d.pattern=B,d.pattern&&s(d);break}var H=a.getRGB(p);if(H.error){if(("circle"==d.type||"ellipse"==d.type||"r"!=c(p).charAt())&&r(d,p)){if("opacity"in k||"fill-opacity"in k){var I=a._g.doc.getElementById(i.getAttribute("fill").replace(/^url\(#|\)$/g,l));if(I){var J=I.getElementsByTagName("stop");q(J[J.length-1],{"stop-opacity":("opacity"in k?k.opacity:1)*("fill-opacity"in k?k["fill-opacity"]:1)})}}k.gradient=p,k.fill="none";break}}else delete f.gradient,delete k.gradient,!a.is(k.opacity,"undefined")&&a.is(f.opacity,"undefined")&&q(i,{opacity:k.opacity}),!a.is(k["fill-opacity"],"undefined")&&a.is(f["fill-opacity"],"undefined")&&q(i,{"fill-opacity":k["fill-opacity"]});H[b]("opacity")&&q(i,{"fill-opacity":H.opacity>1?H.opacity/100:H.opacity});case"stroke":H=a.getRGB(p),i.setAttribute(o,H.hex),"stroke"==o&&H[b]("opacity")&&q(i,{"stroke-opacity":H.opacity>1?H.opacity/100:H.opacity}),"stroke"==o&&d._.arrows&&("startString"in d._.arrows&&t(d,d._.arrows.startString),"endString"in d._.arrows&&t(d,d._.arrows.endString,1));break;case"gradient":("circle"==d.type||"ellipse"==d.type||"r"!=c(p).charAt())&&r(d,p);

break;case"opacity":k.gradient&&!k[b]("stroke-opacity")&&q(i,{"stroke-opacity":p>1?p/100:p});case"fill-opacity":if(k.gradient){I=a._g.doc.getElementById(i.getAttribute("fill").replace(/^url\(#|\)$/g,l)),I&&(J=I.getElementsByTagName("stop"),q(J[J.length-1],{"stop-opacity":p}));break}default:"font-size"==o&&(p=e(p,10)+"px");var K=o.replace(/(\-.)/g,function(a){return a.substring(1).toUpperCase()});i.style[K]=p,d._.dirty=1,i.setAttribute(o,p)}}y(d,f),i.style.visibility=m},x=1.2,y=function(d,f){if("text"==d.type&&(f[b]("text")||f[b]("font")||f[b]("font-size")||f[b]("x")||f[b]("y"))){var g=d.attrs,h=d.node,i=h.firstChild?e(a._g.doc.defaultView.getComputedStyle(h.firstChild,l).getPropertyValue("font-size"),10):10;if(f[b]("text")){for(g.text=f.text;h.firstChild;)h.removeChild(h.firstChild);for(var j,k=c(f.text).split("\n"),m=[],n=0,o=k.length;o>n;n++)j=q("tspan"),n&&q(j,{dy:i*x,x:g.x}),j.appendChild(a._g.doc.createTextNode(k[n])),h.appendChild(j),m[n]=j}else for(m=h.getElementsByTagName("tspan"),n=0,o=m.length;o>n;n++)n?q(m[n],{dy:i*x,x:g.x}):q(m[0],{dy:0});q(h,{x:g.x,y:g.y}),d._.dirty=1;var p=d._getBBox(),r=g.y-(p.y+p.height/2);r&&a.is(r,"finite")&&q(m[0],{dy:r})}},z=function(a){return a.parentNode&&"a"===a.parentNode.tagName.toLowerCase()?a.parentNode:a},A=function(b,c){this[0]=this.node=b,b.raphael=!0,this.id=a._oid++,b.raphaelid=this.id,this.matrix=a.matrix(),this.realPath=null,this.paper=c,this.attrs=this.attrs||{},this._={transform:[],sx:1,sy:1,deg:0,dx:0,dy:0,dirty:1},!c.bottom&&(c.bottom=this),this.prev=c.top,c.top&&(c.top.next=this),c.top=this,this.next=null},B=a.el;A.prototype=B,B.constructor=A,a._engine.path=function(a,b){var c=q("path");b.canvas&&b.canvas.appendChild(c);var d=new A(c,b);return d.type="path",w(d,{fill:"none",stroke:"#000",path:a}),d},B.rotate=function(a,b,e){if(this.removed)return this;if(a=c(a).split(j),a.length-1&&(b=d(a[1]),e=d(a[2])),a=d(a[0]),null==e&&(b=e),null==b||null==e){var f=this.getBBox(1);b=f.x+f.width/2,e=f.y+f.height/2}return this.transform(this._.transform.concat([["r",a,b,e]])),this},B.scale=function(a,b,e,f){if(this.removed)return this;if(a=c(a).split(j),a.length-1&&(b=d(a[1]),e=d(a[2]),f=d(a[3])),a=d(a[0]),null==b&&(b=a),null==f&&(e=f),null==e||null==f)var g=this.getBBox(1);return e=null==e?g.x+g.width/2:e,f=null==f?g.y+g.height/2:f,this.transform(this._.transform.concat([["s",a,b,e,f]])),this},B.translate=function(a,b){return this.removed?this:(a=c(a).split(j),a.length-1&&(b=d(a[1])),a=d(a[0])||0,b=+b||0,this.transform(this._.transform.concat([["t",a,b]])),this)},B.transform=function(c){var d=this._;if(null==c)return d.transform;if(a._extractTransform(this,c),this.clip&&q(this.clip,{transform:this.matrix.invert()}),this.pattern&&s(this),this.node&&q(this.node,{transform:this.matrix}),1!=d.sx||1!=d.sy){var e=this.attrs[b]("stroke-width")?this.attrs["stroke-width"]:1;this.attr({"stroke-width":e})}return d.transform=this.matrix.toTransformString(),this},B.hide=function(){return this.removed||(this.node.style.display="none"),this},B.show=function(){return this.removed||(this.node.style.display=""),this},B.remove=function(){var b=z(this.node);if(!this.removed&&b.parentNode){var c=this.paper;c.__set__&&c.__set__.exclude(this),k.unbind("raphael.*.*."+this.id),this.gradient&&c.defs.removeChild(this.gradient),a._tear(this,c),b.parentNode.removeChild(b),this.removeData();for(var d in this)this[d]="function"==typeof this[d]?a._removedFactory(d):null;this.removed=!0}},B._getBBox=function(){if("none"==this.node.style.display){this.show();var a=!0}var b,c=!1;this.paper.canvas.parentElement?b=this.paper.canvas.parentElement.style:this.paper.canvas.parentNode&&(b=this.paper.canvas.parentNode.style),b&&"none"==b.display&&(c=!0,b.display="");var d={};try{d=this.node.getBBox()}catch(e){d={x:this.node.clientLeft,y:this.node.clientTop,width:this.node.clientWidth,height:this.node.clientHeight}}finally{d=d||{},c&&(b.display="none")}return a&&this.hide(),d},B.attr=function(c,d){if(this.removed)return this;if(null==c){var e={};for(var f in this.attrs)this.attrs[b](f)&&(e[f]=this.attrs[f]);return e.gradient&&"none"==e.fill&&(e.fill=e.gradient)&&delete e.gradient,e.transform=this._.transform,e}if(null==d&&a.is(c,"string")){if("fill"==c&&"none"==this.attrs.fill&&this.attrs.gradient)return this.attrs.gradient;if("transform"==c)return this._.transform;for(var g=c.split(j),h={},i=0,l=g.length;l>i;i++)c=g[i],c in this.attrs?h[c]=this.attrs[c]:a.is(this.paper.customAttributes[c],"function")?h[c]=this.paper.customAttributes[c].def:h[c]=a._availableAttrs[c];return l-1?h:h[g[0]]}if(null==d&&a.is(c,"array")){for(h={},i=0,l=c.length;l>i;i++)h[c[i]]=this.attr(c[i]);return h}if(null!=d){var m={};m[c]=d}else null!=c&&a.is(c,"object")&&(m=c);for(var n in m)k("raphael.attr."+n+"."+this.id,this,m[n]);for(n in this.paper.customAttributes)if(this.paper.customAttributes[b](n)&&m[b](n)&&a.is(this.paper.customAttributes[n],"function")){var o=this.paper.customAttributes[n].apply(this,[].concat(m[n]));this.attrs[n]=m[n];for(var p in o)o[b](p)&&(m[p]=o[p])}return w(this,m),this},B.toFront=function(){if(this.removed)return this;var b=z(this.node);b.parentNode.appendChild(b);var c=this.paper;return c.top!=this&&a._tofront(this,c),this},B.toBack=function(){if(this.removed)return this;var b=z(this.node),c=b.parentNode;c.insertBefore(b,c.firstChild),a._toback(this,this.paper);this.paper;return this},B.insertAfter=function(b){if(this.removed||!b)return this;var c=z(this.node),d=z(b.node||b[b.length-1].node);return d.nextSibling?d.parentNode.insertBefore(c,d.nextSibling):d.parentNode.appendChild(c),a._insertafter(this,b,this.paper),this},B.insertBefore=function(b){if(this.removed||!b)return this;var c=z(this.node),d=z(b.node||b[0].node);return d.parentNode.insertBefore(c,d),a._insertbefore(this,b,this.paper),this},B.blur=function(b){var c=this;if(0!==+b){var d=q("filter"),e=q("feGaussianBlur");c.attrs.blur=b,d.id=a.createUUID(),q(e,{stdDeviation:+b||1.5}),d.appendChild(e),c.paper.defs.appendChild(d),c._blur=d,q(c.node,{filter:"url(#"+d.id+")"})}else c._blur&&(c._blur.parentNode.removeChild(c._blur),delete c._blur,delete c.attrs.blur),c.node.removeAttribute("filter");return c},a._engine.circle=function(a,b,c,d){var e=q("circle");a.canvas&&a.canvas.appendChild(e);var f=new A(e,a);return f.attrs={cx:b,cy:c,r:d,fill:"none",stroke:"#000"},f.type="circle",q(e,f.attrs),f},a._engine.rect=function(a,b,c,d,e,f){var g=q("rect");a.canvas&&a.canvas.appendChild(g);var h=new A(g,a);return h.attrs={x:b,y:c,width:d,height:e,rx:f||0,ry:f||0,fill:"none",stroke:"#000"},h.type="rect",q(g,h.attrs),h},a._engine.ellipse=function(a,b,c,d,e){var f=q("ellipse");a.canvas&&a.canvas.appendChild(f);var g=new A(f,a);return g.attrs={cx:b,cy:c,rx:d,ry:e,fill:"none",stroke:"#000"},g.type="ellipse",q(f,g.attrs),g},a._engine.image=function(a,b,c,d,e,f){var g=q("image");q(g,{x:c,y:d,width:e,height:f,preserveAspectRatio:"none"}),g.setAttributeNS(n,"href",b),a.canvas&&a.canvas.appendChild(g);var h=new A(g,a);return h.attrs={x:c,y:d,width:e,height:f,src:b},h.type="image",h},a._engine.text=function(b,c,d,e){var f=q("text");b.canvas&&b.canvas.appendChild(f);var g=new A(f,b);return g.attrs={x:c,y:d,"text-anchor":"middle",text:e,"font-family":a._availableAttrs["font-family"],"font-size":a._availableAttrs["font-size"],stroke:"none",fill:"#000"},g.type="text",w(g,g.attrs),g},a._engine.setSize=function(a,b){return this.width=a||this.width,this.height=b||this.height,this.canvas.setAttribute("width",this.width),this.canvas.setAttribute("height",this.height),this._viewBox&&this.setViewBox.apply(this,this._viewBox),this},a._engine.create=function(){var b=a._getContainer.apply(0,arguments),c=b&&b.container,d=b.x,e=b.y,f=b.width,g=b.height;if(!c)throw new Error("SVG container not found.");var h,i=q("svg"),j="overflow:hidden;";return d=d||0,e=e||0,f=f||512,g=g||342,q(i,{height:g,version:1.1,width:f,xmlns:"http://www.w3.org/2000/svg","xmlns:xlink":"http://www.w3.org/1999/xlink"}),1==c?(i.style.cssText=j+"position:absolute;left:"+d+"px;top:"+e+"px",a._g.doc.body.appendChild(i),h=1):(i.style.cssText=j+"position:relative",c.firstChild?c.insertBefore(i,c.firstChild):c.appendChild(i)),c=new a._Paper,c.width=f,c.height=g,c.canvas=i,c.clear(),c._left=c._top=0,h&&(c.renderfix=function(){}),c.renderfix(),c},a._engine.setViewBox=function(a,b,c,d,e){k("raphael.setViewBox",this,this._viewBox,[a,b,c,d,e]);var f,h,i=this.getSize(),j=g(c/i.width,d/i.height),l=this.top,n=e?"xMidYMid meet":"xMinYMin";for(null==a?(this._vbSize&&(j=1),delete this._vbSize,f="0 0 "+this.width+m+this.height):(this._vbSize=j,f=a+m+b+m+c+m+d),q(this.canvas,{viewBox:f,preserveAspectRatio:n});j&&l;)h="stroke-width"in l.attrs?l.attrs["stroke-width"]:1,l.attr({"stroke-width":h}),l._.dirty=1,l._.dirtyT=1,l=l.prev;return this._viewBox=[a,b,c,d,!!e],this},a.prototype.renderfix=function(){var a,b=this.canvas,c=b.style;try{a=b.getScreenCTM()||b.createSVGMatrix()}catch(d){a=b.createSVGMatrix()}var e=-a.e%1,f=-a.f%1;(e||f)&&(e&&(this._left=(this._left+e)%1,c.left=this._left+"px"),f&&(this._top=(this._top+f)%1,c.top=this._top+"px"))},a.prototype.clear=function(){a.eve("raphael.clear",this);for(var b=this.canvas;b.firstChild;)b.removeChild(b.firstChild);this.bottom=this.top=null,(this.desc=q("desc")).appendChild(a._g.doc.createTextNode("Created with Raphaël "+a.version)),b.appendChild(this.desc),b.appendChild(this.defs=q("defs"))},a.prototype.remove=function(){k("raphael.remove",this),this.canvas.parentNode&&this.canvas.parentNode.removeChild(this.canvas);for(var b in this)this[b]="function"==typeof this[b]?a._removedFactory(b):null};var C=a.st;for(var D in B)B[b](D)&&!C[b](D)&&(C[D]=function(a){return function(){var b=arguments;return this.forEach(function(c){c[a].apply(c,b)})}}(D))}}),function(a,b){"function"==typeof define&&define.amd?define("raphael.vml",["raphael.core"],function(a){return b(a)}):b("object"==typeof exports?require("./raphael.core"):a.Raphael)}(this,function(a){if(!a||a.vml){var b="hasOwnProperty",c=String,d=parseFloat,e=Math,f=e.round,g=e.max,h=e.min,i=e.abs,j="fill",k=/[, ]+/,l=a.eve,m=" progid:DXImageTransform.Microsoft",n=" ",o="",p={M:"m",L:"l",C:"c",Z:"x",m:"t",l:"r",c:"v",z:"x"},q=/([clmz]),?([^clmz]*)/gi,r=/ progid:\S+Blur\([^\)]+\)/g,s=/-?[^,\s-]+/g,t="position:absolute;left:0;top:0;width:1px;height:1px;behavior:url(#default#VML)",u=21600,v={path:1,rect:1,image:1},w={circle:1,ellipse:1},x=function(b){var d=/[ahqstv]/gi,e=a._pathToAbsolute;if(c(b).match(d)&&(e=a._path2curve),d=/[clmz]/g,e==a._pathToAbsolute&&!c(b).match(d)){var g=c(b).replace(q,function(a,b,c){var d=[],e="m"==b.toLowerCase(),g=p[b];return c.replace(s,function(a){e&&2==d.length&&(g+=d+p["m"==b?"l":"L"],d=[]),d.push(f(a*u))}),g+d});return g}var h,i,j=e(b);g=[];for(var k=0,l=j.length;l>k;k++){h=j[k],i=j[k][0].toLowerCase(),"z"==i&&(i="x");for(var m=1,r=h.length;r>m;m++)i+=f(h[m]*u)+(m!=r-1?",":o);g.push(i)}return g.join(n)},y=function(b,c,d){var e=a.matrix();return e.rotate(-b,.5,.5),{dx:e.x(c,d),dy:e.y(c,d)}},z=function(a,b,c,d,e,f){var g=a._,h=a.matrix,k=g.fillpos,l=a.node,m=l.style,o=1,p="",q=u/b,r=u/c;if(m.visibility="hidden",b&&c){if(l.coordsize=i(q)+n+i(r),m.rotation=f*(0>b*c?-1:1),f){var s=y(f,d,e);d=s.dx,e=s.dy}if(0>b&&(p+="x"),0>c&&(p+=" y")&&(o=-1),m.flip=p,l.coordorigin=d*-q+n+e*-r,k||g.fillsize){var t=l.getElementsByTagName(j);t=t&&t[0],l.removeChild(t),k&&(s=y(f,h.x(k[0],k[1]),h.y(k[0],k[1])),t.position=s.dx*o+n+s.dy*o),g.fillsize&&(t.size=g.fillsize[0]*i(b)+n+g.fillsize[1]*i(c)),l.appendChild(t)}m.visibility="visible"}};a.toString=function(){return"Your browser doesn’t support SVG. Falling down to VML.\nYou are running Raphaël "+this.version};var A=function(a,b,d){for(var e=c(b).toLowerCase().split("-"),f=d?"end":"start",g=e.length,h="classic",i="medium",j="medium";g--;)switch(e[g]){case"block":case"classic":case"oval":case"diamond":case"open":case"none":h=e[g];break;case"wide":case"narrow":j=e[g];break;case"long":case"short":i=e[g]}var k=a.node.getElementsByTagName("stroke")[0];k[f+"arrow"]=h,k[f+"arrowlength"]=i,k[f+"arrowwidth"]=j},B=function(e,i){e.attrs=e.attrs||{};var l=e.node,m=e.attrs,p=l.style,q=v[e.type]&&(i.x!=m.x||i.y!=m.y||i.width!=m.width||i.height!=m.height||i.cx!=m.cx||i.cy!=m.cy||i.rx!=m.rx||i.ry!=m.ry||i.r!=m.r),r=w[e.type]&&(m.cx!=i.cx||m.cy!=i.cy||m.r!=i.r||m.rx!=i.rx||m.ry!=i.ry),s=e;for(var t in i)i[b](t)&&(m[t]=i[t]);if(q&&(m.path=a._getPath[e.type](e),e._.dirty=1),i.href&&(l.href=i.href),i.title&&(l.title=i.title),i.target&&(l.target=i.target),i.cursor&&(p.cursor=i.cursor),"blur"in i&&e.blur(i.blur),(i.path&&"path"==e.type||q)&&(l.path=x(~c(m.path).toLowerCase().indexOf("r")?a._pathToAbsolute(m.path):m.path),e._.dirty=1,"image"==e.type&&(e._.fillpos=[m.x,m.y],e._.fillsize=[m.width,m.height],z(e,1,1,0,0,0))),"transform"in i&&e.transform(i.transform),r){var y=+m.cx,B=+m.cy,D=+m.rx||+m.r||0,E=+m.ry||+m.r||0;l.path=a.format("ar{0},{1},{2},{3},{4},{1},{4},{1}x",f((y-D)*u),f((B-E)*u),f((y+D)*u),f((B+E)*u),f(y*u)),e._.dirty=1}if("clip-rect"in i){var G=c(i["clip-rect"]).split(k);if(4==G.length){G[2]=+G[2]+ +G[0],G[3]=+G[3]+ +G[1];var H=l.clipRect||a._g.doc.createElement("div"),I=H.style;I.clip=a.format("rect({1}px {2}px {3}px {0}px)",G),l.clipRect||(I.position="absolute",I.top=0,I.left=0,I.width=e.paper.width+"px",I.height=e.paper.height+"px",l.parentNode.insertBefore(H,l),H.appendChild(l),l.clipRect=H)}i["clip-rect"]||l.clipRect&&(l.clipRect.style.clip="auto")}if(e.textpath){var J=e.textpath.style;i.font&&(J.font=i.font),i["font-family"]&&(J.fontFamily='"'+i["font-family"].split(",")[0].replace(/^['"]+|['"]+$/g,o)+'"'),i["font-size"]&&(J.fontSize=i["font-size"]),i["font-weight"]&&(J.fontWeight=i["font-weight"]),i["font-style"]&&(J.fontStyle=i["font-style"])}if("arrow-start"in i&&A(s,i["arrow-start"]),"arrow-end"in i&&A(s,i["arrow-end"],1),null!=i.opacity||null!=i["stroke-width"]||null!=i.fill||null!=i.src||null!=i.stroke||null!=i["stroke-width"]||null!=i["stroke-opacity"]||null!=i["fill-opacity"]||null!=i["stroke-dasharray"]||null!=i["stroke-miterlimit"]||null!=i["stroke-linejoin"]||null!=i["stroke-linecap"]){var K=l.getElementsByTagName(j),L=!1;if(K=K&&K[0],!K&&(L=K=F(j)),"image"==e.type&&i.src&&(K.src=i.src),i.fill&&(K.on=!0),(null==K.on||"none"==i.fill||null===i.fill)&&(K.on=!1),K.on&&i.fill){var M=c(i.fill).match(a._ISURL);if(M){K.parentNode==l&&l.removeChild(K),K.rotate=!0,K.src=M[1],K.type="tile";var N=e.getBBox(1);K.position=N.x+n+N.y,e._.fillpos=[N.x,N.y],a._preload(M[1],function(){e._.fillsize=[this.offsetWidth,this.offsetHeight]})}else K.color=a.getRGB(i.fill).hex,K.src=o,K.type="solid",a.getRGB(i.fill).error&&(s.type in{circle:1,ellipse:1}||"r"!=c(i.fill).charAt())&&C(s,i.fill,K)&&(m.fill="none",m.gradient=i.fill,K.rotate=!1)}if("fill-opacity"in i||"opacity"in i){var O=((+m["fill-opacity"]+1||2)-1)*((+m.opacity+1||2)-1)*((+a.getRGB(i.fill).o+1||2)-1);O=h(g(O,0),1),K.opacity=O,K.src&&(K.color="none")}l.appendChild(K);var P=l.getElementsByTagName("stroke")&&l.getElementsByTagName("stroke")[0],Q=!1;!P&&(Q=P=F("stroke")),(i.stroke&&"none"!=i.stroke||i["stroke-width"]||null!=i["stroke-opacity"]||i["stroke-dasharray"]||i["stroke-miterlimit"]||i["stroke-linejoin"]||i["stroke-linecap"])&&(P.on=!0),("none"==i.stroke||null===i.stroke||null==P.on||0==i.stroke||0==i["stroke-width"])&&(P.on=!1);var R=a.getRGB(i.stroke);P.on&&i.stroke&&(P.color=R.hex),O=((+m["stroke-opacity"]+1||2)-1)*((+m.opacity+1||2)-1)*((+R.o+1||2)-1);var S=.75*(d(i["stroke-width"])||1);if(O=h(g(O,0),1),null==i["stroke-width"]&&(S=m["stroke-width"]),i["stroke-width"]&&(P.weight=S),S&&1>S&&(O*=S)&&(P.weight=1),P.opacity=O,i["stroke-linejoin"]&&(P.joinstyle=i["stroke-linejoin"]||"miter"),P.miterlimit=i["stroke-miterlimit"]||8,i["stroke-linecap"]&&(P.endcap="butt"==i["stroke-linecap"]?"flat":"square"==i["stroke-linecap"]?"square":"round"),"stroke-dasharray"in i){var T={"-":"shortdash",".":"shortdot","-.":"shortdashdot","-..":"shortdashdotdot",". ":"dot","- ":"dash","--":"longdash","- .":"dashdot","--.":"longdashdot","--..":"longdashdotdot"};P.dashstyle=T[b](i["stroke-dasharray"])?T[i["stroke-dasharray"]]:o}Q&&l.appendChild(P)}if("text"==s.type){s.paper.canvas.style.display=o;var U=s.paper.span,V=100,W=m.font&&m.font.match(/\d+(?:\.\d*)?(?=px)/);p=U.style,m.font&&(p.font=m.font),m["font-family"]&&(p.fontFamily=m["font-family"]),m["font-weight"]&&(p.fontWeight=m["font-weight"]),m["font-style"]&&(p.fontStyle=m["font-style"]),W=d(m["font-size"]||W&&W[0])||10,p.fontSize=W*V+"px",s.textpath.string&&(U.innerHTML=c(s.textpath.string).replace(/</g,"&#60;").replace(/&/g,"&#38;").replace(/\n/g,"<br>"));var X=U.getBoundingClientRect();s.W=m.w=(X.right-X.left)/V,s.H=m.h=(X.bottom-X.top)/V,s.X=m.x,s.Y=m.y+s.H/2,("x"in i||"y"in i)&&(s.path.v=a.format("m{0},{1}l{2},{1}",f(m.x*u),f(m.y*u),f(m.x*u)+1));for(var Y=["x","y","text","font","font-family","font-weight","font-style","font-size"],Z=0,$=Y.length;$>Z;Z++)if(Y[Z]in i){s._.dirty=1;break}switch(m["text-anchor"]){case"start":s.textpath.style["v-text-align"]="left",s.bbx=s.W/2;break;case"end":s.textpath.style["v-text-align"]="right",s.bbx=-s.W/2;break;default:s.textpath.style["v-text-align"]="center",s.bbx=0}s.textpath.style["v-text-kern"]=!0}},C=function(b,f,g){b.attrs=b.attrs||{};var h=(b.attrs,Math.pow),i="linear",j=".5 .5";if(b.attrs.gradient=f,f=c(f).replace(a._radial_gradient,function(a,b,c){return i="radial",b&&c&&(b=d(b),c=d(c),h(b-.5,2)+h(c-.5,2)>.25&&(c=e.sqrt(.25-h(b-.5,2))*(2*(c>.5)-1)+.5),j=b+n+c),o}),f=f.split(/\s*\-\s*/),"linear"==i){var k=f.shift();if(k=-d(k),isNaN(k))return null}var l=a._parseDots(f);if(!l)return null;if(b=b.shape||b.node,l.length){b.removeChild(g),g.on=!0,g.method="none",g.color=l[0].color,g.color2=l[l.length-1].color;for(var m=[],p=0,q=l.length;q>p;p++)l[p].offset&&m.push(l[p].offset+n+l[p].color);g.colors=m.length?m.join():"0% "+g.color,"radial"==i?(g.type="gradientTitle",g.focus="100%",g.focussize="0 0",g.focusposition=j,g.angle=0):(g.type="gradient",g.angle=(270-k)%360),b.appendChild(g)}return 1},D=function(b,c){this[0]=this.node=b,b.raphael=!0,this.id=a._oid++,b.raphaelid=this.id,this.X=0,this.Y=0,this.attrs={},this.paper=c,this.matrix=a.matrix(),this._={transform:[],sx:1,sy:1,dx:0,dy:0,deg:0,dirty:1,dirtyT:1},!c.bottom&&(c.bottom=this),this.prev=c.top,c.top&&(c.top.next=this),c.top=this,this.next=null},E=a.el;D.prototype=E,E.constructor=D,E.transform=function(b){if(null==b)return this._.transform;var d,e=this.paper._viewBoxShift,f=e?"s"+[e.scale,e.scale]+"-1-1t"+[e.dx,e.dy]:o;e&&(d=b=c(b).replace(/\.{3}|\u2026/g,this._.transform||o)),a._extractTransform(this,f+b);var g,h=this.matrix.clone(),i=this.skew,j=this.node,k=~c(this.attrs.fill).indexOf("-"),l=!c(this.attrs.fill).indexOf("url(");if(h.translate(1,1),l||k||"image"==this.type)if(i.matrix="1 0 0 1",i.offset="0 0",g=h.split(),k&&g.noRotation||!g.isSimple){j.style.filter=h.toFilter();var m=this.getBBox(),p=this.getBBox(1),q=m.x-p.x,r=m.y-p.y;j.coordorigin=q*-u+n+r*-u,z(this,1,1,q,r,0)}else j.style.filter=o,z(this,g.scalex,g.scaley,g.dx,g.dy,g.rotate);else j.style.filter=o,i.matrix=c(h),i.offset=h.offset();return null!==d&&(this._.transform=d,a._extractTransform(this,d)),this},E.rotate=function(a,b,e){if(this.removed)return this;if(null!=a){if(a=c(a).split(k),a.length-1&&(b=d(a[1]),e=d(a[2])),a=d(a[0]),null==e&&(b=e),null==b||null==e){var f=this.getBBox(1);b=f.x+f.width/2,e=f.y+f.height/2}return this._.dirtyT=1,this.transform(this._.transform.concat([["r",a,b,e]])),this}},E.translate=function(a,b){return this.removed?this:(a=c(a).split(k),a.length-1&&(b=d(a[1])),a=d(a[0])||0,b=+b||0,this._.bbox&&(this._.bbox.x+=a,this._.bbox.y+=b),this.transform(this._.transform.concat([["t",a,b]])),this)},E.scale=function(a,b,e,f){if(this.removed)return this;if(a=c(a).split(k),a.length-1&&(b=d(a[1]),e=d(a[2]),f=d(a[3]),isNaN(e)&&(e=null),isNaN(f)&&(f=null)),a=d(a[0]),null==b&&(b=a),null==f&&(e=f),null==e||null==f)var g=this.getBBox(1);return e=null==e?g.x+g.width/2:e,f=null==f?g.y+g.height/2:f,this.transform(this._.transform.concat([["s",a,b,e,f]])),this._.dirtyT=1,this},E.hide=function(){return!this.removed&&(this.node.style.display="none"),this},E.show=function(){return!this.removed&&(this.node.style.display=o),this},E.auxGetBBox=a.el.getBBox,E.getBBox=function(){var a=this.auxGetBBox();if(this.paper&&this.paper._viewBoxShift){var b={},c=1/this.paper._viewBoxShift.scale;return b.x=a.x-this.paper._viewBoxShift.dx,b.x*=c,b.y=a.y-this.paper._viewBoxShift.dy,b.y*=c,b.width=a.width*c,b.height=a.height*c,b.x2=b.x+b.width,b.y2=b.y+b.height,b}return a},E._getBBox=function(){return this.removed?{}:{x:this.X+(this.bbx||0)-this.W/2,y:this.Y-this.H,width:this.W,height:this.H}},E.remove=function(){if(!this.removed&&this.node.parentNode){this.paper.__set__&&this.paper.__set__.exclude(this),a.eve.unbind("raphael.*.*."+this.id),a._tear(this,this.paper),this.node.parentNode.removeChild(this.node),this.shape&&this.shape.parentNode.removeChild(this.shape);for(var b in this)this[b]="function"==typeof this[b]?a._removedFactory(b):null;this.removed=!0}},E.attr=function(c,d){if(this.removed)return this;if(null==c){var e={};for(var f in this.attrs)this.attrs[b](f)&&(e[f]=this.attrs[f]);return e.gradient&&"none"==e.fill&&(e.fill=e.gradient)&&delete e.gradient,e.transform=this._.transform,e}if(null==d&&a.is(c,"string")){if(c==j&&"none"==this.attrs.fill&&this.attrs.gradient)return this.attrs.gradient;for(var g=c.split(k),h={},i=0,m=g.length;m>i;i++)c=g[i],c in this.attrs?h[c]=this.attrs[c]:a.is(this.paper.customAttributes[c],"function")?h[c]=this.paper.customAttributes[c].def:h[c]=a._availableAttrs[c];return m-1?h:h[g[0]]}if(this.attrs&&null==d&&a.is(c,"array")){for(h={},i=0,m=c.length;m>i;i++)h[c[i]]=this.attr(c[i]);return h}var n;null!=d&&(n={},n[c]=d),null==d&&a.is(c,"object")&&(n=c);for(var o in n)l("raphael.attr."+o+"."+this.id,this,n[o]);if(n){for(o in this.paper.customAttributes)if(this.paper.customAttributes[b](o)&&n[b](o)&&a.is(this.paper.customAttributes[o],"function")){var p=this.paper.customAttributes[o].apply(this,[].concat(n[o]));this.attrs[o]=n[o];for(var q in p)p[b](q)&&(n[q]=p[q])}n.text&&"text"==this.type&&(this.textpath.string=n.text),B(this,n)}return this},E.toFront=function(){return!this.removed&&this.node.parentNode.appendChild(this.node),this.paper&&this.paper.top!=this&&a._tofront(this,this.paper),this},E.toBack=function(){return this.removed?this:(this.node.parentNode.firstChild!=this.node&&(this.node.parentNode.insertBefore(this.node,this.node.parentNode.firstChild),a._toback(this,this.paper)),this)},E.insertAfter=function(b){return this.removed?this:(b.constructor==a.st.constructor&&(b=b[b.length-1]),b.node.nextSibling?b.node.parentNode.insertBefore(this.node,b.node.nextSibling):b.node.parentNode.appendChild(this.node),a._insertafter(this,b,this.paper),this)},E.insertBefore=function(b){return this.removed?this:(b.constructor==a.st.constructor&&(b=b[0]),b.node.parentNode.insertBefore(this.node,b.node),a._insertbefore(this,b,this.paper),this)},E.blur=function(b){var c=this.node.runtimeStyle,d=c.filter;return d=d.replace(r,o),0!==+b?(this.attrs.blur=b,c.filter=d+n+m+".Blur(pixelradius="+(+b||1.5)+")",c.margin=a.format("-{0}px 0 0 -{0}px",f(+b||1.5))):(c.filter=d,c.margin=0,delete this.attrs.blur),this},a._engine.path=function(a,b){var c=F("shape");c.style.cssText=t,c.coordsize=u+n+u,c.coordorigin=b.coordorigin;var d=new D(c,b),e={fill:"none",stroke:"#000"};a&&(e.path=a),d.type="path",d.path=[],d.Path=o,B(d,e),b.canvas.appendChild(c);var f=F("skew");return f.on=!0,c.appendChild(f),d.skew=f,d.transform(o),d},a._engine.rect=function(b,c,d,e,f,g){var h=a._rectPath(c,d,e,f,g),i=b.path(h),j=i.attrs;return i.X=j.x=c,i.Y=j.y=d,i.W=j.width=e,i.H=j.height=f,j.r=g,j.path=h,i.type="rect",i},a._engine.ellipse=function(a,b,c,d,e){{var f=a.path();f.attrs}return f.X=b-d,f.Y=c-e,f.W=2*d,f.H=2*e,f.type="ellipse",B(f,{cx:b,cy:c,rx:d,ry:e}),f},a._engine.circle=function(a,b,c,d){{var e=a.path();e.attrs}return e.X=b-d,e.Y=c-d,e.W=e.H=2*d,e.type="circle",B(e,{cx:b,cy:c,r:d}),e},a._engine.image=function(b,c,d,e,f,g){var h=a._rectPath(d,e,f,g),i=b.path(h).attr({stroke:"none"}),k=i.attrs,l=i.node,m=l.getElementsByTagName(j)[0];return k.src=c,i.X=k.x=d,i.Y=k.y=e,i.W=k.width=f,i.H=k.height=g,k.path=h,i.type="image",m.parentNode==l&&l.removeChild(m),m.rotate=!0,m.src=c,m.type="tile",i._.fillpos=[d,e],i._.fillsize=[f,g],l.appendChild(m),z(i,1,1,0,0,0),i},a._engine.text=function(b,d,e,g){var h=F("shape"),i=F("path"),j=F("textpath");d=d||0,e=e||0,g=g||"",i.v=a.format("m{0},{1}l{2},{1}",f(d*u),f(e*u),f(d*u)+1),i.textpathok=!0,j.string=c(g),j.on=!0,h.style.cssText=t,h.coordsize=u+n+u,h.coordorigin="0 0";var k=new D(h,b),l={fill:"#000",stroke:"none",font:a._availableAttrs.font,text:g};k.shape=h,k.path=i,k.textpath=j,k.type="text",k.attrs.text=c(g),k.attrs.x=d,k.attrs.y=e,k.attrs.w=1,k.attrs.h=1,B(k,l),h.appendChild(j),h.appendChild(i),b.canvas.appendChild(h);var m=F("skew");return m.on=!0,h.appendChild(m),k.skew=m,k.transform(o),k},a._engine.setSize=function(b,c){var d=this.canvas.style;return this.width=b,this.height=c,b==+b&&(b+="px"),c==+c&&(c+="px"),d.width=b,d.height=c,d.clip="rect(0 "+b+" "+c+" 0)",this._viewBox&&a._engine.setViewBox.apply(this,this._viewBox),this},a._engine.setViewBox=function(b,c,d,e,f){a.eve("raphael.setViewBox",this,this._viewBox,[b,c,d,e,f]);var g,h,i=this.getSize(),j=i.width,k=i.height;return f&&(g=k/e,h=j/d,j>d*g&&(b-=(j-d*g)/2/g),k>e*h&&(c-=(k-e*h)/2/h)),this._viewBox=[b,c,d,e,!!f],this._viewBoxShift={dx:-b,dy:-c,scale:i},this.forEach(function(a){a.transform("...")}),this};var F;a._engine.initWin=function(a){var b=a.document;b.styleSheets.length<31?b.createStyleSheet().addRule(".rvml","behavior:url(#default#VML)"):b.styleSheets[0].addRule(".rvml","behavior:url(#default#VML)");try{!b.namespaces.rvml&&b.namespaces.add("rvml","urn:schemas-microsoft-com:vml"),F=function(a){return b.createElement("<rvml:"+a+' class="rvml">')}}catch(c){F=function(a){return b.createElement("<"+a+' xmlns="urn:schemas-microsoft.com:vml" class="rvml">')}}},a._engine.initWin(a._g.win),a._engine.create=function(){var b=a._getContainer.apply(0,arguments),c=b.container,d=b.height,e=b.width,f=b.x,g=b.y;if(!c)throw new Error("VML container not found.");var h=new a._Paper,i=h.canvas=a._g.doc.createElement("div"),j=i.style;return f=f||0,g=g||0,e=e||512,d=d||342,h.width=e,h.height=d,e==+e&&(e+="px"),d==+d&&(d+="px"),h.coordsize=1e3*u+n+1e3*u,h.coordorigin="0 0",h.span=a._g.doc.createElement("span"),h.span.style.cssText="position:absolute;left:-9999em;top:-9999em;padding:0;margin:0;line-height:1;",i.appendChild(h.span),j.cssText=a.format("top:0;left:0;width:{0};height:{1};display:inline-block;position:relative;clip:rect(0 {0} {1} 0);overflow:hidden",e,d),1==c?(a._g.doc.body.appendChild(i),j.left=f+"px",j.top=g+"px",j.position="absolute"):c.firstChild?c.insertBefore(i,c.firstChild):c.appendChild(i),h.renderfix=function(){},h},a.prototype.clear=function(){a.eve("raphael.clear",this),this.canvas.innerHTML=o,this.span=a._g.doc.createElement("span"),this.span.style.cssText="position:absolute;left:-9999em;top:-9999em;padding:0;margin:0;line-height:1;display:inline;",this.canvas.appendChild(this.span),this.bottom=this.top=null},a.prototype.remove=function(){a.eve("raphael.remove",this),this.canvas.parentNode.removeChild(this.canvas);for(var b in this)this[b]="function"==typeof this[b]?a._removedFactory(b):null;return!0};var G=a.st;for(var H in E)E[b](H)&&!G[b](H)&&(G[H]=function(a){return function(){var b=arguments;return this.forEach(function(c){c[a].apply(c,b)})}}(H))}}),function(a,b){if("function"==typeof define&&define.amd)define("raphael",["raphael.core","raphael.svg","raphael.vml"],function(c){return a.Raphael=b(c)});else if("object"==typeof exports){var c=require("raphael.core");require("raphael.svg"),require("raphael.vml"),module.exports=b(c)}else a.Raphael=b(a.Raphael)}(this,function(a){return a.ninja()});</script>
        <div>
            <ul class="nav nav-tabs">
                
            <li class='nav-item'>
                <a data-toggle="tab" id='spectab0' href='#spectabcontent0'
                    class="nav-link active"
                    contenteditable="true">
                Spec 0
                </a>
            </li>
            
            </ul>

            <div class='tab-content mt-2'>
                
            <div id=spectabcontent0
                class='tab-pane active show'>
                <div id="spec-tree0" class="Treant Treant-loaded"></div>
            </div>
            
            </div>
        </div>
        <script>
        var tooltip_opened = ""
        function setup_tooltips_event(tooltips) {
            for (let k = 0; k < tooltips.tooltips.length; k++) {
                $(tooltips.tooltips[k].selector).tooltip({
                    template: `<div class="tooltip" role="tooltip">
                        <div class="tooltip-arrow"></div>
                        <div class="tooltip-inner"></div>
                    </div>`,
                    title: tooltips.tooltips[k].content,
                    html: true,
                    placement: "right",
                    fallbackPlacement: "flip",
                    animation: false,
                    trigger: "click",
                    viewport: {
                        selector: 'body',
                    }
                });
                $(tooltips.tooltips[k].selector).on('show.bs.tooltip', function() {
                    $(tooltip_opened).tooltip('hide')
                    tooltip_opened = tooltips.tooltips[k].selector
                })
            }
        }
        let json_input = [{"nodeStructure": {"innerHTML": "<div id=\"node5fe3ba42-342a-11f1-9d4a-f658082c9a3b\" data-toggle=\"tooltip\"><div class=node-container style=''><div class=label\n            style=''>0</div>\n            <div class=node-content\n            style='max-width:300px;'><div class=inner-node-content style=\"\">\n                <table> <tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>1</th></tr></table></div></div>\n            </div></div>", "collapsable": false, "collapsed": false, "children": [{"innerHTML": "<div id=\"node5fe3b498-342a-11f1-8564-f658082c9a3b\"\n                data-toggle=\"tooltip\"><div class=\"and-gate\" id=5fe3b498-342a-11f1-8564-f658082c9a3b style=\"\">+</div></div>", "collapsable": true, "collapsed": false, "children": [{"innerHTML": "<div id=\"node5fdfd530-342a-11f1-aa1c-f658082c9a3b\" data-toggle=\"tooltip\"><div class=node-container style='border-color: Green; border-width: 3px;'><div class=label\n            style='border-color: Green; border-width: 3px;background-color: #89d75d;'>1</div>\n            <div class=node-content\n            style='max-width:300px;border-color: Green; border-width: 3px;'><div class=inner-node-content style=\"\">\n                <table> <tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th></tr></table></div></div>\n            </div></div>", "collapsable": false, "collapsed": false, "children": []}, {"innerHTML": "<div id=\"node5fdfed54-342a-11f1-91dc-f658082c9a3b\" data-toggle=\"tooltip\"><div class=node-container style=''><div class=label\n            style=''>2</div>\n            <div class=node-content\n            style='max-width:300px;'><div class=inner-node-content style=\"\">\n                <table> <tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>1</th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>\u25cf</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th></tr></table></div></div>\n            </div></div>", "collapsable": false, "collapsed": false, "children": [{"innerHTML": "<div id=\"node5fdfe868-342a-11f1-894f-f658082c9a3b\"\n                data-toggle=\"tooltip\"><div class=\"and-gate\" id=5fdfe868-342a-11f1-894f-f658082c9a3b style=\"\">x</div></div>", "collapsable": true, "collapsed": false, "children": [{"innerHTML": "<div id=\"node5fdfe002-342a-11f1-b71e-f658082c9a3b\" data-toggle=\"tooltip\"><div class=node-container style='border-color: Green; border-width: 3px;'><div class=label\n            style='border-color: Green; border-width: 3px;background-color: #89d75d;'>3</div>\n            <div class=node-content\n            style='max-width:300px;border-color: Green; border-width: 3px;'><div class=inner-node-content style=\"\">\n                <table> <tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>\u25cf</th></tr></table></div></div>\n            </div></div>", "collapsable": false, "collapsed": false, "children": []}, {"innerHTML": "<div id=\"node5fdfe5d4-342a-11f1-aaeb-f658082c9a3b\" data-toggle=\"tooltip\"><div class=node-container style=''><div class=label\n            style=''>0</div>\n            <div class=node-content\n            style='max-width:300px;'><div class=inner-node-content style=\"\">\n                <table> <tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>1</th></tr></table></div></div>\n            </div></div>", "collapsable": false, "collapsed": false, "children": []}]}]}, {"innerHTML": "<div id=\"node5fe30dea-342a-11f1-b229-f658082c9a3b\" data-toggle=\"tooltip\"><div class=node-container style=''><div class=label\n            style=''>4, 5</div>\n            <div class=node-content\n            style='max-width:600px;'><div class=inner-node-content style=\"\">\n                <table> <tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>2</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>4</th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>\u25cf</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>1</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>3</th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>\u25cf</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th></tr></table></div><div class=inner-node-content style=\"\">\n                <table> <tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>2</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>4</th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>\u25cf</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>3</th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>1</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>\u25cf</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th></tr></table></div></div>\n            </div></div>", "collapsable": false, "collapsed": false, "children": [{"innerHTML": "<div id=\"node5fe2ffe4-342a-11f1-8876-f658082c9a3b\"\n                data-toggle=\"tooltip\"><div class=\"and-gate\" id=5fe2ffe4-342a-11f1-8876-f658082c9a3b style=\"\">x</div></div>", "collapsable": true, "collapsed": false, "children": [{"innerHTML": "<div id=\"node5fdff6c8-342a-11f1-9f57-f658082c9a3b\" data-toggle=\"tooltip\"><div class=node-container style='border-color: Green; border-width: 3px;'><div class=label\n            style='border-color: Green; border-width: 3px;background-color: #89d75d;'>6</div>\n            <div class=node-content\n            style='max-width:300px;border-color: Green; border-width: 3px;'><div class=inner-node-content style=\"\">\n                <table> <tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>\u25cf</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>\u25cf</th></tr></table></div></div>\n            </div></div>", "collapsable": false, "collapsed": false, "children": []}, {"innerHTML": "<div id=\"node5fe04d8a-342a-11f1-b62c-f658082c9a3b\" data-toggle=\"tooltip\"><div class=node-container style=''><div class=label\n            style=''>7</div>\n            <div class=node-content\n            style='max-width:300px;'><div class=inner-node-content style=\"\">\n                <table> <tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>1</th></tr></table></div></div>\n            </div></div>", "collapsable": false, "collapsed": false, "children": [{"innerHTML": "<div id=\"node5fe04a42-342a-11f1-9abb-f658082c9a3b\"\n                data-toggle=\"tooltip\"><div class=\"and-gate\" id=5fe04a42-342a-11f1-9abb-f658082c9a3b style=\"\">+</div></div>", "collapsable": true, "collapsed": false, "children": [{"innerHTML": "<div id=\"node5fdffbe6-342a-11f1-8cd0-f658082c9a3b\" data-toggle=\"tooltip\"><div class=node-container style='border-color: Green; border-width: 3px;'><div class=label\n            style='border-color: Green; border-width: 3px;background-color: #89d75d;'>1</div>\n            <div class=node-content\n            style='max-width:300px;border-color: Green; border-width: 3px;'><div class=inner-node-content style=\"\">\n                <table> <tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th></tr></table></div></div>\n            </div></div>", "collapsable": false, "collapsed": false, "children": []}, {"innerHTML": "<div id=\"node5fe00bae-342a-11f1-8602-f658082c9a3b\" data-toggle=\"tooltip\"><div class=node-container style=''><div class=label\n            style=''>8</div>\n            <div class=node-content\n            style='max-width:300px;'><div class=inner-node-content style=\"\">\n                <table> <tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>1</th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>\u25cf</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th></tr></table></div></div>\n            </div></div>", "collapsable": false, "collapsed": false, "children": [{"innerHTML": "<div id=\"node5fe007b2-342a-11f1-b124-f658082c9a3b\"\n                data-toggle=\"tooltip\"><div class=\"and-gate\" id=5fe007b2-342a-11f1-b124-f658082c9a3b style=\"\">x</div></div>", "collapsable": true, "collapsed": false, "children": [{"innerHTML": "<div id=\"node5fe00104-342a-11f1-a960-f658082c9a3b\" data-toggle=\"tooltip\"><div class=node-container style='border-color: Green; border-width: 3px;'><div class=label\n            style='border-color: Green; border-width: 3px;background-color: #89d75d;'>3</div>\n            <div class=node-content\n            style='max-width:300px;border-color: Green; border-width: 3px;'><div class=inner-node-content style=\"\">\n                <table> <tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>\u25cf</th></tr></table></div></div>\n            </div></div>", "collapsable": false, "collapsed": false, "children": []}, {"innerHTML": "<div id=\"node5fe0056e-342a-11f1-ac12-f658082c9a3b\" data-toggle=\"tooltip\"><div class=node-container style=''><div class=label\n            style=''>7</div>\n            <div class=node-content\n            style='max-width:300px;'><div class=inner-node-content style=\"\">\n                <table> <tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>1</th></tr></table></div></div>\n            </div></div>", "collapsable": false, "collapsed": false, "children": []}]}]}, {"innerHTML": "<div id=\"node5fe04588-342a-11f1-9eb4-f658082c9a3b\" data-toggle=\"tooltip\"><div class=node-container style=''><div class=label\n            style=''>9</div>\n            <div class=node-content\n            style='max-width:300px;'><div class=inner-node-content style=\"\">\n                <table> <tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>1</th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>\u25cf</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>\\</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>\u25cf</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th></tr></table></div></div>\n            </div></div>", "collapsable": false, "collapsed": false, "children": [{"innerHTML": "<div id=\"node5fe03aca-342a-11f1-8cec-f658082c9a3b\"\n                data-toggle=\"tooltip\"><div class=\"and-gate\" id=5fe03aca-342a-11f1-8cec-f658082c9a3b style=\"\">x</div></div>", "collapsable": true, "collapsed": false, "children": [{"innerHTML": "<div id=\"node5fe01388-342a-11f1-b5fc-f658082c9a3b\" data-toggle=\"tooltip\"><div class=node-container style='border-color: Green; border-width: 3px;'><div class=label\n            style='border-color: Green; border-width: 3px;background-color: #89d75d;'>6</div>\n            <div class=node-content\n            style='max-width:300px;border-color: Green; border-width: 3px;'><div class=inner-node-content style=\"\">\n                <table> <tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>\u25cf</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>\u25cf</th></tr></table></div></div>\n            </div></div>", "collapsable": false, "collapsed": false, "children": []}, {"innerHTML": "<div id=\"node5fe034e4-342a-11f1-9456-f658082c9a3b\" data-toggle=\"tooltip\"><div class=node-container style=''><div class=label\n            style=''>10</div>\n            <div class=node-content\n            style='max-width:300px;'><div class=inner-node-content style=\"\">\n                <table> <tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>\\</th></tr></table></div></div>\n            </div></div>", "collapsable": false, "collapsed": false, "children": [{"innerHTML": "<div id=\"node5fe032d2-342a-11f1-bbf7-f658082c9a3b\"\n                data-toggle=\"tooltip\"><div class=\"and-gate\" id=5fe032d2-342a-11f1-bbf7-f658082c9a3b style=\"\">+</div></div>", "collapsable": true, "collapsed": false, "children": [{"innerHTML": "<div id=\"node5fe01824-342a-11f1-9035-f658082c9a3b\" data-toggle=\"tooltip\"><div class=node-container style='border-color: Green; border-width: 3px;'><div class=label\n            style='border-color: Green; border-width: 3px;background-color: #89d75d;'>1</div>\n            <div class=node-content\n            style='max-width:300px;border-color: Green; border-width: 3px;'><div class=inner-node-content style=\"\">\n                <table> <tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th></tr></table></div></div>\n            </div></div>", "collapsable": false, "collapsed": false, "children": []}, {"innerHTML": "<div id=\"node5fe01cc0-342a-11f1-86a0-f658082c9a3b\" data-toggle=\"tooltip\"><div class=node-container style='border-color: Green; border-width: 3px;'><div class=label\n            style='border-color: Green; border-width: 3px;background-color: #89d75d;'>3</div>\n            <div class=node-content\n            style='max-width:300px;border-color: Green; border-width: 3px;'><div class=inner-node-content style=\"\">\n                <table> <tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>\u25cf</th></tr></table></div></div>\n            </div></div>", "collapsable": false, "collapsed": false, "children": []}, {"innerHTML": "<div id=\"node5fe02f3a-342a-11f1-a411-f658082c9a3b\" data-toggle=\"tooltip\"><div class=node-container style=''><div class=label\n            style=''>11</div>\n            <div class=node-content\n            style='max-width:300px;'><div class=inner-node-content style=\"\">\n                <table> <tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>\u25cf</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>\\</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>\u25cf</th></tr></table></div></div>\n            </div></div>", "collapsable": false, "collapsed": false, "children": [{"innerHTML": "<div id=\"node5fe02a12-342a-11f1-a7a5-f658082c9a3b\"\n                data-toggle=\"tooltip\"><div class=\"and-gate\" id=5fe02a12-342a-11f1-a7a5-f658082c9a3b style=\"\">x</div></div>", "collapsable": true, "collapsed": false, "children": [{"innerHTML": "<div id=\"node5fe023a0-342a-11f1-a36b-f658082c9a3b\" data-toggle=\"tooltip\"><div class=node-container style='border-color: Green; border-width: 3px;'><div class=label\n            style='border-color: Green; border-width: 3px;background-color: #89d75d;'>6</div>\n            <div class=node-content\n            style='max-width:300px;border-color: Green; border-width: 3px;'><div class=inner-node-content style=\"\">\n                <table> <tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>\u25cf</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>\u25cf</th></tr></table></div></div>\n            </div></div>", "collapsable": false, "collapsed": false, "children": []}, {"innerHTML": "<div id=\"node5fe02832-342a-11f1-a189-f658082c9a3b\" data-toggle=\"tooltip\"><div class=node-container style=''><div class=label\n            style=''>10</div>\n            <div class=node-content\n            style='max-width:300px;'><div class=inner-node-content style=\"\">\n                <table> <tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>\\</th></tr></table></div></div>\n            </div></div>", "collapsable": false, "collapsed": false, "children": []}]}]}]}]}, {"innerHTML": "<div id=\"node5fe038b8-342a-11f1-8f99-f658082c9a3b\" data-toggle=\"tooltip\"><div class=node-container style=''><div class=label\n            style=''>7</div>\n            <div class=node-content\n            style='max-width:300px;'><div class=inner-node-content style=\"\">\n                <table> <tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>1</th></tr></table></div></div>\n            </div></div>", "collapsable": false, "collapsed": false, "children": []}]}]}]}]}, {"innerHTML": "<div id=\"node5fe2fa80-342a-11f1-811e-f658082c9a3b\" data-toggle=\"tooltip\"><div class=node-container style=''><div class=label\n            style=''>12</div>\n            <div class=node-content\n            style='max-width:300px;'><div class=inner-node-content style=\"\">\n                <table> <tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>1</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>3</th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>2</th></tr></table></div></div>\n            </div></div>", "collapsable": false, "collapsed": false, "children": [{"innerHTML": "<div id=\"node5fe2f328-342a-11f1-8b9e-f658082c9a3b\"\n                data-toggle=\"tooltip\"><div class=\"and-gate\" id=5fe2f328-342a-11f1-8b9e-f658082c9a3b style=\"\">+</div></div>", "collapsable": true, "collapsed": false, "children": [{"innerHTML": "<div id=\"node5fe0542e-342a-11f1-8f67-f658082c9a3b\" data-toggle=\"tooltip\"><div class=node-container style=''><div class=label\n            style=''>0</div>\n            <div class=node-content\n            style='max-width:300px;'><div class=inner-node-content style=\"\">\n                <table> <tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>1</th></tr></table></div></div>\n            </div></div>", "collapsable": false, "collapsed": false, "children": []}, {"innerHTML": "<div id=\"node5fe2b052-342a-11f1-88ea-f658082c9a3b\" data-toggle=\"tooltip\"><div class=node-container style=''><div class=label\n            style=''>13, 14</div>\n            <div class=node-content\n            style='max-width:600px;'><div class=inner-node-content style=\"\">\n                <table> <tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>2</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>4</th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>\u25cf</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>1</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>3</th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>\u25cf</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th></tr></table></div><div class=inner-node-content style=\"\">\n                <table> <tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>2</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>4</th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>\u25cf</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>3</th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>1</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>\u25cf</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th></tr></table></div></div>\n            </div></div>", "collapsable": false, "collapsed": false, "children": [{"innerHTML": "<div id=\"node5fe29464-342a-11f1-8fe1-f658082c9a3b\"\n                data-toggle=\"tooltip\"><div class=\"and-gate\" id=5fe29464-342a-11f1-8fe1-f658082c9a3b style=\"\">x</div></div>", "collapsable": true, "collapsed": false, "children": [{"innerHTML": "<div id=\"node5fe05faa-342a-11f1-8c93-f658082c9a3b\" data-toggle=\"tooltip\"><div class=node-container style='border-color: Green; border-width: 3px;'><div class=label\n            style='border-color: Green; border-width: 3px;background-color: #89d75d;'>6</div>\n            <div class=node-content\n            style='max-width:300px;border-color: Green; border-width: 3px;'><div class=inner-node-content style=\"\">\n                <table> <tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>\u25cf</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>\u25cf</th></tr></table></div></div>\n            </div></div>", "collapsable": false, "collapsed": false, "children": []}, {"innerHTML": "<div id=\"node5fe276c8-342a-11f1-afd9-f658082c9a3b\" data-toggle=\"tooltip\"><div class=node-container style=''><div class=label\n            style=''>15</div>\n            <div class=node-content\n            style='max-width:300px;'><div class=inner-node-content style=\"\">\n                <table> <tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>2</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>4</th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>3</th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>1</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th></tr></table></div></div>\n            </div></div>", "collapsable": false, "collapsed": false, "children": [{"innerHTML": "<div id=\"node5fe26aca-342a-11f1-8cfb-f658082c9a3b\"\n                data-toggle=\"tooltip\"><div class=\"and-gate\" id=5fe26aca-342a-11f1-8cfb-f658082c9a3b style=\"\">+</div></div>", "collapsable": true, "collapsed": false, "children": [{"innerHTML": "<div id=\"node5fe07ada-342a-11f1-8fa5-f658082c9a3b\" data-toggle=\"tooltip\"><div class=node-container style=''><div class=label\n            style=''>16</div>\n            <div class=node-content\n            style='max-width:300px;'><div class=inner-node-content style=\"\">\n                <table> <tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>2</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>4</th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>3</th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>1</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th></tr></table></div></div>\n            </div></div>", "collapsable": false, "collapsed": false, "children": [{"innerHTML": "<div id=\"node5fe07602-342a-11f1-9421-f658082c9a3b\"\n                data-toggle=\"tooltip\"><div class=\"and-gate\" id=5fe07602-342a-11f1-9421-f658082c9a3b style=\"\">x</div></div>", "collapsable": true, "collapsed": false, "children": [{"innerHTML": "<div id=\"node5fe0675c-342a-11f1-ae13-f658082c9a3b\" data-toggle=\"tooltip\"><div class=node-container style=''><div class=label\n            style=''>7</div>\n            <div class=node-content\n            style='max-width:300px;'><div class=inner-node-content style=\"\">\n                <table> <tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>1</th></tr></table></div></div>\n            </div></div>", "collapsable": false, "collapsed": false, "children": []}, {"innerHTML": "<div id=\"node5fe06e0a-342a-11f1-a1fd-f658082c9a3b\" data-toggle=\"tooltip\"><div class=node-container style=''><div class=label\n            style=''>12</div>\n            <div class=node-content\n            style='max-width:300px;'><div class=inner-node-content style=\"\">\n                <table> <tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>1</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>3</th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>2</th></tr></table></div></div>\n            </div></div>", "collapsable": false, "collapsed": false, "children": []}]}]}, {"innerHTML": "<div id=\"node5fe12818-342a-11f1-974a-f658082c9a3b\" data-toggle=\"tooltip\"><div class=node-container style=''><div class=label\n            style=''>17, 18</div>\n            <div class=node-content\n            style='max-width:600px;'><div class=inner-node-content style=\"\">\n                <table> <tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>2</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>4</th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>\u25cf</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>1</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>3</th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>\u25cf</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th></tr></table></div><div class=inner-node-content style=\"\">\n                <table> <tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>2</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>4</th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>\u25cf</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>3</th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>1</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>\u25cf</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th></tr></table></div></div>\n            </div></div>", "collapsable": false, "collapsed": false, "children": [{"innerHTML": "<div id=\"node5fe10996-342a-11f1-96f7-f658082c9a3b\"\n                data-toggle=\"tooltip\"><div class=\"and-gate\" id=5fe10996-342a-11f1-96f7-f658082c9a3b style=\"\">x</div></div>", "collapsable": true, "collapsed": false, "children": [{"innerHTML": "<div id=\"node5fe08cbe-342a-11f1-9808-f658082c9a3b\" data-toggle=\"tooltip\"><div class=node-container style='border-color: Green; border-width: 3px;'><div class=label\n            style='border-color: Green; border-width: 3px;background-color: #89d75d;'>6</div>\n            <div class=node-content\n            style='max-width:300px;border-color: Green; border-width: 3px;'><div class=inner-node-content style=\"\">\n                <table> <tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>\u25cf</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>\u25cf</th></tr></table></div></div>\n            </div></div>", "collapsable": false, "collapsed": false, "children": []}, {"innerHTML": "<div id=\"node5fe0c1a2-342a-11f1-b5f5-f658082c9a3b\" data-toggle=\"tooltip\"><div class=node-container style=''><div class=label\n            style=''>19</div>\n            <div class=node-content\n            style='max-width:300px;'><div class=inner-node-content style=\"\">\n                <table> <tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>2</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>4</th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>3</th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>1</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th></tr></table></div></div>\n            </div></div>", "collapsable": false, "collapsed": false, "children": [{"innerHTML": "<div id=\"node5fe0b496-342a-11f1-bd19-f658082c9a3b\"\n                data-toggle=\"tooltip\"><div class=\"and-gate\" id=5fe0b496-342a-11f1-bd19-f658082c9a3b style=\"\">?</div></div>", "collapsable": true, "collapsed": false, "children": [{"innerHTML": "<div id=\"node5fe09e7a-342a-11f1-b6f2-f658082c9a3b\" data-toggle=\"tooltip\"><div class=node-container style=''><div class=label\n            style=''>15</div>\n            <div class=node-content\n            style='max-width:300px;'><div class=inner-node-content style=\"\">\n                <table> <tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>2</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>4</th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>3</th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>1</th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th></tr><tr><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '> </th><th style='\n            border: 1px solid;\n            width: 24px;\n            height: 24px;\n            text-align: center;\n            '>/</th></tr></table></div></div>\n            </div></div>", "collapsable": false, "collapsed": false, "children": []}]}]}]}]}]}]}]}]}]}]}]}]}]}]}, "tooltips": [{"content": "\n                <p>Labels: 1</p>\n                <pre>+-+<br>| |<br>+-+<br><p>Verified: is atom</p>", "selector": "#node5fdfd530-342a-11f1-aa1c-f658082c9a3b"}, {"content": "\n                <p>Labels: 3</p>\n                <pre>+-+<br>|\u25cf|<br>+-+<br>\u25cf: point<br>Requirement 0:<br>1: (1, 1)<p>Verified: is atom</p>", "selector": "#node5fdfe002-342a-11f1-b71e-f658082c9a3b"}, {"content": "\n                <p>Labels: 0</p>\n                <pre>+-+<br>|1|<br>+-+<br>1: Av(3421, 4312)<br>", "selector": "#node5fdfe5d4-342a-11f1-aaeb-f658082c9a3b"}, {"content": "<p>Formal step:<br/>factor</p>", "selector": "#node5fdfe868-342a-11f1-894f-f658082c9a3b"}, {"content": "\n                <p>Labels: 2</p>\n                <pre>+-+-+<br>| |1|<br>+-+-+<br>|\u25cf| |<br>+-+-+<br>1: Av(3421, 4312)<br>\u25cf: point<br>Requirement 0:<br>1: (1, 1)", "selector": "#node5fdfed54-342a-11f1-91dc-f658082c9a3b"}, {"content": "\n                <p>Labels: 6</p>\n                <pre>+-+-+<br>|\u25cf| |<br>+-+-+<br>| |\u25cf|<br>+-+-+<br>\u25cf: point<br>Requirement 0:<br>1: (1, 2)<br>Requirement 1:<br>1: (2, 1)<p>Verified: is atom</p>", "selector": "#node5fdff6c8-342a-11f1-9f57-f658082c9a3b"}, {"content": "\n                <p>Labels: 1</p>\n                <pre>+-+<br>| |<br>+-+<br><p>Verified: is atom</p>", "selector": "#node5fdffbe6-342a-11f1-8cd0-f658082c9a3b"}, {"content": "\n                <p>Labels: 3</p>\n                <pre>+-+<br>|\u25cf|<br>+-+<br>\u25cf: point<br>Requirement 0:<br>1: (1, 1)<p>Verified: is atom</p>", "selector": "#node5fe00104-342a-11f1-a960-f658082c9a3b"}, {"content": "\n                <p>Labels: 7</p>\n                <pre>+-+<br>|1|<br>+-+<br>1: Av(231, 312)<br>", "selector": "#node5fe0056e-342a-11f1-ac12-f658082c9a3b"}, {"content": "<p>Formal step:<br/>factor</p>", "selector": "#node5fe007b2-342a-11f1-b124-f658082c9a3b"}, {"content": "\n                <p>Labels: 8</p>\n                <pre>+-+-+<br>| |1|<br>+-+-+<br>|\u25cf| |<br>+-+-+<br>1: Av(231, 312)<br>\u25cf: point<br>Requirement 0:<br>1: (1, 1)", "selector": "#node5fe00bae-342a-11f1-8602-f658082c9a3b"}, {"content": "\n                <p>Labels: 6</p>\n                <pre>+-+-+<br>|\u25cf| |<br>+-+-+<br>| |\u25cf|<br>+-+-+<br>\u25cf: point<br>Requirement 0:<br>1: (1, 2)<br>Requirement 1:<br>1: (2, 1)<p>Verified: is atom</p>", "selector": "#node5fe01388-342a-11f1-b5fc-f658082c9a3b"}, {"content": "\n                <p>Labels: 1</p>\n                <pre>+-+<br>| |<br>+-+<br><p>Verified: is atom</p>", "selector": "#node5fe01824-342a-11f1-9035-f658082c9a3b"}, {"content": "\n                <p>Labels: 3</p>\n                <pre>+-+<br>|\u25cf|<br>+-+<br>\u25cf: point<br>Requirement 0:<br>1: (1, 1)<p>Verified: is atom</p>", "selector": "#node5fe01cc0-342a-11f1-86a0-f658082c9a3b"}, {"content": "\n                <p>Labels: 6</p>\n                <pre>+-+-+<br>|\u25cf| |<br>+-+-+<br>| |\u25cf|<br>+-+-+<br>\u25cf: point<br>Requirement 0:<br>1: (1, 2)<br>Requirement 1:<br>1: (2, 1)<p>Verified: is atom</p>", "selector": "#node5fe023a0-342a-11f1-a36b-f658082c9a3b"}, {"content": "\n                <p>Labels: 10</p>\n                <pre>+-+<br>|\\|<br>+-+<br>\\: Av(12)<br>", "selector": "#node5fe02832-342a-11f1-a189-f658082c9a3b"}, {"content": "<p>Formal step:<br/>factor</p>", "selector": "#node5fe02a12-342a-11f1-a7a5-f658082c9a3b"}, {"content": "\n                <p>Labels: 11</p>\n                <pre>+-+-+-+<br>|\u25cf| | |<br>+-+-+-+<br>| |\\| |<br>+-+-+-+<br>| | |\u25cf|<br>+-+-+-+<br>\\: Av(12)<br>\u25cf: point<br>Requirement 0:<br>1: (1, 3)<br>Requirement 1:<br>1: (3, 1)", "selector": "#node5fe02f3a-342a-11f1-a411-f658082c9a3b"}, {"content": "<p>Formal step:<br/>placed bottommost point in cell (1, 1) / leftmost point in cell (1, 1)</p>", "selector": "#node5fe032d2-342a-11f1-bbf7-f658082c9a3b"}, {"content": "\n                <p>Labels: 10</p>\n                <pre>+-+<br>|\\|<br>+-+<br>\\: Av(12)<br>", "selector": "#node5fe034e4-342a-11f1-9456-f658082c9a3b"}, {"content": "\n                <p>Labels: 7</p>\n                <pre>+-+<br>|1|<br>+-+<br>1: Av(231, 312)<br>", "selector": "#node5fe038b8-342a-11f1-8f99-f658082c9a3b"}, {"content": "<p>Formal step:<br/>factor</p>", "selector": "#node5fe03aca-342a-11f1-8cec-f658082c9a3b"}, {"content": "\n                <p>Labels: 9</p>\n                <pre>+-+-+-+-+<br>| | | |1|<br>+-+-+-+-+<br>|\u25cf| | | |<br>+-+-+-+-+<br>| |\\| | |<br>+-+-+-+-+<br>| | |\u25cf| |<br>+-+-+-+-+<br>1: Av(231, 312)<br>\\: Av(12)<br>\u25cf: point<br>Requirement 0:<br>1: (1, 3)<br>Requirement 1:<br>1: (3, 1)", "selector": "#node5fe04588-342a-11f1-9eb4-f658082c9a3b"}, {"content": "<p>Formal step:<br/>placed bottommost point in cell (1, 1) / leftmost point in cell (1, 1)</p>", "selector": "#node5fe04a42-342a-11f1-9abb-f658082c9a3b"}, {"content": "\n                <p>Labels: 7</p>\n                <pre>+-+<br>|1|<br>+-+<br>1: Av(231, 312)<br>", "selector": "#node5fe04d8a-342a-11f1-b62c-f658082c9a3b"}, {"content": "\n                <p>Labels: 0</p>\n                <pre>+-+<br>|1|<br>+-+<br>1: Av(3421, 4312)<br>", "selector": "#node5fe0542e-342a-11f1-8f67-f658082c9a3b"}, {"content": "\n                <p>Labels: 6</p>\n                <pre>+-+-+<br>|\u25cf| |<br>+-+-+<br>| |\u25cf|<br>+-+-+<br>\u25cf: point<br>Requirement 0:<br>1: (1, 2)<br>Requirement 1:<br>1: (2, 1)<p>Verified: is atom</p>", "selector": "#node5fe05faa-342a-11f1-8c93-f658082c9a3b"}, {"content": "\n                <p>Labels: 7</p>\n                <pre>+-+<br>|1|<br>+-+<br>1: Av(231, 312)<br>", "selector": "#node5fe0675c-342a-11f1-ae13-f658082c9a3b"}, {"content": "\n                <p>Labels: 12</p>\n                <pre>+-+-+<br>|1|3|<br>+-+-+<br>| |2|<br>+-+-+<br>1: Av(231, 4312)<br>2: Av(312, 3421)<br>3: Av(3421, 4312)<br>Crossing obstructions:<br>321: (1, 2), (1, 2), (2, 1)<br>321: (1, 2), (1, 2), (2, 2)<br>321: (1, 2), (2, 1), (2, 1)<br>321: (2, 2), (2, 1), (2, 1)<br>3421: (1, 2), (1, 2), (2, 2), (2, 1)<br>3421: (1, 2), (1, 2), (2, 2), (2, 2)<br>3421: (1, 2), (2, 2), (2, 2), (2, 1)<br>3421: (1, 2), (2, 2), (2, 2), (2, 2)<br>3421: (2, 2), (2, 2), (2, 2), (2, 1)<br>4312: (1, 2), (2, 2), (2, 1), (2, 1)<br>4312: (1, 2), (2, 2), (2, 1), (2, 2)<br>4312: (1, 2), (2, 2), (2, 2), (2, 2)<br>4312: (2, 2), (2, 2), (2, 1), (2, 1)<br>4312: (2, 2), (2, 2), (2, 1), (2, 2)<br>", "selector": "#node5fe06e0a-342a-11f1-a1fd-f658082c9a3b"}, {"content": "<p>Formal step:<br/>factor</p>", "selector": "#node5fe07602-342a-11f1-9421-f658082c9a3b"}, {"content": "\n                <p>Labels: 16</p>\n                <pre>+-+-+-+<br>| |2|4|<br>+-+-+-+<br>| | |3|<br>+-+-+-+<br>|1| | |<br>+-+-+-+<br>1: Av(231, 312)<br>2: Av(231, 4312)<br>3: Av(312, 3421)<br>4: Av(3421, 4312)<br>Crossing obstructions:<br>321: (2, 3), (2, 3), (3, 2)<br>321: (2, 3), (2, 3), (3, 3)<br>321: (2, 3), (3, 2), (3, 2)<br>321: (3, 3), (3, 2), (3, 2)<br>3421: (2, 3), (2, 3), (3, 3), (3, 2)<br>3421: (2, 3), (2, 3), (3, 3), (3, 3)<br>3421: (2, 3), (3, 3), (3, 3), (3, 2)<br>3421: (2, 3), (3, 3), (3, 3), (3, 3)<br>3421: (3, 3), (3, 3), (3, 3), (3, 2)<br>4312: (2, 3), (3, 3), (3, 2), (3, 2)<br>4312: (2, 3), (3, 3), (3, 2), (3, 3)<br>4312: (2, 3), (3, 3), (3, 3), (3, 3)<br>4312: (3, 3), (3, 3), (3, 2), (3, 2)<br>4312: (3, 3), (3, 3), (3, 2), (3, 3)<br>", "selector": "#node5fe07ada-342a-11f1-8fa5-f658082c9a3b"}, {"content": "\n                <p>Labels: 6</p>\n                <pre>+-+-+<br>|\u25cf| |<br>+-+-+<br>| |\u25cf|<br>+-+-+<br>\u25cf: point<br>Requirement 0:<br>1: (1, 2)<br>Requirement 1:<br>1: (2, 1)<p>Verified: is atom</p>", "selector": "#node5fe08cbe-342a-11f1-9808-f658082c9a3b"}, {"content": "\n                <p>Labels: 15</p>\n                <pre>+-+-+-+-+<br>|/| |2|4|<br>+-+-+-+-+<br>| | | |3|<br>+-+-+-+-+<br>| |1| | |<br>+-+-+-+-+<br>| | | |/|<br>+-+-+-+-+<br>/: Av(21)<br>1: Av(231, 312)<br>2: Av(231, 4312)<br>3: Av(312, 3421)<br>4: Av(3421, 4312)<br>Crossing obstructions:<br>21: (1, 4), (2, 2)<br>21: (2, 2), (4, 1)<br>231: (1, 4), (1, 4), (3, 4)<br>231: (1, 4), (3, 4), (3, 4)<br>312: (4, 3), (4, 1), (4, 1)<br>312: (4, 3), (4, 1), (4, 3)<br>321: (1, 4), (3, 4), (4, 1)<br>321: (1, 4), (3, 4), (4, 3)<br>321: (1, 4), (3, 4), (4, 4)<br>321: (1, 4), (4, 3), (4, 1)<br>321: (1, 4), (4, 3), (4, 3)<br>321: (3, 4), (3, 4), (4, 1)<br>321: (3, 4), (3, 4), (4, 3)<br>321: (3, 4), (3, 4), (4, 4)<br>321: (3, 4), (4, 3), (4, 1)<br>321: (3, 4), (4, 3), (4, 3)<br>321: (4, 4), (4, 3), (4, 1)<br>321: (4, 4), (4, 3), (4, 3)<br>3421: (1, 4), (1, 4), (4, 4), (4, 1)<br>3421: (1, 4), (1, 4), (4, 4), (4, 3)<br>3421: (1, 4), (1, 4), (4, 4), (4, 4)<br>3421: (1, 4), (3, 4), (4, 4), (4, 1)<br>3421: (1, 4), (3, 4), (4, 4), (4, 3)<br>3421: (1, 4), (3, 4), (4, 4), (4, 4)<br>3421: (1, 4), (4, 4), (4, 4), (4, 1)<br>3421: (1, 4), (4, 4), (4, 4), (4, 3)<br>3421: (1, 4), (4, 4), (4, 4), (4, 4)<br>3421: (3, 4), (3, 4), (4, 4), (4, 1)<br>3421: (3, 4), (3, 4), (4, 4), (4, 3)<br>3421: (3, 4), (3, 4), (4, 4), (4, 4)<br>3421: (3, 4), (4, 4), (4, 4), (4, 1)<br>3421: (3, 4), (4, 4), (4, 4), (4, 3)<br>3421: (3, 4), (4, 4), (4, 4), (4, 4)<br>3421: (4, 3), (4, 3), (4, 3), (4, 1)<br>3421: (4, 4), (4, 4), (4, 4), (4, 1)<br>3421: (4, 4), (4, 4), (4, 4), (4, 3)<br>4312: (1, 4), (3, 4), (3, 4), (3, 4)<br>4312: (1, 4), (4, 4), (4, 1), (4, 1)<br>4312: (1, 4), (4, 4), (4, 1), (4, 3)<br>4312: (1, 4), (4, 4), (4, 1), (4, 4)<br>4312: (1, 4), (4, 4), (4, 3), (4, 3)<br>4312: (1, 4), (4, 4), (4, 3), (4, 4)<br>4312: (1, 4), (4, 4), (4, 4), (4, 4)<br>4312: (3, 4), (4, 4), (4, 1), (4, 1)<br>4312: (3, 4), (4, 4), (4, 1), (4, 3)<br>4312: (3, 4), (4, 4), (4, 1), (4, 4)<br>4312: (3, 4), (4, 4), (4, 3), (4, 3)<br>4312: (3, 4), (4, 4), (4, 3), (4, 4)<br>4312: (3, 4), (4, 4), (4, 4), (4, 4)<br>4312: (4, 4), (4, 4), (4, 1), (4, 1)<br>4312: (4, 4), (4, 4), (4, 1), (4, 3)<br>4312: (4, 4), (4, 4), (4, 1), (4, 4)<br>4312: (4, 4), (4, 4), (4, 3), (4, 3)<br>4312: (4, 4), (4, 4), (4, 3), (4, 4)<br>", "selector": "#node5fe09e7a-342a-11f1-b6f2-f658082c9a3b"}, {"content": "<p>Formal step:<br/>fuse rows 1 and 2 / cols 1 and 2</p>", "selector": "#node5fe0b496-342a-11f1-bd19-f658082c9a3b"}, {"content": "\n                <p>Labels: 19</p>\n                <pre>+-+-+-+-+-+<br>|/|/| |2|4|<br>+-+-+-+-+-+<br>| | | | |3|<br>+-+-+-+-+-+<br>| | |1| | |<br>+-+-+-+-+-+<br>| | | | |/|<br>+-+-+-+-+-+<br>| | | | |/|<br>+-+-+-+-+-+<br>/: Av(21)<br>1: Av(231, 312)<br>2: Av(231, 4312)<br>3: Av(312, 3421)<br>4: Av(3421, 4312)<br>Crossing obstructions:<br>21: (1, 5), (2, 5)<br>21: (1, 5), (3, 3)<br>21: (2, 5), (3, 3)<br>21: (3, 3), (5, 1)<br>21: (3, 3), (5, 2)<br>21: (5, 2), (5, 1)<br>231: (1, 5), (1, 5), (4, 5)<br>231: (1, 5), (2, 5), (4, 5)<br>231: (1, 5), (4, 5), (4, 5)<br>231: (2, 5), (2, 5), (4, 5)<br>231: (2, 5), (4, 5), (4, 5)<br>312: (5, 4), (5, 1), (5, 1)<br>312: (5, 4), (5, 1), (5, 2)<br>312: (5, 4), (5, 1), (5, 4)<br>312: (5, 4), (5, 2), (5, 2)<br>312: (5, 4), (5, 2), (5, 4)<br>321: (1, 5), (4, 5), (5, 1)<br>321: (1, 5), (4, 5), (5, 2)<br>321: (1, 5), (4, 5), (5, 4)<br>321: (1, 5), (4, 5), (5, 5)<br>321: (1, 5), (5, 4), (5, 1)<br>321: (1, 5), (5, 4), (5, 2)<br>321: (1, 5), (5, 4), (5, 4)<br>321: (2, 5), (4, 5), (5, 1)<br>321: (2, 5), (4, 5), (5, 2)<br>321: (2, 5), (4, 5), (5, 4)<br>321: (2, 5), (4, 5), (5, 5)<br>321: (2, 5), (5, 4), (5, 1)<br>321: (2, 5), (5, 4), (5, 2)<br>321: (2, 5), (5, 4), (5, 4)<br>321: (4, 5), (4, 5), (5, 1)<br>321: (4, 5), (4, 5), (5, 2)<br>321: (4, 5), (4, 5), (5, 4)<br>321: (4, 5), (4, 5), (5, 5)<br>321: (4, 5), (5, 4), (5, 1)<br>321: (4, 5), (5, 4), (5, 2)<br>321: (4, 5), (5, 4), (5, 4)<br>321: (5, 5), (5, 4), (5, 1)<br>321: (5, 5), (5, 4), (5, 2)<br>321: (5, 5), (5, 4), (5, 4)<br>3421: (1, 5), (1, 5), (5, 5), (5, 1)<br>3421: (1, 5), (1, 5), (5, 5), (5, 2)<br>3421: (1, 5), (1, 5), (5, 5), (5, 4)<br>3421: (1, 5), (1, 5), (5, 5), (5, 5)<br>3421: (1, 5), (2, 5), (5, 5), (5, 1)<br>3421: (1, 5), (2, 5), (5, 5), (5, 2)<br>3421: (1, 5), (2, 5), (5, 5), (5, 4)<br>3421: (1, 5), (2, 5), (5, 5), (5, 5)<br>3421: (1, 5), (4, 5), (5, 5), (5, 1)<br>3421: (1, 5), (4, 5), (5, 5), (5, 2)<br>3421: (1, 5), (4, 5), (5, 5), (5, 4)<br>3421: (1, 5), (4, 5), (5, 5), (5, 5)<br>3421: (1, 5), (5, 5), (5, 5), (5, 1)<br>3421: (1, 5), (5, 5), (5, 5), (5, 2)<br>3421: (1, 5), (5, 5), (5, 5), (5, 4)<br>3421: (1, 5), (5, 5), (5, 5), (5, 5)<br>3421: (2, 5), (2, 5), (5, 5), (5, 1)<br>3421: (2, 5), (2, 5), (5, 5), (5, 2)<br>3421: (2, 5), (2, 5), (5, 5), (5, 4)<br>3421: (2, 5), (2, 5), (5, 5), (5, 5)<br>3421: (2, 5), (4, 5), (5, 5), (5, 1)<br>3421: (2, 5), (4, 5), (5, 5), (5, 2)<br>3421: (2, 5), (4, 5), (5, 5), (5, 4)<br>3421: (2, 5), (4, 5), (5, 5), (5, 5)<br>3421: (2, 5), (5, 5), (5, 5), (5, 1)<br>3421: (2, 5), (5, 5), (5, 5), (5, 2)<br>3421: (2, 5), (5, 5), (5, 5), (5, 4)<br>3421: (2, 5), (5, 5), (5, 5), (5, 5)<br>3421: (4, 5), (4, 5), (5, 5), (5, 1)<br>3421: (4, 5), (4, 5), (5, 5), (5, 2)<br>3421: (4, 5), (4, 5), (5, 5), (5, 4)<br>3421: (4, 5), (4, 5), (5, 5), (5, 5)<br>3421: (4, 5), (5, 5), (5, 5), (5, 1)<br>3421: (4, 5), (5, 5), (5, 5), (5, 2)<br>3421: (4, 5), (5, 5), (5, 5), (5, 4)<br>3421: (4, 5), (5, 5), (5, 5), (5, 5)<br>3421: (5, 4), (5, 4), (5, 4), (5, 1)<br>3421: (5, 4), (5, 4), (5, 4), (5, 2)<br>3421: (5, 5), (5, 5), (5, 5), (5, 1)<br>3421: (5, 5), (5, 5), (5, 5), (5, 2)<br>3421: (5, 5), (5, 5), (5, 5), (5, 4)<br>4312: (1, 5), (4, 5), (4, 5), (4, 5)<br>4312: (1, 5), (5, 5), (5, 1), (5, 1)<br>4312: (1, 5), (5, 5), (5, 1), (5, 2)<br>4312: (1, 5), (5, 5), (5, 1), (5, 4)<br>4312: (1, 5), (5, 5), (5, 1), (5, 5)<br>4312: (1, 5), (5, 5), (5, 2), (5, 2)<br>4312: (1, 5), (5, 5), (5, 2), (5, 4)<br>4312: (1, 5), (5, 5), (5, 2), (5, 5)<br>4312: (1, 5), (5, 5), (5, 4), (5, 4)<br>4312: (1, 5), (5, 5), (5, 4), (5, 5)<br>4312: (1, 5), (5, 5), (5, 5), (5, 5)<br>4312: (2, 5), (4, 5), (4, 5), (4, 5)<br>4312: (2, 5), (5, 5), (5, 1), (5, 1)<br>4312: (2, 5), (5, 5), (5, 1), (5, 2)<br>4312: (2, 5), (5, 5), (5, 1), (5, 4)<br>4312: (2, 5), (5, 5), (5, 1), (5, 5)<br>4312: (2, 5), (5, 5), (5, 2), (5, 2)<br>4312: (2, 5), (5, 5), (5, 2), (5, 4)<br>4312: (2, 5), (5, 5), (5, 2), (5, 5)<br>4312: (2, 5), (5, 5), (5, 4), (5, 4)<br>4312: (2, 5), (5, 5), (5, 4), (5, 5)<br>4312: (2, 5), (5, 5), (5, 5), (5, 5)<br>4312: (4, 5), (5, 5), (5, 1), (5, 1)<br>4312: (4, 5), (5, 5), (5, 1), (5, 2)<br>4312: (4, 5), (5, 5), (5, 1), (5, 4)<br>4312: (4, 5), (5, 5), (5, 1), (5, 5)<br>4312: (4, 5), (5, 5), (5, 2), (5, 2)<br>4312: (4, 5), (5, 5), (5, 2), (5, 4)<br>4312: (4, 5), (5, 5), (5, 2), (5, 5)<br>4312: (4, 5), (5, 5), (5, 4), (5, 4)<br>4312: (4, 5), (5, 5), (5, 4), (5, 5)<br>4312: (4, 5), (5, 5), (5, 5), (5, 5)<br>4312: (5, 5), (5, 5), (5, 1), (5, 1)<br>4312: (5, 5), (5, 5), (5, 1), (5, 2)<br>4312: (5, 5), (5, 5), (5, 1), (5, 4)<br>4312: (5, 5), (5, 5), (5, 1), (5, 5)<br>4312: (5, 5), (5, 5), (5, 2), (5, 2)<br>4312: (5, 5), (5, 5), (5, 2), (5, 4)<br>4312: (5, 5), (5, 5), (5, 2), (5, 5)<br>4312: (5, 5), (5, 5), (5, 4), (5, 4)<br>4312: (5, 5), (5, 5), (5, 4), (5, 5)<br>", "selector": "#node5fe0c1a2-342a-11f1-b5f5-f658082c9a3b"}, {"content": "<p>Formal step:<br/>factor</p>", "selector": "#node5fe10996-342a-11f1-96f7-f658082c9a3b"}, {"content": "\n                <p>Labels: 17, 18</p>\n                <pre>row and column separation<br>+-+-+-+-+-+-+                            +-+-+-+-+-+-+-+                     <br>| |/|/|2| |4|                         =  | |/|/| |2| |4|                     <br>+-+-+-+-+-+-+                            +-+-+-+-+-+-+-+                     <br>|\u25cf| | | | | |                            |\u25cf| | | | | | |                     <br>+-+-+-+-+-+-+                            +-+-+-+-+-+-+-+                     <br>| | | |1| |3|                            | | | | | | |3|                     <br>+-+-+-+-+-+-+                            +-+-+-+-+-+-+-+                     <br>| | | | | |/|                            | | | |1| | | |                     <br>+-+-+-+-+-+-+                            +-+-+-+-+-+-+-+                     <br>| | | | | |/|                            | | | | | | |/|                     <br>+-+-+-+-+-+-+                            +-+-+-+-+-+-+-+                     <br>| | | | |\u25cf| |                            | | | | | | |/|                     <br>+-+-+-+-+-+-+                            +-+-+-+-+-+-+-+                     <br>/: Av(21)                                | | | | | |\u25cf| |                     <br>1: Av(231, 312)                          +-+-+-+-+-+-+-+                     <br>2: Av(231, 4312)                         /: Av(21)                           <br>3: Av(312, 3421)                         1: Av(231, 312)                     <br>4: Av(3421, 4312)                        2: Av(231, 4312)                    <br>\u25cf: point                                 3: Av(312, 3421)                    <br>Crossing obstructions:                   4: Av(3421, 4312)                   <br>21: (2, 6), (3, 6)                       \u25cf: point                            <br>21: (2, 6), (4, 4)                       Crossing obstructions:              <br>21: (3, 6), (4, 4)                       21: (2, 7), (3, 7)                  <br>21: (4, 4), (6, 2)                       21: (2, 7), (4, 4)                  <br>21: (4, 4), (6, 3)                       21: (3, 7), (4, 4)                  <br>21: (4, 4), (6, 4)                       21: (4, 4), (7, 2)                  <br>21: (4, 6), (4, 4)                       21: (4, 4), (7, 3)                  <br>21: (6, 3), (6, 2)                       21: (7, 3), (7, 2)                  <br>231: (2, 6), (2, 6), (4, 6)              231: (2, 7), (2, 7), (5, 7)         <br>231: (2, 6), (3, 6), (4, 6)              231: (2, 7), (3, 7), (5, 7)         <br>231: (2, 6), (4, 6), (4, 6)              231: (2, 7), (5, 7), (5, 7)         <br>231: (3, 6), (3, 6), (4, 6)              231: (3, 7), (3, 7), (5, 7)         <br>231: (3, 6), (4, 6), (4, 6)              231: (3, 7), (5, 7), (5, 7)         <br>312: (6, 4), (6, 2), (6, 2)              312: (7, 5), (7, 2), (7, 2)         <br>312: (6, 4), (6, 2), (6, 3)              312: (7, 5), (7, 2), (7, 3)         <br>312: (6, 4), (6, 2), (6, 4)              312: (7, 5), (7, 2), (7, 5)         <br>312: (6, 4), (6, 3), (6, 3)              312: (7, 5), (7, 3), (7, 3)         <br>312: (6, 4), (6, 3), (6, 4)              312: (7, 5), (7, 3), (7, 5)         <br>321: (2, 6), (4, 6), (6, 2)              321: (2, 7), (5, 7), (7, 2)         <br>321: (2, 6), (4, 6), (6, 3)              321: (2, 7), (5, 7), (7, 3)         <br>321: (2, 6), (4, 6), (6, 4)              321: (2, 7), (5, 7), (7, 5)         <br>321: (2, 6), (4, 6), (6, 6)              321: (2, 7), (5, 7), (7, 7)         <br>321: (2, 6), (6, 4), (6, 2)              321: (2, 7), (7, 5), (7, 2)         <br>321: (2, 6), (6, 4), (6, 3)              321: (2, 7), (7, 5), (7, 3)         <br>321: (2, 6), (6, 4), (6, 4)              321: (2, 7), (7, 5), (7, 5)         <br>321: (3, 6), (4, 6), (6, 2)              321: (3, 7), (5, 7), (7, 2)         <br>321: (3, 6), (4, 6), (6, 3)              321: (3, 7), (5, 7), (7, 3)         <br>321: (3, 6), (4, 6), (6, 4)              321: (3, 7), (5, 7), (7, 5)         <br>321: (3, 6), (4, 6), (6, 6)              321: (3, 7), (5, 7), (7, 7)         <br>321: (3, 6), (6, 4), (6, 2)              321: (3, 7), (7, 5), (7, 2)         <br>321: (3, 6), (6, 4), (6, 3)              321: (3, 7), (7, 5), (7, 3)         <br>321: (3, 6), (6, 4), (6, 4)              321: (3, 7), (7, 5), (7, 5)         <br>321: (4, 6), (4, 6), (6, 2)              321: (5, 7), (5, 7), (7, 2)         <br>321: (4, 6), (4, 6), (6, 3)              321: (5, 7), (5, 7), (7, 3)         <br>321: (4, 6), (4, 6), (6, 4)              321: (5, 7), (5, 7), (7, 5)         <br>321: (4, 6), (4, 6), (6, 6)              321: (5, 7), (5, 7), (7, 7)         <br>321: (4, 6), (6, 4), (6, 2)              321: (5, 7), (7, 5), (7, 2)         <br>321: (4, 6), (6, 4), (6, 3)              321: (5, 7), (7, 5), (7, 3)         <br>321: (4, 6), (6, 4), (6, 4)              321: (5, 7), (7, 5), (7, 5)         <br>321: (6, 6), (6, 4), (6, 2)              321: (7, 7), (7, 5), (7, 2)         <br>321: (6, 6), (6, 4), (6, 3)              321: (7, 7), (7, 5), (7, 3)         <br>321: (6, 6), (6, 4), (6, 4)              321: (7, 7), (7, 5), (7, 5)         <br>3421: (2, 6), (2, 6), (6, 6), (6, 2)     3421: (2, 7), (2, 7), (7, 7), (7, 2)<br>3421: (2, 6), (2, 6), (6, 6), (6, 3)     3421: (2, 7), (2, 7), (7, 7), (7, 3)<br>3421: (2, 6), (2, 6), (6, 6), (6, 4)     3421: (2, 7), (2, 7), (7, 7), (7, 5)<br>3421: (2, 6), (2, 6), (6, 6), (6, 6)     3421: (2, 7), (2, 7), (7, 7), (7, 7)<br>3421: (2, 6), (3, 6), (6, 6), (6, 2)     3421: (2, 7), (3, 7), (7, 7), (7, 2)<br>3421: (2, 6), (3, 6), (6, 6), (6, 3)     3421: (2, 7), (3, 7), (7, 7), (7, 3)<br>3421: (2, 6), (3, 6), (6, 6), (6, 4)     3421: (2, 7), (3, 7), (7, 7), (7, 5)<br>3421: (2, 6), (3, 6), (6, 6), (6, 6)     3421: (2, 7), (3, 7), (7, 7), (7, 7)<br>3421: (2, 6), (4, 6), (6, 6), (6, 2)     3421: (2, 7), (5, 7), (7, 7), (7, 2)<br>3421: (2, 6), (4, 6), (6, 6), (6, 3)     3421: (2, 7), (5, 7), (7, 7), (7, 3)<br>3421: (2, 6), (4, 6), (6, 6), (6, 4)     3421: (2, 7), (5, 7), (7, 7), (7, 5)<br>3421: (2, 6), (4, 6), (6, 6), (6, 6)     3421: (2, 7), (5, 7), (7, 7), (7, 7)<br>3421: (2, 6), (6, 6), (6, 6), (6, 2)     3421: (2, 7), (7, 7), (7, 7), (7, 2)<br>3421: (2, 6), (6, 6), (6, 6), (6, 3)     3421: (2, 7), (7, 7), (7, 7), (7, 3)<br>3421: (2, 6), (6, 6), (6, 6), (6, 4)     3421: (2, 7), (7, 7), (7, 7), (7, 5)<br>3421: (2, 6), (6, 6), (6, 6), (6, 6)     3421: (2, 7), (7, 7), (7, 7), (7, 7)<br>3421: (3, 6), (3, 6), (6, 6), (6, 2)     3421: (3, 7), (3, 7), (7, 7), (7, 2)<br>3421: (3, 6), (3, 6), (6, 6), (6, 3)     3421: (3, 7), (3, 7), (7, 7), (7, 3)<br>3421: (3, 6), (3, 6), (6, 6), (6, 4)     3421: (3, 7), (3, 7), (7, 7), (7, 5)<br>3421: (3, 6), (3, 6), (6, 6), (6, 6)     3421: (3, 7), (3, 7), (7, 7), (7, 7)<br>3421: (3, 6), (4, 6), (6, 6), (6, 2)     3421: (3, 7), (5, 7), (7, 7), (7, 2)<br>3421: (3, 6), (4, 6), (6, 6), (6, 3)     3421: (3, 7), (5, 7), (7, 7), (7, 3)<br>3421: (3, 6), (4, 6), (6, 6), (6, 4)     3421: (3, 7), (5, 7), (7, 7), (7, 5)<br>3421: (3, 6), (4, 6), (6, 6), (6, 6)     3421: (3, 7), (5, 7), (7, 7), (7, 7)<br>3421: (3, 6), (6, 6), (6, 6), (6, 2)     3421: (3, 7), (7, 7), (7, 7), (7, 2)<br>3421: (3, 6), (6, 6), (6, 6), (6, 3)     3421: (3, 7), (7, 7), (7, 7), (7, 3)<br>3421: (3, 6), (6, 6), (6, 6), (6, 4)     3421: (3, 7), (7, 7), (7, 7), (7, 5)<br>3421: (3, 6), (6, 6), (6, 6), (6, 6)     3421: (3, 7), (7, 7), (7, 7), (7, 7)<br>3421: (4, 6), (4, 6), (6, 6), (6, 2)     3421: (5, 7), (5, 7), (7, 7), (7, 2)<br>3421: (4, 6), (4, 6), (6, 6), (6, 3)     3421: (5, 7), (5, 7), (7, 7), (7, 3)<br>3421: (4, 6), (4, 6), (6, 6), (6, 4)     3421: (5, 7), (5, 7), (7, 7), (7, 5)<br>3421: (4, 6), (4, 6), (6, 6), (6, 6)     3421: (5, 7), (5, 7), (7, 7), (7, 7)<br>3421: (4, 6), (6, 6), (6, 6), (6, 2)     3421: (5, 7), (7, 7), (7, 7), (7, 2)<br>3421: (4, 6), (6, 6), (6, 6), (6, 3)     3421: (5, 7), (7, 7), (7, 7), (7, 3)<br>3421: (4, 6), (6, 6), (6, 6), (6, 4)     3421: (5, 7), (7, 7), (7, 7), (7, 5)<br>3421: (4, 6), (6, 6), (6, 6), (6, 6)     3421: (5, 7), (7, 7), (7, 7), (7, 7)<br>3421: (6, 4), (6, 4), (6, 4), (6, 2)     3421: (7, 5), (7, 5), (7, 5), (7, 2)<br>3421: (6, 4), (6, 4), (6, 4), (6, 3)     3421: (7, 5), (7, 5), (7, 5), (7, 3)<br>3421: (6, 6), (6, 6), (6, 6), (6, 2)     3421: (7, 7), (7, 7), (7, 7), (7, 2)<br>3421: (6, 6), (6, 6), (6, 6), (6, 3)     3421: (7, 7), (7, 7), (7, 7), (7, 3)<br>3421: (6, 6), (6, 6), (6, 6), (6, 4)     3421: (7, 7), (7, 7), (7, 7), (7, 5)<br>4312: (2, 6), (4, 6), (4, 6), (4, 6)     4312: (2, 7), (5, 7), (5, 7), (5, 7)<br>4312: (2, 6), (6, 6), (6, 2), (6, 2)     4312: (2, 7), (7, 7), (7, 2), (7, 2)<br>4312: (2, 6), (6, 6), (6, 2), (6, 3)     4312: (2, 7), (7, 7), (7, 2), (7, 3)<br>4312: (2, 6), (6, 6), (6, 2), (6, 4)     4312: (2, 7), (7, 7), (7, 2), (7, 5)<br>4312: (2, 6), (6, 6), (6, 2), (6, 6)     4312: (2, 7), (7, 7), (7, 2), (7, 7)<br>4312: (2, 6), (6, 6), (6, 3), (6, 3)     4312: (2, 7), (7, 7), (7, 3), (7, 3)<br>4312: (2, 6), (6, 6), (6, 3), (6, 4)     4312: (2, 7), (7, 7), (7, 3), (7, 5)<br>4312: (2, 6), (6, 6), (6, 3), (6, 6)     4312: (2, 7), (7, 7), (7, 3), (7, 7)<br>4312: (2, 6), (6, 6), (6, 4), (6, 4)     4312: (2, 7), (7, 7), (7, 5), (7, 5)<br>4312: (2, 6), (6, 6), (6, 4), (6, 6)     4312: (2, 7), (7, 7), (7, 5), (7, 7)<br>4312: (2, 6), (6, 6), (6, 6), (6, 6)     4312: (2, 7), (7, 7), (7, 7), (7, 7)<br>4312: (3, 6), (4, 6), (4, 6), (4, 6)     4312: (3, 7), (5, 7), (5, 7), (5, 7)<br>4312: (3, 6), (6, 6), (6, 2), (6, 2)     4312: (3, 7), (7, 7), (7, 2), (7, 2)<br>4312: (3, 6), (6, 6), (6, 2), (6, 3)     4312: (3, 7), (7, 7), (7, 2), (7, 3)<br>4312: (3, 6), (6, 6), (6, 2), (6, 4)     4312: (3, 7), (7, 7), (7, 2), (7, 5)<br>4312: (3, 6), (6, 6), (6, 2), (6, 6)     4312: (3, 7), (7, 7), (7, 2), (7, 7)<br>4312: (3, 6), (6, 6), (6, 3), (6, 3)     4312: (3, 7), (7, 7), (7, 3), (7, 3)<br>4312: (3, 6), (6, 6), (6, 3), (6, 4)     4312: (3, 7), (7, 7), (7, 3), (7, 5)<br>4312: (3, 6), (6, 6), (6, 3), (6, 6)     4312: (3, 7), (7, 7), (7, 3), (7, 7)<br>4312: (3, 6), (6, 6), (6, 4), (6, 4)     4312: (3, 7), (7, 7), (7, 5), (7, 5)<br>4312: (3, 6), (6, 6), (6, 4), (6, 6)     4312: (3, 7), (7, 7), (7, 5), (7, 7)<br>4312: (3, 6), (6, 6), (6, 6), (6, 6)     4312: (3, 7), (7, 7), (7, 7), (7, 7)<br>4312: (4, 6), (6, 6), (6, 2), (6, 2)     4312: (5, 7), (7, 7), (7, 2), (7, 2)<br>4312: (4, 6), (6, 6), (6, 2), (6, 3)     4312: (5, 7), (7, 7), (7, 2), (7, 3)<br>4312: (4, 6), (6, 6), (6, 2), (6, 4)     4312: (5, 7), (7, 7), (7, 2), (7, 5)<br>4312: (4, 6), (6, 6), (6, 2), (6, 6)     4312: (5, 7), (7, 7), (7, 2), (7, 7)<br>4312: (4, 6), (6, 6), (6, 3), (6, 3)     4312: (5, 7), (7, 7), (7, 3), (7, 3)<br>4312: (4, 6), (6, 6), (6, 3), (6, 4)     4312: (5, 7), (7, 7), (7, 3), (7, 5)<br>4312: (4, 6), (6, 6), (6, 3), (6, 6)     4312: (5, 7), (7, 7), (7, 3), (7, 7)<br>4312: (4, 6), (6, 6), (6, 4), (6, 4)     4312: (5, 7), (7, 7), (7, 5), (7, 5)<br>4312: (4, 6), (6, 6), (6, 4), (6, 6)     4312: (5, 7), (7, 7), (7, 5), (7, 7)<br>4312: (4, 6), (6, 6), (6, 6), (6, 6)     4312: (5, 7), (7, 7), (7, 7), (7, 7)<br>4312: (6, 6), (6, 6), (6, 2), (6, 2)     4312: (7, 7), (7, 7), (7, 2), (7, 2)<br>4312: (6, 6), (6, 6), (6, 2), (6, 3)     4312: (7, 7), (7, 7), (7, 2), (7, 3)<br>4312: (6, 6), (6, 6), (6, 2), (6, 4)     4312: (7, 7), (7, 7), (7, 2), (7, 5)<br>4312: (6, 6), (6, 6), (6, 2), (6, 6)     4312: (7, 7), (7, 7), (7, 2), (7, 7)<br>4312: (6, 6), (6, 6), (6, 3), (6, 3)     4312: (7, 7), (7, 7), (7, 3), (7, 3)<br>4312: (6, 6), (6, 6), (6, 3), (6, 4)     4312: (7, 7), (7, 7), (7, 3), (7, 5)<br>4312: (6, 6), (6, 6), (6, 3), (6, 6)     4312: (7, 7), (7, 7), (7, 3), (7, 7)<br>4312: (6, 6), (6, 6), (6, 4), (6, 4)     4312: (7, 7), (7, 7), (7, 5), (7, 5)<br>4312: (6, 6), (6, 6), (6, 4), (6, 6)     4312: (7, 7), (7, 7), (7, 5), (7, 7)<br>Requirement 0:                           Requirement 0:                      <br>1: (1, 5)                                1: (1, 6)                           <br>Requirement 1:                           Requirement 1:                      <br>1: (5, 1)                                1: (6, 1)                           ", "selector": "#node5fe12818-342a-11f1-974a-f658082c9a3b"}, {"content": "<p>Formal step:<br/>placed bottommost point in cell (4, 1) / leftmost point in cell (1, 4)</p>", "selector": "#node5fe26aca-342a-11f1-8cfb-f658082c9a3b"}, {"content": "\n                <p>Labels: 15</p>\n                <pre>+-+-+-+-+<br>|/| |2|4|<br>+-+-+-+-+<br>| | | |3|<br>+-+-+-+-+<br>| |1| | |<br>+-+-+-+-+<br>| | | |/|<br>+-+-+-+-+<br>/: Av(21)<br>1: Av(231, 312)<br>2: Av(231, 4312)<br>3: Av(312, 3421)<br>4: Av(3421, 4312)<br>Crossing obstructions:<br>21: (1, 4), (2, 2)<br>21: (2, 2), (4, 1)<br>231: (1, 4), (1, 4), (3, 4)<br>231: (1, 4), (3, 4), (3, 4)<br>312: (4, 3), (4, 1), (4, 1)<br>312: (4, 3), (4, 1), (4, 3)<br>321: (1, 4), (3, 4), (4, 1)<br>321: (1, 4), (3, 4), (4, 3)<br>321: (1, 4), (3, 4), (4, 4)<br>321: (1, 4), (4, 3), (4, 1)<br>321: (1, 4), (4, 3), (4, 3)<br>321: (3, 4), (3, 4), (4, 1)<br>321: (3, 4), (3, 4), (4, 3)<br>321: (3, 4), (3, 4), (4, 4)<br>321: (3, 4), (4, 3), (4, 1)<br>321: (3, 4), (4, 3), (4, 3)<br>321: (4, 4), (4, 3), (4, 1)<br>321: (4, 4), (4, 3), (4, 3)<br>3421: (1, 4), (1, 4), (4, 4), (4, 1)<br>3421: (1, 4), (1, 4), (4, 4), (4, 3)<br>3421: (1, 4), (1, 4), (4, 4), (4, 4)<br>3421: (1, 4), (3, 4), (4, 4), (4, 1)<br>3421: (1, 4), (3, 4), (4, 4), (4, 3)<br>3421: (1, 4), (3, 4), (4, 4), (4, 4)<br>3421: (1, 4), (4, 4), (4, 4), (4, 1)<br>3421: (1, 4), (4, 4), (4, 4), (4, 3)<br>3421: (1, 4), (4, 4), (4, 4), (4, 4)<br>3421: (3, 4), (3, 4), (4, 4), (4, 1)<br>3421: (3, 4), (3, 4), (4, 4), (4, 3)<br>3421: (3, 4), (3, 4), (4, 4), (4, 4)<br>3421: (3, 4), (4, 4), (4, 4), (4, 1)<br>3421: (3, 4), (4, 4), (4, 4), (4, 3)<br>3421: (3, 4), (4, 4), (4, 4), (4, 4)<br>3421: (4, 3), (4, 3), (4, 3), (4, 1)<br>3421: (4, 4), (4, 4), (4, 4), (4, 1)<br>3421: (4, 4), (4, 4), (4, 4), (4, 3)<br>4312: (1, 4), (3, 4), (3, 4), (3, 4)<br>4312: (1, 4), (4, 4), (4, 1), (4, 1)<br>4312: (1, 4), (4, 4), (4, 1), (4, 3)<br>4312: (1, 4), (4, 4), (4, 1), (4, 4)<br>4312: (1, 4), (4, 4), (4, 3), (4, 3)<br>4312: (1, 4), (4, 4), (4, 3), (4, 4)<br>4312: (1, 4), (4, 4), (4, 4), (4, 4)<br>4312: (3, 4), (4, 4), (4, 1), (4, 1)<br>4312: (3, 4), (4, 4), (4, 1), (4, 3)<br>4312: (3, 4), (4, 4), (4, 1), (4, 4)<br>4312: (3, 4), (4, 4), (4, 3), (4, 3)<br>4312: (3, 4), (4, 4), (4, 3), (4, 4)<br>4312: (3, 4), (4, 4), (4, 4), (4, 4)<br>4312: (4, 4), (4, 4), (4, 1), (4, 1)<br>4312: (4, 4), (4, 4), (4, 1), (4, 3)<br>4312: (4, 4), (4, 4), (4, 1), (4, 4)<br>4312: (4, 4), (4, 4), (4, 3), (4, 3)<br>4312: (4, 4), (4, 4), (4, 3), (4, 4)<br>", "selector": "#node5fe276c8-342a-11f1-afd9-f658082c9a3b"}, {"content": "<p>Formal step:<br/>factor</p>", "selector": "#node5fe29464-342a-11f1-8fe1-f658082c9a3b"}, {"content": "\n                <p>Labels: 13, 14</p>\n                <pre>row and column separation<br>+-+-+-+-+-+                              +-+-+-+-+-+-+                       <br>| |/|2| |4|                           =  | |/| |2| |4|                       <br>+-+-+-+-+-+                              +-+-+-+-+-+-+                       <br>|\u25cf| | | | |                              |\u25cf| | | | | |                       <br>+-+-+-+-+-+                              +-+-+-+-+-+-+                       <br>| | |1| |3|                              | | | | | |3|                       <br>+-+-+-+-+-+                              +-+-+-+-+-+-+                       <br>| | | | |/|                              | | |1| | | |                       <br>+-+-+-+-+-+                              +-+-+-+-+-+-+                       <br>| | | |\u25cf| |                              | | | | | |/|                       <br>+-+-+-+-+-+                              +-+-+-+-+-+-+                       <br>/: Av(21)                                | | | | |\u25cf| |                       <br>1: Av(231, 312)                          +-+-+-+-+-+-+                       <br>2: Av(231, 4312)                         /: Av(21)                           <br>3: Av(312, 3421)                         1: Av(231, 312)                     <br>4: Av(3421, 4312)                        2: Av(231, 4312)                    <br>\u25cf: point                                 3: Av(312, 3421)                    <br>Crossing obstructions:                   4: Av(3421, 4312)                   <br>21: (2, 5), (3, 3)                       \u25cf: point                            <br>21: (3, 3), (5, 2)                       Crossing obstructions:              <br>21: (3, 3), (5, 3)                       21: (2, 6), (3, 3)                  <br>21: (3, 5), (3, 3)                       21: (3, 3), (6, 2)                  <br>231: (2, 5), (2, 5), (3, 5)              231: (2, 6), (2, 6), (4, 6)         <br>231: (2, 5), (3, 5), (3, 5)              231: (2, 6), (4, 6), (4, 6)         <br>312: (5, 3), (5, 2), (5, 2)              312: (6, 4), (6, 2), (6, 2)         <br>312: (5, 3), (5, 2), (5, 3)              312: (6, 4), (6, 2), (6, 4)         <br>321: (2, 5), (3, 5), (5, 2)              321: (2, 6), (4, 6), (6, 2)         <br>321: (2, 5), (3, 5), (5, 3)              321: (2, 6), (4, 6), (6, 4)         <br>321: (2, 5), (3, 5), (5, 5)              321: (2, 6), (4, 6), (6, 6)         <br>321: (2, 5), (5, 3), (5, 2)              321: (2, 6), (6, 4), (6, 2)         <br>321: (2, 5), (5, 3), (5, 3)              321: (2, 6), (6, 4), (6, 4)         <br>321: (3, 5), (3, 5), (5, 2)              321: (4, 6), (4, 6), (6, 2)         <br>321: (3, 5), (3, 5), (5, 3)              321: (4, 6), (4, 6), (6, 4)         <br>321: (3, 5), (3, 5), (5, 5)              321: (4, 6), (4, 6), (6, 6)         <br>321: (3, 5), (5, 3), (5, 2)              321: (4, 6), (6, 4), (6, 2)         <br>321: (3, 5), (5, 3), (5, 3)              321: (4, 6), (6, 4), (6, 4)         <br>321: (5, 5), (5, 3), (5, 2)              321: (6, 6), (6, 4), (6, 2)         <br>321: (5, 5), (5, 3), (5, 3)              321: (6, 6), (6, 4), (6, 4)         <br>3421: (2, 5), (2, 5), (5, 5), (5, 2)     3421: (2, 6), (2, 6), (6, 6), (6, 2)<br>3421: (2, 5), (2, 5), (5, 5), (5, 3)     3421: (2, 6), (2, 6), (6, 6), (6, 4)<br>3421: (2, 5), (2, 5), (5, 5), (5, 5)     3421: (2, 6), (2, 6), (6, 6), (6, 6)<br>3421: (2, 5), (3, 5), (5, 5), (5, 2)     3421: (2, 6), (4, 6), (6, 6), (6, 2)<br>3421: (2, 5), (3, 5), (5, 5), (5, 3)     3421: (2, 6), (4, 6), (6, 6), (6, 4)<br>3421: (2, 5), (3, 5), (5, 5), (5, 5)     3421: (2, 6), (4, 6), (6, 6), (6, 6)<br>3421: (2, 5), (5, 5), (5, 5), (5, 2)     3421: (2, 6), (6, 6), (6, 6), (6, 2)<br>3421: (2, 5), (5, 5), (5, 5), (5, 3)     3421: (2, 6), (6, 6), (6, 6), (6, 4)<br>3421: (2, 5), (5, 5), (5, 5), (5, 5)     3421: (2, 6), (6, 6), (6, 6), (6, 6)<br>3421: (3, 5), (3, 5), (5, 5), (5, 2)     3421: (4, 6), (4, 6), (6, 6), (6, 2)<br>3421: (3, 5), (3, 5), (5, 5), (5, 3)     3421: (4, 6), (4, 6), (6, 6), (6, 4)<br>3421: (3, 5), (3, 5), (5, 5), (5, 5)     3421: (4, 6), (4, 6), (6, 6), (6, 6)<br>3421: (3, 5), (5, 5), (5, 5), (5, 2)     3421: (4, 6), (6, 6), (6, 6), (6, 2)<br>3421: (3, 5), (5, 5), (5, 5), (5, 3)     3421: (4, 6), (6, 6), (6, 6), (6, 4)<br>3421: (3, 5), (5, 5), (5, 5), (5, 5)     3421: (4, 6), (6, 6), (6, 6), (6, 6)<br>3421: (5, 3), (5, 3), (5, 3), (5, 2)     3421: (6, 4), (6, 4), (6, 4), (6, 2)<br>3421: (5, 5), (5, 5), (5, 5), (5, 2)     3421: (6, 6), (6, 6), (6, 6), (6, 2)<br>3421: (5, 5), (5, 5), (5, 5), (5, 3)     3421: (6, 6), (6, 6), (6, 6), (6, 4)<br>4312: (2, 5), (3, 5), (3, 5), (3, 5)     4312: (2, 6), (4, 6), (4, 6), (4, 6)<br>4312: (2, 5), (5, 5), (5, 2), (5, 2)     4312: (2, 6), (6, 6), (6, 2), (6, 2)<br>4312: (2, 5), (5, 5), (5, 2), (5, 3)     4312: (2, 6), (6, 6), (6, 2), (6, 4)<br>4312: (2, 5), (5, 5), (5, 2), (5, 5)     4312: (2, 6), (6, 6), (6, 2), (6, 6)<br>4312: (2, 5), (5, 5), (5, 3), (5, 3)     4312: (2, 6), (6, 6), (6, 4), (6, 4)<br>4312: (2, 5), (5, 5), (5, 3), (5, 5)     4312: (2, 6), (6, 6), (6, 4), (6, 6)<br>4312: (2, 5), (5, 5), (5, 5), (5, 5)     4312: (2, 6), (6, 6), (6, 6), (6, 6)<br>4312: (3, 5), (5, 5), (5, 2), (5, 2)     4312: (4, 6), (6, 6), (6, 2), (6, 2)<br>4312: (3, 5), (5, 5), (5, 2), (5, 3)     4312: (4, 6), (6, 6), (6, 2), (6, 4)<br>4312: (3, 5), (5, 5), (5, 2), (5, 5)     4312: (4, 6), (6, 6), (6, 2), (6, 6)<br>4312: (3, 5), (5, 5), (5, 3), (5, 3)     4312: (4, 6), (6, 6), (6, 4), (6, 4)<br>4312: (3, 5), (5, 5), (5, 3), (5, 5)     4312: (4, 6), (6, 6), (6, 4), (6, 6)<br>4312: (3, 5), (5, 5), (5, 5), (5, 5)     4312: (4, 6), (6, 6), (6, 6), (6, 6)<br>4312: (5, 5), (5, 5), (5, 2), (5, 2)     4312: (6, 6), (6, 6), (6, 2), (6, 2)<br>4312: (5, 5), (5, 5), (5, 2), (5, 3)     4312: (6, 6), (6, 6), (6, 2), (6, 4)<br>4312: (5, 5), (5, 5), (5, 2), (5, 5)     4312: (6, 6), (6, 6), (6, 2), (6, 6)<br>4312: (5, 5), (5, 5), (5, 3), (5, 3)     4312: (6, 6), (6, 6), (6, 4), (6, 4)<br>4312: (5, 5), (5, 5), (5, 3), (5, 5)     4312: (6, 6), (6, 6), (6, 4), (6, 6)<br>Requirement 0:                           Requirement 0:                      <br>1: (1, 4)                                1: (1, 5)                           <br>Requirement 1:                           Requirement 1:                      <br>1: (4, 1)                                1: (5, 1)                           ", "selector": "#node5fe2b052-342a-11f1-88ea-f658082c9a3b"}, {"content": "<p>Formal step:<br/>placed bottommost point in cell (2, 1) / leftmost point in cell (1, 2)</p>", "selector": "#node5fe2f328-342a-11f1-8b9e-f658082c9a3b"}, {"content": "\n                <p>Labels: 12</p>\n                <pre>+-+-+<br>|1|3|<br>+-+-+<br>| |2|<br>+-+-+<br>1: Av(231, 4312)<br>2: Av(312, 3421)<br>3: Av(3421, 4312)<br>Crossing obstructions:<br>321: (1, 2), (1, 2), (2, 1)<br>321: (1, 2), (1, 2), (2, 2)<br>321: (1, 2), (2, 1), (2, 1)<br>321: (2, 2), (2, 1), (2, 1)<br>3421: (1, 2), (1, 2), (2, 2), (2, 1)<br>3421: (1, 2), (1, 2), (2, 2), (2, 2)<br>3421: (1, 2), (2, 2), (2, 2), (2, 1)<br>3421: (1, 2), (2, 2), (2, 2), (2, 2)<br>3421: (2, 2), (2, 2), (2, 2), (2, 1)<br>4312: (1, 2), (2, 2), (2, 1), (2, 1)<br>4312: (1, 2), (2, 2), (2, 1), (2, 2)<br>4312: (1, 2), (2, 2), (2, 2), (2, 2)<br>4312: (2, 2), (2, 2), (2, 1), (2, 1)<br>4312: (2, 2), (2, 2), (2, 1), (2, 2)<br>", "selector": "#node5fe2fa80-342a-11f1-811e-f658082c9a3b"}, {"content": "<p>Formal step:<br/>factor</p>", "selector": "#node5fe2ffe4-342a-11f1-8876-f658082c9a3b"}, {"content": "\n                <p>Labels: 4, 5</p>\n                <pre>row and column separation<br>+-+-+-+-+                                +-+-+-+-+-+                         <br>| |2| |4|                             =  | | |2| |4|                         <br>+-+-+-+-+                                +-+-+-+-+-+                         <br>|\u25cf| | | |                                |\u25cf| | | | |                         <br>+-+-+-+-+                                +-+-+-+-+-+                         <br>| |1| |3|                                | | | | |3|                         <br>+-+-+-+-+                                +-+-+-+-+-+                         <br>| | |\u25cf| |                                | |1| | | |                         <br>+-+-+-+-+                                +-+-+-+-+-+                         <br>1: Av(231, 312)                          | | | |\u25cf| |                         <br>2: Av(231, 4312)                         +-+-+-+-+-+                         <br>3: Av(312, 3421)                         1: Av(231, 312)                     <br>4: Av(3421, 4312)                        2: Av(231, 4312)                    <br>\u25cf: point                                 3: Av(312, 3421)                    <br>Crossing obstructions:                   4: Av(3421, 4312)                   <br>21: (2, 2), (4, 2)                       \u25cf: point                            <br>21: (2, 4), (2, 2)                       Crossing obstructions:              <br>321: (2, 4), (2, 4), (4, 2)              321: (3, 5), (3, 5), (5, 3)         <br>321: (2, 4), (2, 4), (4, 4)              321: (3, 5), (3, 5), (5, 5)         <br>321: (2, 4), (4, 2), (4, 2)              321: (3, 5), (5, 3), (5, 3)         <br>321: (4, 4), (4, 2), (4, 2)              321: (5, 5), (5, 3), (5, 3)         <br>3421: (2, 4), (2, 4), (4, 4), (4, 2)     3421: (3, 5), (3, 5), (5, 5), (5, 3)<br>3421: (2, 4), (2, 4), (4, 4), (4, 4)     3421: (3, 5), (3, 5), (5, 5), (5, 5)<br>3421: (2, 4), (4, 4), (4, 4), (4, 2)     3421: (3, 5), (5, 5), (5, 5), (5, 3)<br>3421: (2, 4), (4, 4), (4, 4), (4, 4)     3421: (3, 5), (5, 5), (5, 5), (5, 5)<br>3421: (4, 4), (4, 4), (4, 4), (4, 2)     3421: (5, 5), (5, 5), (5, 5), (5, 3)<br>4312: (2, 4), (4, 4), (4, 2), (4, 2)     4312: (3, 5), (5, 5), (5, 3), (5, 3)<br>4312: (2, 4), (4, 4), (4, 2), (4, 4)     4312: (3, 5), (5, 5), (5, 3), (5, 5)<br>4312: (2, 4), (4, 4), (4, 4), (4, 4)     4312: (3, 5), (5, 5), (5, 5), (5, 5)<br>4312: (4, 4), (4, 4), (4, 2), (4, 2)     4312: (5, 5), (5, 5), (5, 3), (5, 3)<br>4312: (4, 4), (4, 4), (4, 2), (4, 4)     4312: (5, 5), (5, 5), (5, 3), (5, 5)<br>Requirement 0:                           Requirement 0:                      <br>1: (1, 3)                                1: (1, 4)                           <br>Requirement 1:                           Requirement 1:                      <br>1: (3, 1)                                1: (4, 1)                           ", "selector": "#node5fe30dea-342a-11f1-b229-f658082c9a3b"}, {"content": "<p>Formal step:<br/>placed bottommost point in cell (1, 1) / leftmost point in cell (1, 1)</p>", "selector": "#node5fe3b498-342a-11f1-8564-f658082c9a3b"}, {"content": "\n                <p>Labels: 0</p>\n                <pre>+-+<br>|1|<br>+-+<br>1: Av(3421, 4312)<br>", "selector": "#node5fe3ba42-342a-11f1-9d4a-f658082c9a3b"}], "chart": {"maxDepth": 10000, "container": "#spec-tree0", "connectors": {"type": "bCurve", "style": {}}, "nodeAlign": "BOTTOM", "levelSeparation": 35, "siblingSeparation": 30, "connectorsSpeed ": 10, "animation": {"nodeSpeed": 400, "connectorsSpeed": 200}, "callback": {"onTreeLoaded": ""}}}]

        let has_loaded = new Array(json_input.length);
        for (let i = 0; i < json_input.length; i++) {
            let chart_config = json_input[i];
            chart_config.chart.callback.onTreeLoaded = function () {};
            let tree = new Treant(chart_config);
            if (i == 0) {
                setup_tooltips_event(chart_config);
            }
            $('#spectab' + i).on('shown.bs.tab', function (e) {
                if (!has_loaded[i]) {
                    tree.tree.reload();
                    setup_tooltips_event(chart_config);
                }
                has_loaded[i] = true
            });
            has_loaded[0] = true
        }</script></body></html>

==> anc/inv-1324-up-to-34.txt <==
1 1
2 2
3 4
4 9
5 21
6 51
7 126
8 321
9 820
10 2160
11 5654
12 15272
13 40758
14 112280
15 304471
16 852164
17 2341980
18 6640755
19 18460066
20 52915999
21 148551532
22 429756305
23 1216856079
24 3548148478
25 10122789960
26 29718168847
27 85356315754
28 252084799068
29 728401720360
30 2162563931910
31 6282728762343
32 18740620825950
33 54714409186912
34 163895591666715

==> anc/inv-4231-up-to-40.txt <==
1 1
2 2
3 4
4 9
5 21
6 51
7 128
8 327
9 858
10 2272
11 6146
12 16716
13 46246
14 128414
15 361493
16 1020506
17 2913060
18 8335405
19 24067930
20 69646035
21 203046400
22 593174577
23 1743666189
24 5135622924
25 15204820300
26 45100994871
27 134369673014
28 401054020258
29 1201529910548
30 3605974450296
31 10857097501883
32 32743906495474
33 99029608563606
34 299981233855899
35 910938055647541
36 2770426478311759
37 8443926391691135
38 25773535214416627
39 78820461535831708
40 241382018779553682
